Lines on K3-quartics via triangular sets

We prove the sharp upper bound of at most $52$ lines on a complex K3-surface of degree four with a non-empty singular locus. We also classify the configurations of more than $48$ lines on smooth complex quartics.

==> anc/_FOUND_all.txt <==
# -*- GAP -*-

_FOUND :=
[ rec(
      DG := [ 21, 6 ],
      mat := [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 8, 19 ] ), rec(
      DG := [ 21, 6 ],
      mat := [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 8, 19 ] ), rec(
      DG := [ 21, 6 ],
      mat := [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 8, 19 ] ), rec(
      DG := [ 22, 6 ],
      mat := [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 9, 19 ] ), rec(
      DG := [ 22, 6 ],
      mat := [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0 ], 
          [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 9, 19 ] ), rec(
      DG := [ 23, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 10, 19 ] ), rec(
      DG := [ 23, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 10, 19 ] ), rec(
      DG := [ 23, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 10, 19 ] ), rec(
      DG := [ 23, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 10, 19 ] ), rec(
      DG := [ 24, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ]
            , [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1 ], [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]
            , [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ]
            , [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]
            , [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 
              1, 0, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 
              0, 0, 0, 1, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 0, 0, 1, 1 ], [ 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ]
            , [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0 ], [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, -2, 0, 0 ], [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, -2, 0 ], [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 11, 19 ] ), rec(
      DG := [ 24, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]
            , [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]
            , [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0 ]
            , [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
              0, 0 ], [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]
            , [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0 ], [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, -2, 0, 1, 0, 0, 0, 
              0, 1, 0, 0 ], [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 
              0, 0, 0, 0, 0, 1 ], [ 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              -2, 0, 0, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ]
            , [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0 ], [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, -2, 0, 0 ], [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 11, 19 ] ), rec(
      DG := [ 24, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]
            , [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ]
            , [ 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0 ], [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ]
            , [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 1 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]
            , [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 1 ], [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0 ], [ 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 1, 0, 
              0, 0, 0, 1, 0, 0 ], [ 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 
              -2, 0, 0, 0, 0, 0, 0, 0 ], [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ]
            , [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, -2, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 11, 19 ] ), rec(
      DG := [ 24, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]
            , [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]
            , [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 1 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ]
            , [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0 ], [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ]
            , [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0 ], [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 1, 0 ], [ 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 
              -2, 0, 0, 0, 0, 0, 0, 1 ], [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ]
            , [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, -2, 0 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 11, 19 ] ), rec(
      DG := [ 25, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 
             ], [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0 ], [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
              0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 0, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 1, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              0, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 
              0 ], [ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, -2, 0, 0, 
              0, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 1, 0, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0 ], [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0 ], [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0 ], [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 12, 19 ] ), rec(
      DG := [ 26, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 1, 0, 0 ], [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 1 ], [ 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 1 ], [ 1, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 1 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 0, 
              0, 0, 0, 1, 0, 0 ], [ 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 
              0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, -2, 0, 
              0, 0, 0, 0, 0, 0 ], [ 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0 ], [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 1, 0, 0 ], [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 
              0, 0 ], [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0 ], [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 13, 19 ] ), rec(
      DG := [ 30, 6 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              -2, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 
              0, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, -2, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 
              1, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 
              1, 0, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 0 ], [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, -2, 0, 0, 0, 0 ], [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0 ], [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 17, 19 ] ), rec(
      DG := [ 30, 7 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1 ], [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0 ], [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 
              0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 
              0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 1, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 
              0, 0, 0, 0, 0, 0, 0 ], [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 0 ], [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 0 ], [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0 ], [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0 ], [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 18, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
              1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
              0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
              0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 
              0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              -2, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 18 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, -2, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, -2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 1, -2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 
              1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 
              0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, -2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, -2, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, -2, 0, 1, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -2, 1, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, -2, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 
              -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
              0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 1, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 1, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, -2, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, -2, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 
              -2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 
              1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
              1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 
              0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, -2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, -2, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, -2, 
              0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, -2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 
              1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
              1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
              0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 
              1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 
              1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, 0, 0, 
              1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, -2, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 1, 1, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 
              1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 
              0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
              0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 1, 0, 1, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 
              1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
              1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 1, 1, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 1, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 1, 1, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, -2, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              -2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 1, -2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 
              0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 
              1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 
              1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 
              0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 
              0, 1, -2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
              0, 0, 0, -2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 1, 0, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              0, 1, 0, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 1, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, -2, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -2, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 
              -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 
              0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 1, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              -2, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, -2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
              1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -2, 1, 1, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, -2, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, -2, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 
              0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 1, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
              1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
              0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
              1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
              1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 
              1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 
              1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
              1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 
              1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 
              0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
              0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 1, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, -2, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, -2, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 
              -2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 1, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 1, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, -2, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, -2, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
              1, 1, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
              0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 0, 1, -2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 1, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
              0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 
              1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 
              0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
              1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ] ],
      sign := [ 1, 29, 19 ] ), rec(
      DG := [ 48, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, -2, 0, 1, 0, 1, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, -2, 1, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, -2, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, -2, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 1, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, -2, 
              0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              -2, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              1, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, -2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
              0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 19 ] ), rec(
      DG := [ 48, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, -2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1, 0, 0, 
              0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 
              1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 
              0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
              -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 
              0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 
              1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 19 ] ), rec(
      DG := [ 48, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 
              1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, -2, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, -2, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 19 ] ), rec(
      DG := [ 48, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, -2, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, -2, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, -2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 19 ] ), rec(
      DG := [ 48, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 
              1, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 
              0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 30, 19 ] ), rec(
      DG := [ 48, 2 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 
              0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
              -2, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, -2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, -2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 1, -2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 1, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 1, 1, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0 ], 
          [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 48, 2 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, -2, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, -2, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, -2, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, -2, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              -2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, -2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 48, 2 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 
              1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 
              1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
              -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
              0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
              0, 0, -2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0 ], 
          [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 50, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 50, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 
              0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              1, 0, 1, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 50, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
              1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 
              0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 31, 19 ] ), rec(
      DG := [ 50, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
              0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
              0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 32, 18 ] ), rec(
      DG := [ 50, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 1, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 
              1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 
              0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
              -2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, -2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 
              0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 32, 19 ] ), rec(
      DG := [ 50, 1 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, -2, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, -2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              -2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
              1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
              0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0 ], 
          [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 32, 19 ] ), rec(
      DG := [ 51, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, -2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
              0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 32, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
              1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
              1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
              0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, -2, 0, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, -2, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 1, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 1, 
              1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 
              1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, -2, 
              0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
              -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 
              0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              -2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 
              1, 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 1, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, -2, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, -2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, -2, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, -2, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, -2, 
              0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              -2, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 
              0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, -2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 
              0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, -2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, -2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 1, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, -2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 1, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, -2, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              -2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 1, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, -2, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, -2, 1, 
              0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -2, 
              1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 
              -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, -2, 0 ], 
          [ 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              -2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, -2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, -2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 34, 18 ] ), rec(
      DG := [ 52, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, -2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 1, 0, 1, 
              0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 
              0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 33, 19 ] ), rec(
      DG := [ 52, 2 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, -2, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, -2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 
              0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 
              0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 1, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 1, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
              -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0 ], 
          [ 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 35, 19 ] ), rec(
      DG := [ 54, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, -2, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, -2, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 
              1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 
              1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
      sign := [ 1, 35, 19 ] ), rec(
      DG := [ 54, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 
              1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 
              0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 
              1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 
              1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 
              0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 
              0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 35, 19 ] ), rec(
      DG := [ 56, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
              1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 
              0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
              0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
              1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
              1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
              1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 
              1, 0, 1, 0, 1, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
              1, 0, 1, 1, 0, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
              0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 
              1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
              0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 
              1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 37, 19 ] ), rec(
      DG := [ 56, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 1, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 1, 1, 1, 
              0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 1, 0, 0, 
              0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, -2, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, -2, 0, 
              1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
              -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
              0, -2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
              1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
              1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, -2 ] ],
      sign := [ 1, 37, 19 ] ), rec(
      DG := [ 56, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 
              0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, -2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, -2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 
              0, 1, 0, 1, 1, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 1, 0, 1, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 
              1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 
              1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
              1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
              0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] ],
      sign := [ 1, 37, 19 ] ), rec(
      DG := [ 60, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
              1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 
              1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 
              1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 
              0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, -2, 
              0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
              -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
          [ 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
          [ 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
          [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
          [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
          [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
          [ 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
          [ 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
          [ 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
          [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1 ],
          [ 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
              0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1 ],
          [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1 ],
          [ 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 1 ],
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
              0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1 ],
          [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1 ],
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1 ],
          [ 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2 ] 
         ],
      sign := [ 1, 41, 19 ] ), rec(
      DG := [ 60, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
          [ 1, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
              1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0 ], 
          [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
          [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, -2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
          [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, -2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0 ],
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
          [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              0, 1, 1, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
              0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 
              1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
          [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
          [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
          [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ],
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0 ],
          [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
          [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
              0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0 ],
          [ 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0 ],
          [ 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0 ],
          [ 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ],
          [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ],
          [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
              1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] 
         ],
      sign := [ 1, 41, 19 ] ), rec(
      DG := [ 64, 0 ],
      mat := 
       [ [ 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, 1 ], [ 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 
              1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
              1, 1, 1, 0, 0, 0, 0, 1, 1, 0 ], 
          [ 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 1, 0 ], [ 1, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
              1, 1, 0, 0 ], [ 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 
              1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 1, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 
              0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 
              0, 0, 1, 0 ], [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 1, 0, 0 ], [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 1, 0, 0 ], 
          [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 1, 0, 0 ], [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, 1, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 
              0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 1, 0 ], [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 
              0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
              0, 0, 0, 0, 1, 1, 0, 1, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, 0, 1, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
              0, 0, 1, 0 ], [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 
              0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ], 
          [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
              1, 0, 0, 0 ], [ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 
              0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 
              0, 0, 0, 0 ], [ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 1, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
              1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
              1, 0, 0, 0 ], [ 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1, -2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
              0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 0, 0, 0 ], [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
              0, 1, 1, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
              1, 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
              1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
              0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
              0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
              0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
              0, 0, 0, 0 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 
              0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 
              0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
              1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
              0, 1, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
              1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
              0, 1, 0, 0 ], [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
              0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
              1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 
              0, 0, 0, 0 ], [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 
              1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
              1, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
              1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
              1, 0, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
              0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1 ], [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 
              0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
          [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
              1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 1 ], [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
              0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ], 
          [ 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
              0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1 ], [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
              1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 1, 0, 
              0, 0, 0, 1 ], [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
              0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
              -2, 0, 0, 1, 0, 0, 0, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 
              0, 0, 0, 1 ], [ 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, -2, 0, 0, 0, 1, 0, 0, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
              1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 
              0, 0, 0, 1 ], [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 
              1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
              0, 0, 0, 0, -2, 0, 0, 0, 0, 1 ], 
          [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 
              0, 0, 0, 1 ], [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 
              1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 1, 0, 0, 0, -2, 0, 0, 1 ], 
          [ 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, -2, 0, 1 ], [ 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
              0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, -2, 1 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
              1, 1, 1, -2 ] ],
      sign := [ 1, 45, 19 ] ) ];



==> anc/code/auxx.txt <==
# -*- GAP -*-
## Global constants
collect_errors   := true;  # collect errors in data.error
\\collect_errors := false; # collect errors in \\errors;
collect_warnings := true;  # collect warnings in \\watnings;

## Global variables
\\warnings := [];          # warnings will be collected here
\\errors   := [];          # errors will be collected here
last_error := "";          # last error message
err_OK     := [];          # errors to be ignored

###############################################################
##  Printing routines
###############################################################

\\action := [];

__max_level := 24;

next_ :=
function(arg)
 local res;
 res := ValueOption("level");
 if not IsInt(res) then res := 0; fi;
 if IsBound(arg[1]) then res := res + arg[1]; fi;
 res := res + 1;
 if res > __max_level then res := __max_level; fi;
 return res;
end;

action :=
function(arg)
 if Length(arg) = 0 then \\action := []; return; fi;
 \\action := [next_() - 1, arg[1]];
end;

print :=
function(arg)
 local action;
 if Length(\\action) = 2 then
  action := \\action;
  \\action := [];
  print(action[2]: level := action[1]);
 fi;
 Print(String("", next_() - 1));
 CallFuncList(Print, arg);
end;

\\format := [, "%0", "%1", "%2", "%3", "%4", "%5", "%6", "%7", "%8", "%9"];
MakeImmutable(\\format);

format :=
function(arg)
 local res, i;
 res := arg[1];
 for i in [2..Minimum(Length(arg), Length(\\format))] do
  if IsFunction(arg[i]) then arg[i] := NameFunction(arg[i]); fi;
  res := ReplacedString(res, \\format[i], String(arg[i]));
 od;
 return res;
end;

fprint := function(arg) print(CallFuncList(format, arg)); end;

_print := function(arg) Print(CallFuncList(format, arg)); end;

print_done :=
function(arg)
 Print(" Done");
 if IsBound(arg[1]) then Print(format(" (%0 found)", arg[1])); fi;
 Print("\033[0m\n");
# Print(format(" Done (%0 found)\033[0m\n", count));
end;

m_of_n :=
function(m, n)
 return Concatenation(String(m), " of ", String(n));
end;

prn_1 := "==";
prn_2 := "--";

_dot_max := 32;
_dot_step := 1;
_dot_next := 0;
_dot_count := 0;

print_dots := function(size)
 _dot_count := 0;
 _dot_step := size/_dot_max;
 _dot_next := _dot_step;
end;

print_dot :=
function()
 _dot_count := _dot_count + 1;
 if _dot_count < _dot_next then return; fi;
 _dot_next := _dot_next + _dot_step;
 Print(".\c");
end;

###############################################################
##  Errors:
###############################################################

ERRORS := [];

err_Kernel   := "(Rank too small)\n";
err_Integer  := "**Not an integral matrix\n";
err_Odd      := "**Odd matrix\n";
err_Rank     := "**Rank too large\n";
err_Index    := "**Inertia index too large\n";
err_Singular := "**Singular quartic";
err_Cmpnt    := "**Fixed component";
err_Elliptic := "**Elliptic pencil";
err_Cubic    := "**Cubic equation";
err_Parity   := "**(mod 3) error\n";
err_Det      := "**Determinant < 0\n";
err_Discr    := "**Discriminant too large\n";
err_Impr     := "**Imprimitive pencil\n";
err_Pencil   := "**Too many planes\n";
err_Lines    := "**Too many lines\n";
err_Fiber    := "**Extra fiber\n";
err_Fiber3   := "**Extra fiber (3,7)\n";
err_Fiber4   := "**Extra fiber (4,5)\n";
err_Fiber5   := "**Extra fiber (5,*)\n";
err_Dual     := "**Pencil P(l*) too large\n";
err_Sections := "**Extra sections\n";
err_Valency  := "**Max valency too high\n";
err_Count    := "**Max count too high\n";
err_Small_P  := "**Has a smaller pencil\n";
err_Small_q  := "**Has a smaller link\n";
err_Plane    := "**Extra plane\n";
err_Triangle := "**Has a triangle\n";
err_Quad     := "**Has a quadrangle\n";
err_Biquad   := "**Has a biquadrangle\n";
err_X64      := "**Is X_64\n";
err_Pool     := "(Found in pool)\n";
err_Solution := "**No dual vector\n";
err_D5       := "**Has D_5\n";
err_D6       := "**Has D_6\n";
err_D7       := "**Has D_7\n";
err_E6       := "**Has E_6\n";
err_E7       := "**Has E_7\n";
err_Girth    := "**Girth too small\n";
err_Bipartite:= "**Not bipartite\n";
err_No_Sect  := "**Cannot have sections\n";

err_OK := [err_Rank];

_print_error := true;
#_clr_error   := "\033[35;1m";
#_clr_error   := "\033[31;1m";
_clr_error   := "\033[31m";

err_ :=
function(arg)
 last_error := arg[1];
 AddSet(ERRORS, last_error);
 if Length(arg) > 1 then
  arg[2].error := last_error;
  if \\collect_errors then Add(\\errors, arg[2]); fi;
 fi;
 if _print_error then print(_clr_error, last_error, "\033[0m"); fi;
end;

Error_ :=
function(arg)
 local saved, err;

 err := function()
  OnBreak := saved;
#  arg[1] := Concatenation(_clr_error, "** ", arg[1], "\033[0m\n");
  arg[1] := Concatenation("\033[31;1m** ", arg[1], "\033[m\n");
  CallFuncList(fprint, arg);
 end;

 saved := OnBreak;
 OnBreak := err;
 if IsBool(arg[1]) and (Remove(arg, 1) = false) then
  err();
 else
  Error();
 fi;
end;

###############################################################
##  Warnings:
###############################################################

wrn_Impr     := "!!Kernel not detected by lines\n";
wrn_Discr    := "!!Not embedded to K3\n";
wrn_Group    := "!!Stabilizer not detected by fibers\n";
wrn_Extra    := "!!Extra sections added\n";
wrn_Second   := "!!More sections added\n";
wrn_Rank     := "!!Rank too small\n";

warning_ :=
function(arg)
 if Length(arg) > 1 then
  arg[2].warning := arg[1];
  if collect_warnings then Add(\\warnings, arg[2]); fi;
 fi;
 print(arg[1]);
end;

###############################################################
##  Output
###############################################################

## Remove invalid characters
_fname :=
function(s)
 s := List(String(s));
 RemoveCharacters(s, " \n\t\r\\/<>|*?\":");
 return s;
end;

## A standard output file name
out_file := s -> Concatenation("out/", _fname(s), ".txt");

save_values :=
function(path, names, values)
 local out, s;
 out := OutputTextFile(path, false);
# SetPrintFormattingStatus(out, false);
 PrintTo(out, "# -*- GAP -*-\n\n");
 s := ValueOption("comment");
 if IsString(s) then PrintTo(out, s, "\n"); fi;
 for s in [1..Length(names)] do
  PrintTo(out, ReplacedString(names[s], "\\", "\\\\"), " :=\n");
  PrintTo(out, values[s]);
  PrintTo(out, ";\n\n");
 od;
 CloseStream(out);
end;

## save_globals(file, name1, name2, ...)
save_globals :=
function(arg)
 local file;
 file := Remove(arg, 1);
 save_values(out_file(file), arg, List(arg, ValueGlobal));
end;

## save(name[, value]): saves ValueGlobal(name) to name.txt
save :=
function(arg)
 local name, val;
 name := arg[1];
 if IsBound(arg[2]) then val := arg[2]; else val := ValueGlobal(name); fi;
 save_values(out_file(name), [name], [val]);
 fprint("## Variable \"%0\" saved\n", name);
end;


==> anc/code/discr.txt <==
# -*- GAP -*-

#####################################################
##  Discriminant automorphisms via permutations
#####################################################

__hom_func :=
function(hom)
 return function(arg)
   if Length(arg) = 0 then return hom; fi;
   return Image(hom, arg[1]);
  end;
end;

# Set to true to turn off validity checks when creating maps
\\NC_discr_hom := false;

__make_hom :=
function()
 if \\NC_discr_hom or (ValueOption("NC") = true) then
  return GroupHomomorphismByImagesNC;
 fi;
 return GroupHomomorphismByImages;
end;

\\make_hom := __make_hom;

#####################################################
##  Initializing a discriminant for automorphisms
#####################################################

__create_component :=
function(prime, exp)
 local p, q, v, ls;

 p := 1;
 v := [];
 ls := [];
 Perform([1..Length(exp)], function(n)
   Add(v, p);
   q := p + prime^exp[n];
   Add(ls, CycleFromList([p..q - 1]));
#   Add(ls, MappingPermListList([p..q - 1], Concatenation([p + 1..q - 1], [p])));
   p := q;
  end);
 return [v, ls];
end;

_init_component_aut :=
function(rc, shift)
 local v0, id, G, PG, vec, vp, gg, bb, ff, pp, sp, O, pwr, aut, data,
       p2v, v2p, prod, _aut, _vec, stab;

 p2v := g -> OnTuples(v0, g) - v0;
 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n]);

 prod := function(vec, mat)
  return (vec*mat) mod pwr;
 end;

 _vec := function()
  if IsBound(vec) then return; fi;
  G := List(G);
  vec := List(G, p2v);
  vp := Sortex(vec);
  bb := List(gg, g -> Position(G, g));
  if vp <> () then bb := OnTuples(bb, vp); fi;
  MakeImmutable(G);
  MakeImmutable(vec);
  MakeImmutable(bb);
 end;

 _aut := function()
  local p;

  if IsBound(aut) then return aut; fi;
  aut := AutomorphismGroup(data.G);
  _vec();
  aut := NiceMonomorphismAutomGroup(aut, G, gg);
  Unbind(G);
  aut := MappingGeneratorsImages(aut)[2];
  p := vp*pp;
  if p <> () then aut := OnTuples(aut, p); fi;
  aut := Subgroup(rc.aut(-1), aut);
  return aut;
 end;

 stab := function(g)
  local sq;
  sq := List(vec, data.sq);
  Perform(Set(sq), function(s)
    g := Stabilizer(g, Positions(sq, s) + shift, OnSets);
   end);
  return ClosureSubgroup(Subgroup(aut, []), GeneratorsOfGroup(g));
 end;

 v0 := __create_component(rc.prime, rc.exp);
 gg := v0[2];
 G  := Group(gg);
 v0 := v0[1];
 id := [1..Length(rc.exp)];
 ff := rc.form;
 pwr := discr_powers(rc);

 data := MakeImmutable(rec(
  G   := G,
  p2v := p2v,
  v2p := v2p,
  sq  := v -> modZ(v*ff*v, true),
  idv := function(v)
    _vec();
    return PositionSet(vec, v) + shift;
   end,
  idp := p -> data.idv(p2v(p)),
  shift   := shift,
  domain  := MakeImmutable([1 + shift..rc.order + shift]),
# permutation auto-/homomorphism as a matrix
  as_mat  := function(perm)
    _vec();
    perm := perm^sp;
    return List(bb, u -> vec[u^perm]);
   end,
# matrix auto-/homomorphism as a permutation
  as_perm := function(mat)
    _vec();
    return SortingPerm(List(vec, v -> prod(v, mat)))^pp;
   end,
 ));

 pp := MappingPermListList([1..rc.order], data.domain);
 sp := pp^-1;

# automorphism group
 rc.aut := function(arg)
   if IsBound(arg[1]) then
    if arg[1] = 0 then return _aut(); fi;
    if arg[1] < 0 then
     if not IsBound(PG) then PG := SymmetricGroup(data.domain); fi;
     return PG;
    fi;
   fi;
   if not IsBound(O) then O := stab(_aut()); fi;
   return O;
  end;

# vector(s) with given indices
 rc.vecs := function(arg)
  _vec();
  if Length(arg) = 0 then return vec; fi;
  if IsInt(arg[1]) then return vec[arg[1] - shift]; fi;
  return vec{arg[1] - shift};
 end;

# data for other operations
 rc.misc := function() return data; end;

 return shift + rc.order;
end;

# initializing a component for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#         < 0 --> group of all permutations of comp
# - .vecs     --> all vectors
#           n --> vector[n] or {n} (integer/list)
# - .misc     --> rec(
#    G         : component as a permutation group
#    p2v        vec  --> perm (in G)
#    v2p        perm --> vec
#    sq         vec  --> square
#    idv        vec  --> position
#    idp       perm  --> position
#    shift     : offset of vecs
#    domain    : domain for .aut() (same as indices for .vecs())
#    as_mat     perm --> mat
#    as_perm    mat  --> perm (in .aut())
# )
init_component_aut :=
function(rc)
 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 _init_component_aut(rc, 0);
end;

# squares taken as a set
discr_squares := comp -> Set(comp.vecs(), comp.misc().sq);

# positions of vectors of a given square (and order) in .vec()
positions_square :=
function(arg)   # (comp, sq{, order})
 local c, sq, vec, dt, n;
 c  := arg[1];
 sq := modZ(arg[2], true);
 vec := c.vecs();
 dt := c.misc();
 sq := PositionsProperty(vec, v -> dt.sq(v) = sq);
 if IsBound(arg[3]) then
  n := c.prime^arg[3];
  c := dt.v2p;
  sq := Filtered(sq, v -> Order(c(vec[v])) = n);
 fi;
 return sq + dt.shift;
end;

__direct_product_elm :=
function(G, ls)
 ls := List([1..Length(ls)], n -> Image(Embedding(G, n), ls[n]));
 return Product(ls, One(G));
end;

__direct_product_subgroup :=
function(G, ls)
 local e;
 ls := List(ls, GeneratorsOfGroup);
 Perform([1..Length(ls)], function(n)
   e := Embedding(G, n);
   ls[n] := List(ls[n], g -> Image(e, g));
  end);
 ls := Subgroup(G, Concatenation(ls));
# SetDirectProductInfo(ls, DirectProductInfo(G));
 return ls;
end;

# initializing a discriminant for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#           n --> .comp[n].aut()
#         < 0 --> product of groups of permutations
init_discr_aut :=
function(rc)
 local O, PG, aut, _aut, s;

 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 s := 0;
 Perform(rc.comp, function(c) s := _init_component_aut(c, s); end);

 _aut := function()
  if not IsBound(aut) then
   aut := List(rc.comp, c -> GeneratorsOfGroup(c.aut(0)));
   aut := Subgroup(rc.aut(-1), Concatenation(aut));
  fi;
  return aut;
 end;

 rc.aut := function(arg)
  if IsBound(arg[1]) then
   if arg[1] = 0 then return _aut(); fi;
   if arg[1] < 0 then
    if not IsBound(PG) then
     PG := Concatenation(List(rc.comp, c -> c.misc().domain));
     PG := SymmetricGroup(PG);
    fi;
    return PG;
   fi;
   return rc.comp[arg[1]].aut();
  fi;
  if not IsBound(O) then
   O := List(rc.comp, c -> GeneratorsOfGroup(c.aut()));
   O := Subgroup(rc.aut(-1), Concatenation(O));
  fi;
  return O;
 end;

# rc._aut := _aut;
end;

############################################################
## Brown invariant related stuff
############################################################

Br_comp :=
function(comp)
 local mm, m;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return mm;
end;

Br :=
function(comp)
 if not IsBound(comp.br) then
  comp.br := Br_comp(comp);
  comp.Br := Sum([1..Int((1 + Length(comp.br))/2)], i -> comp.br[2*i - 1]) mod 8;
 fi;
 return comp.br;
end;

############################################################
## Isomorphism between two discriminants
############################################################

_fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

_comp_isomorphism :=
function(c1, c2)
 local d1, d2, v1, v2, sq, ss;
 d1 := c1.misc();
 v1 := c1.vecs();
 sq := List(v1, d1.sq);
 ss := Set(sq);
 v1 := List(ss, s -> Positions(sq, s) + d1.shift);
 d2 := c2.misc();
 v2 := c2.vecs();
 sq := List(v2, d2.sq);
 v2 := List(ss, s -> Positions(sq, s) + d1.shift);
 if List(v1, Length) <> List(v2, Length) then return fail; fi;
 v1 := RepresentativeAction(c1.aut(0), v2, v1, OnTuplesSets);
 if (v1 = fail) or (d1.shift = d2.shift) then return v1; fi;
 return MappingPermListList(d2.domain, d1.domain)*v1;
end;

_compare_comp :=
function(c1, c2)    # assuming that _fast_compare_comp passed!
 if (c1.prime > 2) and (Br(c1) <> Br(c2)) then return fail; fi;
 init_component_aut(c1);
 return c1.misc().isomorphism(c2.form);
end;

_discr_isomorphism :=
function(d1, d2)
 local res, p, c, ls;

 if d1.primes <> d2.primes then return fail; fi;
 if d1.order <> d2.order then return fail; fi;
 ls := [1..Length(d1.comp)];
 if ForAny(ls, n -> not _fast_compare_comp(d1.comp[n], d2.comp[n])) then
  return fail;
 fi;
 if ForAny(ls, n -> Br(d1.comp[n]) <> Br(d2.comp[n])) then return fail; fi;
 init_discr_aut(d1);
 init_discr_aut(d2);
 res := [];
 if ForAny(ls, function(n)
   n := _comp_isomorphism(d1.comp[n], d2.comp[n]);
   Add(res, n);
   return n = fail;
  end) then return fail; fi;
 return res;
end;

discr_isomorphism :=
function(d1, d2)
 d2 := _discr_isomorphism(d1, d2);
 if d2 <> fail then d2 := Product(d2, ()); fi;
 return d2;
end;

same_discr :=
function(d1, d2)
 return _discr_isomorphism(d1, d2) <> fail;
end;

#####################################################
##  Initializing a discriminant for the induced action
#####################################################

# automorphisms of a definite form
# works for very small forms only!
aut_form_definite :=
function(mat)
 local sv, res, prod, step;

 step := function(ls)
  local p, t, r, id;
  ls := List(ls);
  id := [1..Length(ls)];
  p := Length(ls) + 1;
  if p > Length(mat) then Add(res, ls); return; fi;
  r := mat[p];
  Perform(Positions(sv.norms, mat[p][p]), function(v)
    t := prod[v];
    ls[p] := sv.vectors[v];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
    t := -t;
    ls[p] := -ls[p];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
   end);
 end;

 sv := ShortestVectors(mat, Maximum(diagonal(mat)));
 prod := sv.vectors*mat;
 res := [];
 step([]);
# return res;
 return AsGroup(res);
end;

# orientation preserving subgroup
SO_group :=
function(G)
 local det, gens;

 det := function(g)
  g := Determinant(g);
  if g > 0 then return (); fi;
  return (1,2);
 end;

 return Kernel(GroupHomomorphismByFunction(G, Group((1,2)), det));
end;

# store a matrix for the unduced action
# - .hom     vec --> vec (dual lattice --> discriminant)
__set_comp_mat :=
function(rc, mat)
 rc.hom := v -> discr_dual(v, mat, rc);
end;

# mat --> induced automorphism as element of .aut(-1)
__comp_perm :=
function(rc, mat)
 return rc.misc().as_perm(rc.hom(rc.vectors*mat));
end;

__discr_perm :=
function(A, mat, comp)
 return comp.misc().as_perm(discr_auto(A, mat, comp));
end;

## In the functions below, G is either
#   - a matrix group, or
#   - rec(group, act), where act is to be applied to the elements of group
__copy_mat_group :=
function(old, new)
 if IsGroup(old) then return new; fi;
 return MakeImmutable(rec(group := new, act := old.act));
end;

__parse_mat_group :=
function(G)
 local act, gens, imgs;
 if IsRecord(G) then act := G.act; G := G.group; fi;
 gens := GeneratorsOfGroup(G);
 imgs := gens;
 if IsBound(act) then imgs := List(gens, act); fi;
 return rec(G := G, gens := gens, imgs := imgs);
end;

comp_homomorphism :=
function(comp, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> __comp_perm(comp, v));
 return \\make_hom()(G.G, comp.aut(-1), G.gens, G.imgs);
end;

# homomorphism from G to discr.aut()
discr_homomorphism :=
function(discr, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> Product(List(discr.comp,
                                            c -> __comp_perm(c, v)), ()));
 return \\make_hom()(G.G, discr.aut(-1), G.gens, G.imgs);
end;

set_discr_group :=
function(discr, func)
 local hom;
 if IsFunction(func) then
  discr.outer := func;
 else
  func := Immutable(func);
  discr.outer := function(arg) return func; end;
 fi;
 Perform(discr.comp, function(c)
   local hom;
   c.map := function(arg)
     if not IsBound(hom) then
      hom := comp_homomorphism(c, discr.outer());
      c.map := __hom_func(hom);
     fi;
     return CallFuncList(c.map, arg);
    end;
  end);
 discr.map := function(arg)
  if IsBound(arg[1]) and IsInt(arg[1]) then
   return CallFuncList(discr.comp[Remove(arg, 1)].map, arg);
  fi;
  if not IsBound(hom) then
   hom := discr_homomorphism(discr, discr.outer());
  fi;
  if Length(arg) = 0 then return hom; fi;
  return Image(hom, arg[1]);
 end;
end;

# store a matrix for the unduced action
# - .mat         --> matrix stored
# - .outer false --> O(.mat())  # this can be overridden
#           true --> SO(.mat())
set_discr_mat :=
function(rc, mat, definite) # definite = true assumes that mat is positive definite
 local O, SO;

 init_discr_aut(rc);
 mat := Immutable(mat);
 rc.mat := function() return mat; end;
 Perform(rc.comp, function(c) __set_comp_mat(c, mat); end);

 if not definite then return; fi;

# automorphisms of mat itself
 set_discr_group(rc, function(arg)    # op = true means orientation preserving
   if not IsBound(O) then O := aut_form_definite(mat); fi;
   if (Length(arg) = 0) or (arg[1] = false) then return O; fi;
   if not IsBound(SO) then SO := SO_group(O); fi;
   return SO;
  end);

# rc.outer := function(op)    # op = true means orientation preserving
#  if not IsBound(O) then O := aut_form_definite(mat); fi;
#  if op = false then return O; fi;
#  if not IsBound(SO) then SO := SO_group(O); fi;
#  return SO;
# end;

## induced automorphisms on the discriminant
# rc.outer := op -> rc.hom(rc.maut(op));
end;

# create a discriminant with matrix stored
discr_form_aut :=
function(arg)
 local dd;
 dd := CallFuncList(discr_form, arg);
 set_discr_mat(dd, arg[1],
               (dd.sign[2] = 0) and (dd.sign[3] = 0) and not IsBound(arg[2]));
 return dd;
end;

discr_form_ex := discr_form_aut;

# orbits of vectors of a given square (and order) in .vec()
orbits_square :=
function(arg)   # (comp, sq{, order})
 return OrbitsDomain(Image(arg[1].map()), CallFuncList(positions_square, arg));
end;

orbits_isotropic :=
function(discr, comp)
 local oo, res, p, pwr, v, n;
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 oo := positions_square(comp, 0);
 oo := OrbitsDomain(Image(discr.map()), oo);
 if Length(oo) <= 1 then return []; fi;
 res := [];
 pwr := discr_powers(comp);
 p := comp.prime;
 Perform(oo, function(o)
   v := comp.vecs(o[1]);
   n := 0;
   while not IsZero(v) do
    v := (v*p) mod pwr;
    n := n + 1;
   od;
   if n = 0 then return; fi;
   if not IsSet(o) then o := MakeImmutable(SortedList(o)); fi;
   if not IsBound(res[n]) then res[n] := [o]; else Add(res[n], o); fi;
  end);
 return res;
end;

#####################################################
##  Gluing two forms
##   iso as returned by discr_isomorphism
#####################################################

glue_forms :=
function(d1, d2, iso)
 local n, m, c1, c2, v1, v2, vec, mat;

 mat := DirectSumMat(-d1.mat(), d2.mat());
 vec := [];
 for n in [1..Length(d1.primes)] do
  c1 := d1.comp[n];
  c2 := d2.comp[n];
  m := c2.misc();
  v2 := List(GeneratorsOfGroup(m.G), m.idp);
  v1 := OnTuples(v2, iso);
  v1 := c1.vecs(v1)*c1.vectors;
  v2 := c2.vecs(v2)*c2.vectors;
  v1 := List([1..Length(v1)], m -> Concatenation(v1[m], v2[m]));
  if ForAny(v1, v -> not IsEvenInt(v*mat*v)) then Error(); fi;
  Append(vec, v1);
 od;
 return lattice_extension(mat, vec);
end;

#####################################################
##  New discriminant from old
##  Below, "ker" is a list of indices of kernel vectors;
##      can be obtained by "kernel2ker"
#####################################################

kernel2ker :=
function(discr, kernel)
 local res, c;
 res := [];
 for c in discr.comp do
  Append(res, Set(List(kernel, c.hom), c.misc().idv));
 od;
 return res;
end;

_kernel_as_group :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return TrivialSubgroup(dt.G); fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 return Group(ker, ());
end;

_group_as_set :=
function(comp, G)
 G := List(G, comp.misc().idp);
 Sort(G);
 return G;
end;

_saturate_kernel :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return ker; fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 ker := List(Group(ker), dt.idp);
 Sort(ker);
 return ker;
end;

__stabilize_kernel_plain :=
function(discr, ker)
 local map;
 map := discr.map();
 ker := Stabilizer(Image(map), ker, OnSets);
 return PreImages(map, ker);
end;

__stabilize_kernel_hom :=
function(discr, ker)
 local map, gens;
 map := discr.map();
 if not HasMappingGeneratorsImages(map) then
  return __stabilize_kernel_plain(discr, ker);
 fi;
 gens := MappingGeneratorsImages(map);
 return Stabilizer(Source(map), ker, gens[1], gens[2], OnSets);
end;

#\\stabilize_kernel := __stabilize_kernel_plain;
\\stabilize_kernel := __stabilize_kernel_hom;

_stabilize_kernel :=
function(discr, ker)
 local map;

 map := discr.map();
 if Length(ker) = 0 then return Source(map); fi;
 ker := Concatenation(List(discr.comp, c -> _saturate_kernel(c, ker)));
 if Length(ker) = 0 then return Source(map); fi;
 return \\stabilize_kernel(discr, ker);
end;

_index2kernel :=
function(discr, ker)
 local ls;
 ker := List(discr.comp, function(c)
   ls := Intersection(ker, c.misc().domain);
   if Length(ls) = 0 then return []; fi;
   return c.vecs(ls)*c.vectors;
  end);
 return Concatenation(ker);
end;

_new_kernel :=
function(discr, ker)
 ker := _index2kernel(discr, ker);
 if IsBound(discr.kernel) then ker := Concatenation(discr.kernel, ker); fi;
 return MakeImmutable(ker);
end;

_new_discr_group :=
function(discr, ker)
 local G;
 G := _stabilize_kernel(discr, ker);
 G := __copy_mat_group(discr.outer(), G);
 return G;
end;

## The third argument is function(mat, kernel):
#   return false to stop processing;
#   otherwise, the result is stored in new discr.data
new_discr :=
function(arg)   # (discr, kers{, validate})
 local dd, ker, G, kernel, c;
 dd  := arg[1];
 ker := arg[2];
 kernel := _new_kernel(dd, ker);
 if IsBound(arg[3]) then
  G := arg[3](dd.mat(), kernel);
  if G = false then return fail; fi;
 fi;
 c := discr_form_ex(dd.mat(), kernel);
 if IsBound(G) then c.data := G; fi;
 c.kernel := kernel;
 set_discr_group(c, _new_discr_group(dd, ker));
 return c;
end;

#####################################################
##  K3-related tests
#####################################################

## These MUST be overridden
\\MM_sign := ReturnFail;    # sign of det(L)
\\MM_det  := ReturnFail;    # determinant det_p(discr)
\\MM_rank := ReturnFail;    # rank of L
\\MM_def  := ReturnFail;    # is definite form?
\\K3_min_rank := 2;         # minimal corank

__MM_sign :=
function(discr)
 if IsEvenInt(discr.sign[3]) then return 1; fi;
 return -1;
end;

__MM_det :=
function(discr, comp)
 return \\MM_sign(discr)*comp.det*discr.order/comp.order;
end;

__MM_rank := discr -> discr.sign[1] + discr.sign[3];

__MM_def  := discr -> (discr.sign[1] = 0) or (discr.sign[3] = 0);

__Nikulin_complement :=
function(discr, comp, det)
 det := det*\\MM_sign(discr);
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

## These can be overridden to handle the orthogonal complement
set_MM_plane :=
function()
 \\MM_sign := __MM_sign;
 \\MM_det  := __MM_det;
 \\MM_rank := __MM_rank;
 \\MM_def  := __MM_def;
 \\K3_min_rank := 2;
end;

set_MM_plane();

## Adjust above functions to handle T via discr(-NS)
set_MM_K3 :=
function()
 \\MM_sign := function(discr)
   if IsOddInt(discr.sign[1]) then return 1; fi;
   return -1;
  end;
 \\MM_rank := discr -> 22 - discr.sign[1] - discr.sign[3];
 \\MM_def  := discr -> (discr.sign[1] >= 19) or (discr.sign[3] >= 3);
 \\K3_min_rank := 2;
 \\Nikulin := __Nikulin_complement;
end;

\\is_K3_OK_comp :=
function(comp, rk)
 rk := rk - Length(comp.exp);
 if rk > 0 then return true; fi;
 if rk < 0 then return false; fi;
 if (comp.prime = 2) and not comp.even then return true; fi;
 return comp.discr = 1;
end;

\\is_K3_OK_prime :=
function(discr, prime)
 prime := component(discr, prime);
 return (prime = fail) or \\is_K3_OK_comp(prime, \\MM_rank(discr));
end;

\\is_K3_OK_discr :=
function(discr)
 local rk;
 rk := \\MM_rank(discr);
 if rk < \\K3_min_rank then return 0; fi;
 rk := Filtered([1..Length(discr.primes)],
                    n -> not \\is_K3_OK_comp(discr.comp[n], rk));
 if Length(rk) = 0 then return true; fi;
 return discr.primes{rk};
end;

## This MUST be overridden
\\validate_discr := ReturnTrue; # function(mat, kernel)

#####################################################
##  Embedding/saturation
#####################################################

__debug_Bool :=
function(rc, val)
 if val then rc.1 := rc.1 + 1; else rc.0 := rc.0 + 1; fi;
 return val;
end;

__debug_compare := rec(0 := 0, 1 := 0);

__embd_stab :=
function(rc, G, mode)
 if IsBound(rc.G) then
  G := rc.G;
  mode := false;
 fi;
 if mode then return Stabilizer(G, rc.sat, OnSets); fi;
 return OrbitStabilizer(G, rc.sat, OnSets).stabilizer;
end;

_embd_stab :=
function(rc, G)
 if not IsBound(rc.stab) then
  rc.stab := __embd_stab(rc, G, false);
 fi;
 return rc.stab;
end;

__embd_cs :=
function(rc, G)
 if not IsBound(rc.cs) then
  rc.cs := RightCosets(G, _embd_stab(rc, G));
 fi;
 return rc.cs;
end;

__embd_K3 :=
function(root, rc, mat, kernel)
 mat := discr_form(mat, kernel);
 mat.kernel := MakeImmutable(kernel);
 rc.K3 := \\is_K3_OK_prime(mat, root.prime);
 if rc.K3 then
  if root.store then rc.discr := mat; fi;
  if root.stop then root.found := rc; fi;
  return root.stop;
 fi;
 Unbind(rc.data);
 return false;
end;

__embd_make :=
function(ker, index, comp)
 ker := rec(bb := MakeImmutable(ker),
            gg := _kernel_as_group(comp, ker),
            last := index);
 ker.sat := MakeImmutable(_group_as_set(comp, ker.gg));
 return ker;
end;

\\embd_stab_threshold := 255;

_embd_clean :=
function(ls, src)
 ls := Union(List(ls, r -> r.sat));
 Perform([1..Length(src)], function(n)
   if not IsBound(src[n]) then return; fi;
   if Length(Intersection(src[n], ls)) = 0 then Unbind(src[n]); fi;
  end);
end;

# return true if the process is to be terminated
_embd_start :=
function(root)
 local ls, orb;
 ls := [];
 root.select(1);
 orb := root.orb(1);
 if ForAny([1..Length(orb)], n -> root.added(root.null, ls, Minimum(orb[n]), n)) then
  return true;
 fi;
 root.1 := [ls];
 _embd_clean(ls, orb);
 return Length(ls) = 0;
end;

_embd_finalize :=
function(root)
 local l, id;
 l := root.level;
 if l = 0 then return; fi;
 id := 0;
 Perform(Flat(root.(l)), function(rc)
   id := id + 1;
   rc.last := 1;
   rc.ref := id;
   rc.G := root.stab(rc);
  end);
end;

# return true if the process is to be terminated
_embd_rc :=
function(root, rc, dest)
 local src, orb, val;
 src := root.orb(root.level);
 return ForAny([rc.last..Length(src)], function(n)
   if not IsBound(src[n]) then return false; fi;
   orb := OrbitsDomain(root.stab(rc), src[n]);
   return ForAny(orb, o -> root.added(rc, dest, Minimum(o), n));
  end);
end;

# returns list
# check IsBound(root.found) for termination
_embd_list :=
function(root, ls)
 local dest;
 dest := [];
 ForAny(ls, rc -> _embd_rc(root, rc, dest));
 return dest;
end;

# return true if the process is to be terminated
_embd_start_level :=
function(root)
 local ls, src;
 if not IsBound(root.level) then return _embd_start(root); fi;
 if root.level = 0 then return true; fi;
 _embd_finalize(root);
 if root.select(root.level + 1) = 0 then return true; fi;
 src := root.(root.level - 1);
 ls := _embd_list(root, src[1]);
 if IsBound(root.found) then return true; fi;
 _embd_clean(ls, root.orb(root.level));
 if ForAny([2..Length(src)], function(n)
   Append(ls, _embd_list(root, src[n]));
   return IsBound(root.found);
  end)
  then return true; fi;
 root.(root.level) := [ls];
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next :=
function(root)
 local pool, ls;
 pool := root.(root.level);
 ls  := pool[Length(pool)];
 if Length(ls) = 0 then return true; fi;
 ls := _embd_list(root, ls);
 if IsBound(root.found) then return true; fi;
 Add(pool, ls);
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next_level :=
function(root)
 if _embd_start_level(root) then return true; fi;
 repeat until _embd_next(root);
 return IsBound(root.found);
end;

_embd_collect :=
function(root)
 local id, res;
 res := [];
 id := 0;
 while IsBound(root.(id)) do
  Append(res, Filtered(Flat(root.(id)), r -> r.K3));
  id := id + 1;
 od;
 return res;
end;

## Set .stop to true to find the first occurence only
init_embeddings_comp :=
function(discr, comp)
 local res, orb, dt, G, src, mode, ref, tp, is_same, pos;

 pos := function(v)
  v := PositionProperty(src, l -> PositionSet(l, v) <> fail);
  if v = fail then return 0; fi;
  return v;
 end;

 ref := function(rc)
  if IsBound(rc.ref) then return rc.ref; fi;
  return 0;
 end;

 tp := function(rc)
  if not IsBound(rc.tp) then
   rc.tp := List(rc.sat, v -> pos(v));
   Sort(rc.tp);
   MakeImmutable(rc.tp);
  fi;
  return rc.tp;
 end;

 is_same := function(p, q)
  if ref(p) <> ref(q) then return false; fi;
  if tp(p) <> tp(q) then return false; fi;
  p := RepresentativeAction(G, p.sat, q.sat, OnSets) <> fail;
  __debug_Bool(__debug_compare, p);
  return p;
 end;

 orb := orbits_isotropic(discr, comp);
 if Length(orb) = 0 then return fail; fi;
 mode := ForAny(orb[1], l -> Length(l) > \\embd_stab_threshold);
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 dt := comp.misc();
 G  := Image(discr.map());
 res := __embd_make([], 1, comp);
 res.K3 := \\is_K3_OK_prime(discr, comp.prime);
 res.stab := G;
 res := rec(
    orb    := n -> orb[n],
    G      := G,
    0      := [res],
    stop   := false,
    store  := true,
    prime  := comp.prime,
    null   := res,

    stab   := function(rc)
      if not IsBound(rc.stab) then
       rc.stab := __embd_stab(rc, G, mode);
      fi;
      return rc.stab;
     end,

    added  := function(rc, dest, p, index)
      local h;

      if PositionSet(rc.sat, p) <> fail then return false; fi;
      h := dt.v2p(comp.vecs(p));
      if not(h^comp.prime in rc.gg) then return false; fi;
      if ForAny(rc.gg, g -> pos(dt.idp(g*h)) < index) then return false; fi;
      p := Concatenation(rc.bb, [p]);
      p := __embd_make(p, index, comp);
      if IsBound(rc.ref) then p.ref := rc.ref; fi;
      if IsBound(rc.G) then p.G := rc.G; fi;
      if ForAny(dest, q -> is_same(p, q)) then return false; fi;
      h := [];
      if IsBound(discr.kernel) then h := List(discr.kernel); fi;
      Append(h, comp.vecs(p.bb)*comp.vectors);
      MakeImmutable(h);
      p.data := \\validate_discr(discr, h);
      if p.data = false then return false; fi;
      Add(dest, p);
      return __embd_K3(res, p, discr.mat(), h);
     end,

    select := function(n)
      if n > Length(orb) then n := 0; fi;
      res.level := n;
      src := [];
      if n > 0 then src := orb[n]; fi;
      return n;
     end,
  );
# if \\is_K3_OK_prime(discr, comp.prime) then res.0 := [res.null]; fi;
 return res;
end;

embeddings_comp :=
function(root)
 repeat until _embd_next_level(root);
 if root.stop then
  if IsBound(root.found) then return [root.found]; fi;
  return [];
 fi;
 return _embd_collect(root);
end;

_embd_combine :=
function(discr, data, stop)
 local res, G, rc, r, orb, step, trivial;

 trivial := r -> (Length(r.bb) = 0) or (Length(r.sat) <= 1);

 step := function(rc, n)
  if n > Length(data) then Add(res, rc); return stop; fi;
  return ForAny(data[n], function(rr)
    if trivial(rc) then return step(rr, n + 1); fi;
    if trivial(rr) then return step(rc, n + 1); fi;
    orb := DoubleCosets(G, _embd_stab(rr, G), _embd_stab(rc, G));
#    orb := OrbitsDomain(_embd_stab(rc, G), __embd_cs(rr, G), OnRight);
    return ForAny(orb, function(o)
      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o)));
#      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o[1])));
      r := rec(bb := o, G := rc.stab);
      o := _index2kernel(discr, o);
      if IsBound(discr.kernel) then Append(o, discr.kernel); fi;
      o := \\validate_discr(discr, o);
      if o = false then return false; fi;
      r.data := o;
      r.sat := Concatenation(List(discr.comp, c -> _saturate_kernel(c, r.bb)));
      return step(r, n + 1);
     end);
   end);
 end;

 data := Compacted(data);
 if Length(data) = 0 then return []; fi;
 if Length(data) = 1 then return data[1]; fi;
 res := [];
 G := Image(discr.map());
 rc := rec(gg := TrivialGroup(IsPermGroup), bb := [], stab := G);
 step(rc, 1);
 return res;
end;

## If stop = true, returns true/false;
#   otherwise, returns a complete list of embeddings
embeddings_discr :=
function(discr, stop)
 local bad, primes, data, rc, ret;

 ret := function(res)
  if stop then return Length(res) > 0; fi;
  Perform(res, function(r)
    if Length(r.bb) = 0 then r.discr := discr; fi;
   end);
  return res;
 end;

 bad := \\is_K3_OK_discr(discr);
 if bad = 0 then
  return ret([]);
 elif bad = true then
  if stop then return true; fi;
  bad := [];
 fi;
 if stop then primes := bad; else primes := List(discr.primes); fi;
 data := [];
 if ForAny(primes, function(p)
   rc := init_embeddings_comp(discr, component(discr, p));
   if rc = fail then return p in bad; fi;
   rc.store := not stop;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 primes := Filtered(primes, p -> IsBound(data[p]));
 if Length(primes) = 0 then
  return [rec(gg := TrivialGroup(IsPermGroup), bb := [], discr := discr)];
 fi;
 if stop and (Length(primes) = 1) then data[primes[1]].stop := true; fi;
 if ForAny(primes, function(p)
   rc := embeddings_comp(data[p]);
   if Length(rc) = 0 then
    Unbind(data[p]);
    return p in bad;
   fi;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 return ret(_embd_combine(discr, data, stop));
end;

#####################################################
##  Miscellaneous routines
#####################################################

perm2mat :=
function(perm, vec, id) # perm acts on vec; id = [indices of basis vectors;
 local v;
 return List([1..Length(id)], function(n)
   if IsPosInt(id[n]) then return vec[id[n]^perm]; fi;
   v := ZeroMutable(vec[1]);
   v[n] := 1;
   return v;
  end);
end;

#####################################################
##  The group on Aut comp_p generated by reflections
#   Returns: rec(
#       group,      # the group generated by reflections
#       vectors)    # generating vectors (for MM)
#####################################################

reflection_group :=
function(arg)   # (comp{, excluded}) - to exclude some squares
 local c, ex, dt, p, ls, sq, pp, G;

 c  := arg[1];
 p  := c.prime;
 dt := c.misc();
 ex := [];
 if IsBound(arg[2]) then ex := Set(arg[2]); fi;
 AddSet(ex, 0);
 ls := Filtered(c.vecs(), v -> not IsZero(v mod p));
 sq := List(ls, dt.sq);
 pp := PositionsProperty(sq, s -> not(s in ex));
 ex := discr_powers(c);
 pp := Filtered(pp, n -> IsZero((ls[n]*DenominatorRat(sq[n]/2)) mod ex));
# q := 2*p;
# pp := Filtered(pp, n -> (Order(dt.v2p(ls[n]))*sq[n]) mod q <> 0);
 ls := ls{pp};
 sq := sq{pp};
 pp := One(c.form);
 pp := List([1..Length(ls)], function(n)
   p := ls[n];
   p := pp - TransposedMat([c.form*p])*[p]*(2/sq[n]);
   return List(p, r -> r mod ex);
  end);
 ex := Set(pp);
 ex := Set(ex, dt.as_perm);
 G := ClosureSubgroup(Subgroup(c.aut(-1), []), ex);
 ex := List(GeneratorsOfGroup(G), dt.as_mat);
 Apply(ex, m -> Position(pp, m));
 ls := List(ex, function(n)
   if n = fail then return n; fi;
   return ls[n];
  end);
# sq := List(ex, function(n)
#   if n = fail then return n; fi;
#   return sq[n];
#  end);
 return rec(group := G, vectors := ls); #, norms := sq);
end;

#####################################################
##  Miranda--Morrison stuff
#####################################################

MM_Q   := (1,2);    # Q*/(Q*2)
MM_pmd := (3,4);    # \pm 1 in det
MM_pm1 := (5,6);    # \pm 1 in spin
MM_pm5 := (7,8);    # \pm 5 in spin
MM_mod8 := Immutable([(),, MM_pm1*MM_pm5,, MM_pm5,, MM_pm1]);

MM_Gamma_2   := Group(MM_Q, MM_pmd, MM_pm1, MM_pm5);
MM_Gamma_2_0 := Subgroup(MM_Gamma_2, [MM_pmd, MM_pm1, MM_pm5]);
MM_Gamma_2_1 := Subgroup(MM_Gamma_2, [MM_pm1, MM_pm5]);
MM_Gamma_2_2 := Subgroup(MM_Gamma_2, [MM_pm5]);
MM_Gamma_2_k := TrivialSubgroup(MM_Gamma_2);

MM_Gamma_p   := Subgroup(MM_Gamma_2, [MM_Q, MM_pmd, MM_pm1]);
MM_Gamma_p_0 := Subgroup(MM_Gamma_p, [MM_pmd, MM_pm1]);
MM_Gamma_p_k := TrivialSubgroup(MM_Gamma_p);

__MM_num2Gamma :=
function(sq, prime)
 if prime = 2 then return MM_mod8[sq mod 8]; fi;
 sq := Legendre(sq, prime);
 return MM_pm1^((1 - sq)/2);
end;

__MM_dnm2Gamma :=
function(s, prime)
 local n;
 n := 0;
 while s > 1 do n := n + 1; s := s/prime; od;
 if s <> 1 then Error(); fi;
 return MM_Q^(n mod 2);
end;

__MM_reflection :=
function(sq, prime)
 sq := sq/2;
 return __MM_num2Gamma(NumeratorRat(sq), prime)*
        __MM_dnm2Gamma(DenominatorRat(sq), prime)*MM_pmd;
end;

MM_Gamma :=
function(prime)
 if prime = 2 then return MM_Gamma_2; fi;
 return MM_Gamma_p;
end;

#MM_phi :=
#function(g, prime)
# local v;
# v := [3, 5];
# v := OnTuples(v, g) - v;
# g := MM_pmd^v[1];
# if v[2] <> 0 then g := g*__MM_num2Gamma(-1, prime); fi;
# return g;
#end;

__Sigma_sharp_10_2_4 :=
function(discr, comp)
 local rr, Sp, W2, W3;
 rr := Positions(comp.exp, 1);
 if Length(rr) = 2 then
  if Determinant(comp.form{rr}{rr}*2) mod 4 = 3 then            # (10.8.1)
   Sp := MM_Gamma_2_1;
  else
   Sp := Positions(comp.exp, 2);
   if ForAll(Sp, p -> IsInt(comp.form[p][p]*2)) then            # (10.8,3)
    Sp := MM_Gamma_2_2;
   else                                                         # (10.8.2)
    Sp := MM_Gamma_2_1;
   fi;
  fi;
 else
  Sp := Positions(comp.exp, 2);
  W2 := ForAny(Sp, p -> not IsInt(comp.form[p][p]*2));
  W3 := (Length(Sp) > 2) or ((Length(Sp) = 2) and not W2);
  if not W3 then
   W3 := Positions(comp.exp, 3);
   W3 := ForAny(W3, p -> not IsInt(comp.form[p][p]*4));
  fi;
  if W3 then                                          # (10.7.1), (10.7.2)
   if W2 then Sp := MM_Gamma_2_1; else Sp := MM_Gamma_2_2; fi;
  elif W2 then
   if IsEvenInt(Length(Sp)) then                                # (10.7.3)
    Sp := MM_Gamma_2_1;
   else                                                         # (10.7.4)
    Sp := 1 + 16*comp.form[rr[1]][rr[1]]*comp.form[Sp[1]][Sp[1]];
    Sp := Subgroup(MM_Gamma_2_0, [MM_mod8[Sp mod 8]]);
   fi;
  else                                                          # (10.7.5)
   Sp := MM_Gamma_2_k;
  fi;
 fi;
 W2 := List(rr, p -> comp.form[p][p]*2);
 W2 := First(W2, IsOddInt);
 if MM_pm5 in Sp then
  return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W2 mod 8]);
 fi;
 if Length(rr) <> 1 then Error(); fi;
 W3 := W2*\\MM_det(discr, comp);
 if (W3 - W2) mod 4 <> 0 then Error(); fi;
 return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W3 mod 8]);
end;

__Sigma_sharp_2 :=
function(discr, comp)
 local rr;
 if Length(comp.exp) < \\MM_rank(discr) then                    # (10.2.1)
  return MM_Gamma_2_0;
 fi;
 rr := Number(comp.exp, i -> i = 1);
 if (rr > 2) and not comp.even then return MM_Gamma_2_0; fi;    # (10.2.2)
 if (rr >= 2) and comp.even then return MM_Gamma_2_1; fi;       # (10.2.3)
 if rr > 0 then return __Sigma_sharp_10_2_4(discr, comp); fi;   # (10.2.4)
 rr := Positions(comp.exp, 2);
 if Length(rr) <= 1 then return MM_Gamma_2_k; fi;               # (10.2.7)
 return MM_Gamma_2_2;                                 # (10.2.5), (10.2.6)
end;

__Sigma_sharp_p :=
function(discr, comp)
 local rr;
 rr := \\MM_rank(discr) - Length(comp.exp);
 if rr > 1 then return MM_Gamma_p_0; fi;                            # (9.3.3)
 if rr = 0 then return MM_Gamma_p_k; fi;                            # (9.3.1)
 rr := __MM_num2Gamma(\\MM_det(discr, comp)/2, comp.prime)*MM_pmd;  # (9.3.2)
 return Subgroup(MM_Gamma_p_0, [rr]);
end;

__Sigma_sharp :=
function(discr, comp)
 if comp.prime = 2 then return __Sigma_sharp_2(discr, comp); fi;
 return __Sigma_sharp_p(discr, comp);
end;

## The group \Sigma^#(comp_p)
#   .sigma  :   the group \Sigma^#
Sigma_sharp :=
function(discr, comp)
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 if not IsBound(comp.sigma) then comp.sigma := __Sigma_sharp(discr, comp); fi;
 return comp.sigma;
end;

#####################################################
##  Miranda--Morrison via reflections
#####################################################

__MM_reflections_2 :=
function(discr, comp, rc)
 local ff, rr, p, q;

 if comp.even or (Length(comp.exp) < \\MM_rank(discr)) then return; fi;
 rr := Positions(comp.exp, 1);
 if Length(rr) > 2 then return; fi;
## Need to disambiguate the form
 q := \\MM_det(discr, comp) mod 8;
 if q mod 4 <> 1 then Error(); fi;
 if q = 1 then return; fi;
 ff := List(comp.form, List);
 p := rr[1];
 if not IsInt(ff[p][p]) and (Length(rr) = 2) then p := rr[2]; fi;
 ff[p][p] := ff[p][p] + 2;
 p := (Determinant(ff)*comp.order) mod 8;
 if (p - comp.det) mod 8 <> 4 then Error(); fi;
 rc.ff := ff;
end;

## The projection to \Gamma_{p,0}/\Sigma^#(comp_p)
MM_reflections :=
function(discr, comp)
 local rc, gens, imgs;

 if IsInt(comp) then comp := discr.comp[comp]; fi;
 rc := reflection_group(comp);
 rc.prime := comp.prime;
 rc.ff := comp.form;
 if comp.prime = 2 then __MM_reflections_2(discr, comp, rc); fi;
# pr := projection_sharp(discr, comp);
 imgs := List(rc.vectors, v -> __MM_reflection(v*rc.ff*v, comp.prime));
 rc.imgs := MakeImmutable(imgs);
 Unbind(rc.ff);
 return rc;
end;

#####################################################
##  Ultimate projection
#####################################################

\\MM_use_aut := false;
\\MM_Gamma_0 := MakeImmutable([[1, 1]]);

## Compute the quotient E^00(L) and images of Gamma_0 therein
#   c.pr    --> quotient projections Gamma_p to E^00
#         g --> image of g under .pr()
#    .gamma :   images of (-1, 1) and (1, -1) (gens of \Gamma_0)
MM_quotient :=
function(discr)
 local G, Sigma, pr, c, imgs;

 if Length(discr.comp) = 0 then
  G := TrivialGroup(IsPcGroup);
  discr.gamma := [One(G), One(G)];
  return G;
 fi;
 Sigma := List(discr.comp, c -> Sigma_sharp(discr, c));
 G := DirectProduct(List(discr.comp, c -> MM_Gamma(c.prime)));
 imgs := [One(G), One(G)];
 Sigma := List([1..Length(Sigma)],
            n -> Image(Embedding(G, n), Sigma[n]));
 Sigma := Concatenation(List(Sigma, GeneratorsOfGroup));
 Sigma := ClosureSubgroup(TrivialSubgroup(G), Sigma);
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   pr := List(discr.comp, function(cc)
     if c.prime = cc.prime then return MM_Q; fi;
     return __MM_num2Gamma(c.prime, cc.prime);
    end);
   pr := __direct_product_elm(G, pr);
   Sigma := ClosureSubgroup(Sigma, pr);
   imgs[1] := imgs[1]*Image(Embedding(G, n), MM_pmd);
   imgs[2] := imgs[2]*Image(Embedding(G, n), __MM_num2Gamma(-1, c.prime));
  end);
 Perform(\\MM_Gamma_0, function(v)
   c := Product([1, 2], n -> imgs[n]^v[n]);
   Sigma := ClosureSubgroup(Sigma, c);
  end);
 pr := NaturalHomomorphismByNormalSubgroup(G, Sigma);
 Perform([1..Length(discr.comp)], function(n)
   discr.comp[n].pr := __hom_func(CompositionMapping(pr, Embedding(G, n)));
  end);
 discr.gamma := List(imgs, g -> Image(pr, g));
# imgs := [List(discr.comp, c -> c.pr(MM_pmd)),
#          List(discr.comp, c -> c.pr(__MM_num2Gamma(-1, c.prime)))];
# discr.gamma := MakeImmutable(List(imgs, Product));
 return Range(pr);
# return [G, Sigma];
end;

## Compute projections of automorphisms
#  .mm      --> projection .aut() to E^00
#         g --> image under .mm
MM_projection :=
function(discr)
 local fg, rr, c, gens, imgs, gg, ii;

 if IsBound(discr.mm) then return discr.mm; fi;
 fg := MM_quotient(discr);
 if Size(fg) = 1 then
  gg := discr.aut(-1);
  gens := GeneratorsOfGroup(gg);
  imgs := List(gens, g -> One(fg));
  gg := GroupHomomorphismByImagesNC(gg, fg, gens, imgs);
  gg := __hom_func(gg);
  discr.mm := gg;
  return discr.mm;
 fi;
 gg := [];
 ii := [];
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   rr := MM_reflections(discr, c);
   gens := GeneratorsOfGroup(rr.group);
   imgs := List(rr.imgs, c.pr);
   Append(gg, gens);
   Append(ii, imgs);
#   if \\MM_use_aut then
#    n := GroupHomomorphismByImages(c.aut(), fg, gens, imgs);
#   else
#    n := GroupHomomorphismByImagesNC(rr.group, fg, imgs);
#   fi;
#   c.mm := __hom_func(n);
  end);
 if \\MM_use_aut then
  rr := GroupHomomorphismByImages(discr.aut(), fg, gg, ii);
 else
  rr := GroupHomomorphismByImagesNC(Group(gg), fg, ii);
 fi;
 discr.mm := __hom_func(rr);
 return discr.mm;
end;

\$unique :=
function(obj, set)
 local p;
 p := PositionSet(set, MakeImmutable(obj));
 if p <> fail then return set[p]; fi;
 AddSet(set, obj);
 return obj;
end;

\\MM_trivial_rc     := MakeImmutable([1, 0]);
\\MM_trivial_img    := MakeImmutable([0, 1]);
\\MM_trivial_sigma  := MakeImmutable([1, 1]);

\$rc := Set([
 \\MM_trivial_img,
 \\MM_trivial_rc,
 \\MM_trivial_sigma]);

MM_K3 :=
function(discr)
 local map, mm, G, mone, rc;

 map := discr.map();
 G := rec(symplectic := Kernel(map), mone := fail);
 mone := Product(discr.comp, c -> c.misc().as_perm(-One(c.form)));
 if mone in Image(map) then
  G.mone := PreImagesRepresentative(map, mone);
 fi;
 discr.group := G;
 if \\MM_def(discr) then return false; fi;

 mm := MM_projection(discr);
 G := [discr.gamma, Product(discr.gamma)];
 mone := List(G, g -> Index(Range(mm()), Group(g)));
 if mone = \\MM_trivial_sigma then
  discr.rc := \\MM_trivial_rc;
  discr.sigma := \\MM_trivial_sigma;
  return true;
 fi;
# map := mm(Image(map));
 map := Image(map);
 if not IsSubgroup(Source(mm()), map) then
  discr.inconclusive := true;
  map := Intersection(map, Source(mm()));
 fi;
 map := mm(map);
 G := List(G, g -> ClosureSubgroup(map, g));
 rc := List(G, g -> Index(Range(mm()), g));
 discr.sigma := \$unique(mone, \$rc);
 if rc[2] = rc[1] then
  discr.rc := \$unique([rc[1], 0], \$rc);
 elif rc[2] = 2*rc[1] then
  discr.rc := \$unique([0, rc[1]], \$rc);
 else
  Error();
 fi;
 if IsBound(discr.inconclusive) and (discr.rc = \\MM_trivial_rc) then
  discr.inconclusive := false;
 fi;
 return true;
end;

########################################################
# Definite transcendental lattices
########################################################

## all definite forms with the given discriminant
all_forms_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 res := Filtered(res, m -> same_discr(discr_form(m), discr));
 return res;
end;

## same, returning the discriminant:
#   .iso    - the isomorphism to discr
all_discr_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 Apply(res, function(m)
   m := discr_form_ex(m);
   m.iso := discr_isomorphism(discr, m);
   if m.iso = fail then return fail; fi;
   return m;
  end);
 return Filtered(res, r -> r <> fail);
end;

analyze_discr_coset :=
function(discr, dd, g)
 local map, G, p, res;

 g := dd.iso*g^-1;
 res := rec(rc := \\MM_trivial_img, conj := []);
 map := List(GeneratorsOfGroup(dd.outer()), h -> dd.map(h)^g);
 map := GroupHomomorphismByImages(dd.outer(), discr.aut(), map);
 G := Intersection(Image(map), Image(discr.map()));
 p := PreImages(map, G);
 g := MinimalGeneratingSet(p);
 g := List(g, g -> [PreImagesRepresentative(discr.map(), Image(map, g)), g]);
 res.group := g;
 res.size := Size(p)*Size(discr.group.symplectic);
 p := Filtered(p, g -> Determinant(g) = -1);
 if Length(p) > 0 then
  res.rc := \\MM_trivial_rc;
  p := Images(map, Filtered(p, g -> Order(g) <= 2));
  if Length(p) > 0 then
   g := PreImages(discr.map(), G);
   g := Filtered(g, g -> Order(g) <= 2);
   g := Filtered(g, g -> discr.map(g) in p);
   res.conj := g;
  fi;
 fi;
 return res;
end;

analyze_TL :=
function(discr, dd)
 local cs;
 cs := DoubleCosets(discr.aut(), Image(discr.map()), Image(dd.map())^dd.iso);
 Apply(cs, s -> analyze_discr_coset(discr, dd, Representative(s)));
 dd := rec(cosets := cs,
           rc := \$unique(Sum(cs, r -> r.rc), \$rc),
           mat := dd.mat());
 return dd;
end;

positive_K3 :=
function(discr)
 discr.embeddings := all_discr_discr(discr);
 Apply(discr.embeddings, d -> analyze_TL(discr, d));
 discr.rc := \$unique(Sum(discr.embeddings, d -> d.rc), \$rc);
end;

do_K3 :=
function(discr)
 if not MM_K3(discr) then positive_K3(discr); fi;
 return discr;
end;

########################################################
# Collecting information
########################################################

aut_group_coset :=
function(cs)
 if Length(cs.conj) = 0 then return cs.size; fi;
 return cs.size/2;
end;

aut_group_embedding :=
function(rc)
 rc := Set(rc.cosets, aut_group_coset);
 if Length(rc) <> 1 then return fail; fi;
 return rc[1];
end;

aut_group_positive :=
function(discr)
 discr := Set(discr.embeddings, aut_group_embedding);
 if Length(discr) <> 1 then return fail; fi;
 return discr[1];
end;

#####################################################
##  Temporary stuff
#####################################################

AA_test :=
function(ls)
 local dd, v, bb, G, gens;
 if Sum(ls) > 19 then return fail; fi;
# if IsEvenInt(Length(ls)) then return fail; fi;
 if not ForAll(ls, IsOddInt) then return fail; fi;
 if not ForAll(ls, IsPosInt) then return fail; fi;
 ls := Reversed(SortedList(ls));
 v := 0;
 bb := [];
 Perform(ls, function(n)
   Add(bb, [v + 1..v + n]);
   v := v + n;
  end);
 dd := List(ls, n -> Am(n));
 v := List(ls, n -> [1..n] mod 2);
 Add(dd, [[4]]);
 Add(v, [1]);
 dd := discr_form_ex(-DirectSumMat(dd), [Concatenation(v)/2]);
 G := GeneratorsOfGroup(Stabilizer(SymmetricGroup(Length(ls)), ls, Permuted));
 v := Concatenation(bb);
 gens := List(G, g -> MappingPermListList(v, Concatenation(Permuted(bb, g))));
 Perform([1..Length(ls)], function(n)
   Add(gens, MappingPermListList(bb[n], Reversed(bb[n])));
  end);
# Error();
 v := Sum(ls) + 1;
 G := rec(group := ClosureGroup(Group(()), gens),
          act := g -> PermutationMat(g^-1, v));
 set_discr_group(dd, G);
 return dd;
end;


==> anc/code/forms.txt <==
# -*- GAP -*-
IsIntVec := v -> IsList(v) and ForAll(v, IsInt);
IsIntMat := m -> IsList(m) and ForAll(m, IsIntVec);
IsIntList := function(m)
 if IsList(m) then return ForAll(m, IsIntList); fi;
 return IsInt(m);
end;

## Extends a vector v to dimension d
extend_vector :=
function(v, d)
 local i, res;
 res := List([1..d], i -> 0);
 for i in [1..Minimum(d, Length(v))] do res[i] := v[i]; od;
 return res;
end;

## Diagonal of a matrix
diagonal := m -> List([1..Length(m)], i -> m[i][i]);

diagonalize :=
function(m)
 local d, i, j, k, r, v, \0, add, pivot;

 add := function(i, j, r)
  if r = \0 then return; fi;
  m[j] := m[j] + r*m[i];
  for k in [1..d] do m[k][j] := m[k][j] + r*m[k][i]; od;
 end;

 pivot := function(i)
  if m[i][i] <> \0 then return true; fi;
  for j in [i+1..d] do
   if m[i][j] <> \0 then
    r := 1;
    if (2*m[i][j] + m[j][j]) = \0 then r := -1; fi;
    add(j, i, r);
    return true;
   fi;
  od;
  return false;
 end;

# \0 := ValueOption("Zero");
# if \0 = fail then \0 := 0; fi;
 \0 := 0*m[1][1];
 d := Length(m);
 for i in [1..d] do
  if pivot(i) then
   for j in [i+1..d] do add(i, j, -m[j][i]/m[i][i]); od;
  fi;
#  for j in [i+1..d] do
#   if pivot(i) then add(i, j, -m[j][i]/m[i][i]); fi;
#  od;
 od;
# Display(m);
 return diagonal(m);
end;

sylvester := l -> [Number(l, i -> i > 0), Number(l, i -> i = 0),
                   Number(l, i -> i < 0)];

inertia_index := m -> sylvester(diagonalize(List(m, List)));

count_prime :=
function(list, p)
 return Number(list, i -> (i mod p) = 0);
end;

modZ :=
function(r, even)
 local d;
 if IsList(r) then return List(r, i -> modZ(i, even)); fi;
 d := DenominatorRat(r);
 if even = true then even := 2; fi;
 if even = false then even := 1; fi;
 return ((r*d) mod (even*d))/d;
end;

int2vector :=
function(dim, p, n)
 local i, r, v;
 v := List([1..dim], i -> 0);
 for i in [1..dim] do
  r := n mod p;
  n := (n - r)/p;
  v[i] := r;
 od;
 return v;
end;

component :=
function(discr, p)
 return First(discr.comp, r -> r.prime = p);
end;

discr_powers := comp -> List(comp.exp, i -> comp.prime^i);

isotropic_vectors_simple :=
function(comp)
 local d, p, pwr, res, u, v, m, n, i, r, rc, found;

 found := function()
  for i in [1..d] do
   if v[i] = 0 then continue; fi;
   if v[i] = 1 then break; fi;
   return false;
  od;
  v := List([1..d], i -> v[i]*pwr[i]);
  return IsInt((v*comp.form*v)/2);
 end;

 res := [];
 p := comp.prime;
 pwr := discr_powers(comp)/p;
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..p^d-1] do
  m := n;
  for i in u do
   r := m mod p;
   m := (m - r)/p;
   v[i] := r;
  od;
  if found() then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := p, coord := res, vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 return rc;
end;

isotropic_vectors_all :=
function(comp)
 local res, rc, d, pwr, n, m, r, u, v, i;

 res := [];
 pwr := discr_powers(comp);
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..comp.order-1] do
  m := n;
  for i in u do
   r := m mod pwr[i];
   m := (m - r)/pwr[i];
   v[i] := r;
  od;
  if IsInt((v*comp.form*v)/2) then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := comp.prime, coord := res, order := [], vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 rc.order := List(rc.coord, v -> Lcm(List(v*comp.form, i -> DenominatorRat(i))));
 v := Sortex(rc.order);
 rc.coord := Permuted(rc.coord, v);
 rc.vectors := Permuted(rc.vectors, v);
 return rc;
end;

isotropic_vectors :=
function(discr, p)
 local comp;
 comp := component(discr, p);
 if comp = fail then
  return rec(prime := p, coord := [], order := [], vectors := []);
 fi;
 return isotropic_vectors_simple(comp);
end;

discr_inverse :=
function(comp)
 local pwr, v, i;
 if IsBound(comp.inverse) then return comp.inverse; fi;
 comp.inverse := InverseMutable(comp.form);
 pwr := discr_powers(comp);
 for v in comp.inverse do
  for i in [1..Length(v)] do v[i] := ((v[i]/pwr[i]) mod pwr[i])*pwr[i]; od;
 od;
 MakeImmutable(comp.inverse);
 return comp.inverse;
end;

discr_dual :=
function(v, m, comp)
 local pwr, res, i, vec;

 vec := function(r)
  for i in [1..Length(r)] do r[i] := r[i] mod pwr[i]; od;
  return r;
 end;

 pwr := discr_powers(comp);
 res := v*m*TransposedMatMutable(comp.vectors)*discr_inverse(comp);
 if IsMatrix(res) then return List(res, vec); else return vec(res); fi;
end;

discr_auto :=
function(A, m, comp)
 if not IsMatrix(A) then return fail; fi;
 return discr_dual(comp.vectors*A, m, comp);
end;

\2Legendre :=
function(f)
 f := f mod 8;
 if (f = 1) or (f = 7) then return 1; fi;
 if (f = 3) or (f = 5) then return -1; fi;
 return fail;
end;

\$Legendre := Immutable([1,, -1,, -1,, 1]);
\2Legendre := f -> \$Legendre[f mod 8];

Nikulin :=
function(discr, comp, det)
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\Nikulin := Nikulin;

discr_form :=
function(arg)
 local m, id, sm, d, pp, ii, two, res, idx, rc, i, j, f, ff, get_prime;

 get_prime := function(p)
  rc := rec(prime := p, exp := List(pp, l -> Number(l, i -> i = p)));
  idx := Filtered([1..Length(m)], i -> rc.exp[i] <> 0);
  rc.vectors := List(idx, i -> sm.rowtrans[i]);
  rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  rc.exp := List(idx, i -> rc.exp[i]);
  idx := discr_powers(rc);
  for f in [1..Maximum(rc.exp)-1] do
   ii := Filtered([1..Length(rc.exp)], i -> rc.exp[i] = f);
   if Length(ii) = 0 then continue; fi;
   ff := idx[ii[1]];
   ff := ((rc.form{ii}{ii}/ff)^-1 mod ff)/ff;
   ff := ff*rc.vectors{ii};
   for i in [ii[Length(ii)]+1..Length(rc.exp)] do
    rc.vectors[i] := rc.vectors[i] - rc.form[i]{ii}*ff;
   od;
   rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  od;
  for i in [1..Length(rc.form)] do
   rc.vectors[i] := (rc.vectors[i] mod idx[i])/idx[i];
   for j in [1..Length(rc.form)] do
    f := idx[i]*idx[j];
    ff := 1;
    if i = j then ff := two; fi;
    rc.form[i][j] := (rc.form[i][j] mod (ff*f))/f;
   od;
  od;
  rc.order := Product(idx);
  rc.det := Determinant(rc.form);
  if IsBound(id) then rc.vectors := rc.vectors*id; fi;
  MakeImmutable(rc.form);
  MakeImmutable(rc.vectors);
  MakeImmutable(rc.exp);
  return rc;
 end;

 m := arg[1];
 res := rec(sign := MakeImmutable(inertia_index(m)));
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 sm := SmithNormalFormIntegerMatTransforms(m);
 d := diagonal(sm.normal);
 pp := List(d, i -> FactorsInt(i));
 res.primes := Filtered(Union(pp), i -> i > 1);
 res.even := First([1..Length(m)], i -> m[i][i] mod 2 <> 0) = fail;
 res.order := 1;
 two := 1;
 if res.even then two := 2; fi;
 res.comp := List(res.primes, p -> get_prime(p));
 res.order := Product(res.comp, p -> p.order);
 for rc in res.comp do
  f := rc.det*res.order;
  rc.det := rc.det*rc.order;
  if rc.prime = 2 then
   rc.det := rc.det mod 8;
   rc.even := First([1..Length(rc.form)],
                    i -> (rc.exp[i] = 1) and not IsInt(rc.form[i][i])) = fail;
  else
   rc.det := rc.det mod rc.prime;
  fi;
  rc.discr := \\Nikulin(res, rc, f);
 od;
# res.component := p -> component(res, p);
 return res;
end;

## Just the diagonal of the Smith normal form
fast_discr :=
function(arg)
 local m, id, d;
 m := arg[1];
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 return Filtered(diagonal(SmithNormalFormIntegerMat(m)), i -> i <> 0);
end;


==> anc/code/forms/ADE.txt <==
# -*- GAP -*-

_ADE :=
function(n, d)
 local i, res;
 res := -2*IdentityMat(n);
 for i in [1..n-2] do res[i][i+1] := 1; res[i+1][i] := 1; od;
 if n > d then res[n-d][n] := 1; res[n][n-d] := 1; fi;
 return res;
end;

Am := n -> _ADE(n, 1);
Dm := n -> _ADE(n, 2);
Em := n -> _ADE(n, 3);
barE6 := Immutable(
[ [  -4,  -3,   3,   0,  -3,   0 ],
  [  -3,  -6,   3,   0,   0,   0 ],
  [   3,   3,  -6,   3,   0,   3 ],
  [   0,   0,   3,  -6,   3,   0 ],
  [  -3,   0,   0,   3,  -6,   0 ],
  [   0,   0,   3,   0,   0,  -6 ] ]);
barD12 := Immutable(
[ [  -3,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   0 ],
  [   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   1 ],
  [  -1,   0,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   0 ],
  [   0,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,  -2 ] ]);
barG12 := Group([
  [ [ -1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
      [ 2, 1, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ] ]);

reflection :=
function(mat, e)
 return IdentityMat(Length(mat)) - 2*TransposedMat([mat*e])*[e]/(e*mat*e);
end;

base_reflection :=
function(mat, id)
 local e;
 e := ZeroMutable(mat[1]);
 e[id] := 1;
 return reflection(mat, e);
end;

_ADE_aut :=
function(mat, extra)
 extra := List(extra, e -> PermutationMat(e, Length(mat)));
# Add(extra, -IdentityMat(Length(mat)));
 mat := List([1..Length(mat)], i -> base_reflection(mat, i));
 return Group(Union(mat, extra));
end;

A_aut_old :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return _ADE_aut(Am(n), [Product([1..Int(n/2)], i -> (i,n+1-i))]);
end;

A_aut_new :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return Group(-IdentityMat(n), base_reflection(Am(n), 1),
              Concatenation(IdentityMat(n){[2..n]}, [List([1..n], i -> -1)]));
end;

A_aut := A_aut_old;

D_aut :=
function(n)
 local extra;
 extra := [(n-1, n)];
 if n = 4 then extra := [(1,3), (1,4)]; fi;
 return _ADE_aut(Dm(n), extra);
end;

E_aut :=
function(n)
 local extra;
 extra := [];
 if n = 6 then extra := [(1,5)(2,4)]; fi;
 return _ADE_aut(Em(n), extra);
end;

B_aut :=
function(n)
 local res;
 res := [IdentityMat(n)];
 res[1][1][1] := -1;
 Append(res, List([1..n-1], i -> PermutationMat((i,i+1), n)));
 return Group(res);
end;

#######################################################
# Identifying a root system
#######################################################

# extracts the first connected component from "roots"; changes "roots"
extract_component :=
function(mat, roots)
 local res, vec, next, u, p, find;

 find := function()
  if p <= 1 then return PositionProperty(roots, v -> u*v <> 0); fi;
  return PositionProperty(roots, v -> u*v <> 0, p - 1);
 end;

 res := [];
 if Length(roots) = 0 then return res; fi;
 vec := [Remove(roots, 1)];
 repeat
  next := [];
  for u in vec do
   Add(res, u);
   u := u*mat;
   p := 1;
   repeat
    p := find();
    if p = fail then break; fi;
    Add(next, Remove(roots, p));
   until false;
  od;
  if Length(next) = 0 then break; fi;
  vec := next;
 until false;
 return res;
end;

# list of the connected components of "roots"; changes "roots"
extract_components :=
function(mat, roots)
 local res, next;
 res := [];
 repeat
  next := extract_component(mat, roots);
  if Length(next) = 0 then return res; fi;
  Add(res, next);
 until false;
end;

# identify a connected root system
id_component :=
function(mat, roots)
 local n;
 if Length(roots) = 0 then return []; fi;
 n := Rank(roots*mat*TransposedMat(roots));
 if Length(roots) = n*(n+1)/2 then return [n]; fi;
 if Length(roots) = n*(n-1) then return [,n]; fi;
 if (n = 6) and (Length(roots) = 36) then return [,,6]; fi;
 if (n = 7) and (Length(roots) = 63) then return [,,7]; fi;
 if (n = 8) and (Length(roots) = 120) then return [,,8]; fi;
 Error();
end;

id_root_system :=
function(mat, roots)
 local res, id, i;

 res := [[], [], []];
 Perform(extract_components(mat, roots), function(c)
   id := id_component(mat, c);
   for i in [1..3] do if IsBound(id[i]) then Add(res[i], id[i]); fi; od;
  end);
 return List(res, SortedList);
end;

#######################################################
# A Weil chamber
#######################################################

fundamental_domain := ReturnTrue;

fundamental_domain_single :=
function(mat, roots)
 local res, r0, rr;
 roots := Set(roots);
 if Length(roots) <= 1 then return roots; fi;
 r0 := Remove(roots);
 rr := Filtered(roots, r -> r0*mat*r = 0);
# rr := extract_components(mat, rr);
# res := Union(List(rr, r -> fundamental_domain(mat, r)));
 res := fundamental_domain(mat, rr);
 roots := Filtered(Union(roots, -roots), r -> r0*mat*r = 1);
 if Length(rr) > 0 then
  rr := res*mat;
  roots := Filtered(roots, r -> ForAll(rr*r, i -> i <= 0));
 fi;
 return Union(res, roots);
end;

fundamental_domain :=
function(mat, roots)
 roots := extract_components(mat, List(roots));
 return Union(List(roots, r -> fundamental_domain_single(mat, r)));
end;

#test := mat -> fundamental_domain(mat, ShortestVectors(mat, 2).vectors);
#######################################################
# Golay code
#######################################################

Golay :=
function()
 local mg, vv, u;
 mg := MathieuGroup(24);
 vv := SylowSubgroup(mg, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(mg, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 vv := List(vv, v -> Positions(v, Z(2)));
 Sort(vv);
 return rec(code := vv, group := mg);
end;


==> anc/code/forms/forms.txt <==
# -*- GAP -*-

#_path_forms := "forms/data/";
_path_forms := "";

\\1x1 := rec(
 get := function(data, det)
  if det <= 0 then return fail; fi;
  if not IsEvenInt(det) then return fail; fi;
  return [[[det]]];
 end
);

\\2x2 := rec(
 get := function(data, det)
  local a, b, c;

  if det <= 0 then return fail; fi;
  data := det mod 4;
  if (data <> 0) and (data <> 3) then return fail; fi;
  data := [];
  for a in [1..Int(det/3)] do
   for b in [-a..0] do
    c := (det + b^2)/a/4;
    if c < a then break; fi;
    if not IsInt(c) then continue; fi;
    Add(data, [[2*a, -b], [-b, 2*c]]);
   od;
  od;
  return data;
 end
);

_load_forms :=
function(dim)
 local name, vname;
 name := String(dim);
 name := Concatenation(name, "x", name);
 vname := Concatenation("\\", name);
 if not IsBoundGlobal(vname) then
  Read(Concatenation(_path_forms, "data/", name, ".txt"));
 fi;
 if IsBoundGlobal(vname) then return ValueGlobal(vname); fi;
 return fail;
end;

_path_forms := FilenameFunc(_load_forms);
_path_forms := _path_forms{[1..Length(_path_forms)-Length("forms.txt")]};

_get_forms_odd :=
function(data, det)
 if det <= 0 then return fail; fi;
 if not IsBound(data.data[det]) then return fail; fi;
 return List(data.data[det], data.mat);
end;

_get_forms_even :=
function(data, det)
 if not IsEvenInt(det) then return fail; fi;
 return _get_forms_odd(data, det/2);
end;

get_forms_det :=
function(dim, det)
 local data;
 data := _load_forms(dim);
 if data = fail then return fail; fi;
 return data.get(data, det);
end;

positive_list := l -> List(l, function(i)
  if i < 0 then i := -i; fi;
  return i;
 end);

list_2_smith :=
function(list)
 local primes;

 list := List(list, Factors);
 Apply(list, positive_list);
 primes := Filtered(Union(list), i -> i > 1);
 return List(primes, p -> rec(prime := p,
                exp := Filtered(SortedList(List(list, l -> Number(l, i -> i = p))),
                                i -> i > 0)));
end;

get_forms_smith :=
function(dim, smith)
 local factor, c, min, even, det, res, reduce, is_OK;

 reduce := function(cc)
  c := rec(prime := cc.prime, exp := List(cc.exp));
  if Length(c.exp) < dim then return c; fi;
  min := Minimum(c.exp);
#  if (c.prime = 2) then even := true; min := min - 1; fi;
  if (c.prime = 2) and (not IsBound(c.even) or (c.even <> true)) then
   even := true;
   min := min - 1;
  fi;
  c.exp := Filtered(c.exp - min, i -> i > 0);
  factor := factor*c.prime^min;
  return c;
 end;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 factor := 1;
 if ForAny(smith, c -> Length(c.exp) > dim) then return fail; fi;
 even := false;
 if dim > 1 then
  smith := Filtered(List(smith, reduce), c -> Sum(c.exp) > 0);
 fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := get_forms_det(dim, det);
#Error();
 if even then
  dim := get_forms_det(dim, det/2^dim);
#Error();
  if res = fail then
   res := 2*dim;
  elif dim <> fail then
   res := Union(res, 2*dim);
  fi;
 fi;
 if res = fail then return fail; fi;
#Error();
 return factor*Filtered(res, is_OK);
end;

get_forms_list :=
function(dim, list)
 return get_forms_smith(dim, list_2_smith(list));
end;

## Utility routines
_augment_forms2 :=
function(m1, m2)
 local \0, \1;
 \0 := Zero(m1[1]);
 \1 := Zero(m2[1]);
 Apply(m1, r -> Concatenation(r, \1));
 Append(m1, List(m2, r -> Concatenation(\0, r)));
end;

augment_forms :=
function(arg)
 arg[1] := StructuralCopy(arg[1]);
 if not IsMutable(arg[1]) then arg[1] := ShallowCopy(arg[1]); fi;
 Perform(arg{[2..Length(arg)]}, function(m) _augment_forms2(arg[1], m); end);
 return arg[1];
end;

aug := augment_forms;
aug := DirectSumMat;

_augment_groups2 :=
function(g1, g2)
 local dim;
 if IsGroup(g1) then g1 := GeneratorsOfGroup(g1); fi;
 if IsGroup(g2) then g2 := GeneratorsOfGroup(g2); fi;
 dim := Length(g1[1]);
 g1 := List(g1, g -> augment_forms(g, IdentityMat(Length(g2[1]))));
 g2 := List(g2, g -> augment_forms(IdentityMat(dim), g));
 return Concatenation(g1, g2);
end;

augment_groups :=
function(arg)
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   arg[1] := _augment_groups2(arg[1], a);
  end);
 return Group(arg[1]);
end;

augment_groups :=
function(arg)
 local id1, gen1, id, gen;
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   id1 := One(arg[1]);
   id := One(a);
   gen1 := List(GeneratorsOfGroup(arg[1]), g -> DirectSumMat(g, id));
   gen := List(GeneratorsOfGroup(a), g -> DirectSumMat(id1, g));
   gen1 := Union(gen1, gen);
   if Length(gen1) > 0 then
    arg[1] := Group(gen1);
   else
    arg[1] := Group(DirectSumMat(id1, id));
   fi;
  end);
 return arg[1];
end;

lattice_extension :=
function(mat, vec)
 local q;

 if Length(vec) = 0 then
  vec := IdentityMat(Length(mat));
  return rec(vec := vec, form := List(mat, List), back := vec);
 fi;
 q := Lcm(List(vec, v -> Lcm(List(v, DenominatorRat))));
 vec := q*Concatenation(IdentityMat(Length(mat)), vec);
 vec := BaseIntMat(vec)/q;
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

orthogonal_complement :=
function(mat, vec)
 local tm;
 tm := NullspaceIntMat(mat*TransposedMat(vec));
 vec := Concatenation(tm, vec)^-1;
 vec := vec{[1..Length(vec)]}{[1..Length(tm)]};
 return rec(vec  := tm,
            form := tm*mat*TransposedMat(tm),
            back := vec);
end;

complement_modulo :=
function(mat, vec, prime)
 local mm;

 mm := mat*TransposedMat(vec);
 mm := mm/Gcd(List(mm, Gcd));
 vec := SolutionNullspaceIntMat(mm, List(vec, i -> prime));
 if vec[1] = fail then return fail; fi;
 vec := Concatenation(vec[2], [vec[1]]);
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;


==> anc/code/hh/2.txt <==
# -*- GAP -*-

Read("hh.txt");
Read("patterns.txt");
Read("sections.txt");

set_hh(2);
_sort_isotropic_vectors();

\\pencil := "";
pat := [];

############################################################
## First tests for sextics
############################################################

\\girth := 0;

_select_lines := function(mat, pt, val)
 local res, p;
 res := List(val, l -> []);
 Perform([1..Length(mat)], function(n)
   p := Position(val, mat[n]{pt});
   if p <> fail then Add(res[p], n); fi;
  end);
 return res;
end;

last_reduced := function()
 if not IsBound(\\last.reduced) then
  \\last.reduced := _select_lines(last_config(), [1..3], [[0, 0, 1]]);
  \\last.reduced := \\last.config{\\last.reduced}{\\last.reduced};
 fi;
 return \\last.reduced;
end;

rc_validate := function(rc)
 if (\\girth > 0) and small_girth_rc(rc, \\girth) then return false; fi;
 return true;
end;

_set_girth := function(rc)
 if IsInt(rc) then rc := \\A[rc]; fi;
 \\girth := rc.rk + 2;
 if rc.name = "A" then \\girth := \\girth - 1; fi;
 if \\girth = 3 then \\girth := 0; fi;
end;

############################################################
## One or two triangles
############################################################

\\fixed_trig := [3];

_prepend_trig := function(mat)
 mat := prepend(At(2), mat);
 put(mat, \\fixed_trig, -4);
 if IsRecord(mat) then mat.const := List(\\fixed_trig); fi;
 return mat;
end;

trig_S := S -> prepend_h(_prepend_trig(rec_S(S)));

_prepend_cusp := function(mat)
 mat := prepend(DirectSumMat(Am(2), Am(1)), mat);
 put(mat, \\fixed_trig, -4);
 if IsRecord(mat) then mat.const := List(\\fixed_trig); fi;
 return mat;
end;

cusp_S := S -> prepend_h(_prepend_cusp(rec_S(S)));

\\get_S := trig_S;

\\fixed_2trig := [3, 6];

_prepend_2trig := function(mat)
 mat := prepend(DirectSumMat(At(2), At(2)), mat);
 put(mat, \\fixed_2trig, -7);
 if IsRecord(mat) then mat.const := List(\\fixed_2trig); fi;
 return mat;
end;

2trig_S := S -> prepend_h(_prepend_2trig(rec_S(S)));

pt := function(arg)
 if IsInt(arg[1]) then arg[1] := rec_S(arg_to_S([42, 1], arg)); fi;
 return prepend_h(_prepend_trig(arg[1]));
end;

test_trig := function(arg)
 local res;
 if IsInt(arg[1]) then arg[1] := rec_S(arg_to_S([2, 1], arg)); fi;
 res := prepend(At(2), arg[1]);
 put(res, 1, -4);
 return prepend_h(_prepend_trig(res));
end;

3sections := function(rc)
 rc := Cartesian(rc.sets);
 return List(rc, s -> Filtered(s, n -> n <> 0));
end;

_orbits := function(rc, set)
 set := OrbitsDomain(rc.G, set, OnSets);
 return List(set, Minimum);
end;

3orbits := rc -> _orbits(rc, 3sections(rc));

test_list := function(func)
 local n, m, res, rc;
 res := [];
 n := 0;
 repeat
  m := 0;
  repeat
   rc := func(n, m);
   if rc_lines(rc) and is_K3(rc) then m := m + 1; continue; fi;
   if m > 0 then Add(res, [n, m - 1]); break; fi;
   return res;
  until false;
  n := n + 1;
 until false;
 return res;
end;

## argumets: mat[, list1[, list2[, list3]]]
one_fiber := function(arg)
 local res;
 res := Remove(arg, 1);
 if not IsMatrix(res) then res := rec_S(res); fi;
 while Length(arg) < 3 do Add(arg, []); od;
 arg := arg + 3;
 res := prepend(At(2), res);
 Perform([1..3], function(i) put(res, i, arg[i]); end);
 if IsRecord(res) and IsBound(res.G) then
  Perform([1..3], function(i) res.G := Stabilizer(res.G, arg[i], OnSets); end);
 fi;
 return prepend_h(_prepend_trig(res));
end;

_set_pencil := function(name) \\pencil := name; end;

load_pats := function(arg)
 if IsBound(arg[1]) and IsString(arg[1]) then _set_pencil(arg[1]); fi;
 pat := _load_data(format("%0_pat", \\pencil));
 \\girth := 0;
 arg[1] := First(pat, l -> Length(l) > 0);
 if arg[1] <> fail then _set_girth(arg[1][1][1]); fi;
end;

\\last_rc := rec();

try_rc := function(rc)
 local _OK;

 _OK := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 if rc_lines(rc: level := next_()) then
  Print(format("K3 = %0\n", is_K3_silent(rc)));
 fi;
 \\msg_OK := _OK;
 \\last_rc := rc;
 return not IsBound(rc.error);
end;

try_pat := function(S)
 fprint("= %0; mu = %1, lines = %2\n", _str_set(S), mu(S), lc(S));
 return try_rc(\\get_S(S));
end;

try_pats := function(arg)
 local bad, res, is_bad;

 is_bad := S -> ForAny(bad, function(ss)
   return ForAll(Set(ss), s -> Number(ss, n -> n = s) <= Number(S, n -> n = s));
  end);

 if IsBound(arg[1]) and IsString(arg[1]) then load_pats(arg[1]); fi;
 bad := [];
 ERRORS := [];
 res := List(pat, l -> Filtered(l, function(S)
   if is_bad(S) then return false; fi;
   if try_pat(S) then return true; fi;
   Add(bad, S);
   return false;
  end));
 bad := 0;
 if ForAny(res, l -> Length(l) > 0) then
  bad := Maximum(Filtered([1..Length(res)], n -> Length(res[n]) > 0));
 fi;
 fprint(">> max = %0: %1\n", bad, List(res{[1..bad]}, Length));
 return res;
end;

#################################################################
# Astral configurations
#################################################################

try_star := function(arg)
 local rc;

 rc := trig_S([60]);
 if IsList(arg[1]) then arg := arg[1]; fi;
 rc.vec := List([1..Length(arg)], n -> List([1..arg[n]], i -> [n]));
 rc.vec := Concatenation(rc.vec) + (rc.sets[1][1] - 1);
 return try_rc(rc);
end;

try_stars := function()
 local M, res, try;

 try := function(vec, ind, max)
  local v;
  vec := List(vec);
  for v in [vec[ind]+1..max] do
   vec[ind] := v;
   fprint("= %0\n", vec);
   if not try_star(vec: level := next_()) then return; fi;
   Add(res, List(vec));
   if ind = 5 then try(vec, 1, M); continue; fi;
   if ind < 4 then try(vec, ind + 1, v); fi;
  od;
 end;

 res := [];
 ERRORS := [];
 _set_girth(60);
 M := 10;
 try([0, 0, 0, 0, -1], 5, M);
 return res;
end;

#################################################################
# Temp stuff
#################################################################

list_mat := function(N)
 local i, j, p, set, mat;

 set := Combinations([1..N*(N-1)/2]);
 set := List(set, function(s)
   mat := NullMat(N, N);
   p := 0;
   for i in [1..N] do for j in [i+1..N] do
    p := p + 1;
    if p in s then mat[i][j] := 1; mat[j][i] := 1; fi;
   od; od;
   return mat;
  end);
  set := OrbitsDomain(SymmetricGroup(N), set, _on_mat);
  return List(set, Minimum);
end;

try_pairs := function(rc)
 local orb, ls, r;

 if IsList(rc) then rc := cusp_S(rc); fi;
 Unbind(rc.const);
 orb := 3sections(rc);
 orb := OrbitsDomain(rc.G, orb, OnSets);
 ls := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := [Minimum(o)];
   r.orb := o;
   rc_lines(r);
   return r;
  end);
 ls := Union(List(ls, r -> r.orb));
 orb := Combinations(ls, 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted);
 \\intr := _intr_none;
 ls := List(do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := Minimum(o);
   rc_lines(r);
   return r;
  end), r -> r.vec);
 \\intr := _intr_all;
 orb := List(do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := Minimum(o);
   rc_lines(r);
   return r;
  end), r -> r.vec);
 \\intr := _intr_none;
 return [ls, orb];
end;

#################################################################
# Graph of a sextic
#################################################################

2graph := function(mat)
 local d, pp; #, i, j;

 d := Length(mat);
 pp := Filtered(Combinations([1..d], 2), c -> mat[c[1]][c[2]] = 3);
 pp := Graph(Group([], ()), [1..3*d/2], OnPoints, function(i, j)
   if (i <= d) and (j <= d) then return mat[i][j] = 1; fi;
   if i <= d then return i in pp[j - d]; fi;
   if j <= d then return j in pp[i - d]; fi;
   return false;
  end);
 pp.colourClasses := [[1..d]];
 pp.2 := true;
 return pp;
end;

config_graph := 2graph;

#################################################################
# Automorphisms via graphs (slow)
#################################################################

2_aut := function(mat)
 local ls, n, i, j, res, set, orb, dual, perm, G;

 dual := list -> List(list, r -> ls[r].dual);

 perm := function(g, i, j)
  local li, lj;
  li := Concatenation(ls[i].ls, dual(ls[i].ls));
  lj := List([ls[j].ls, dual(ls[j].ls)], l -> Permuted(l, g^-1));
  lj := Concatenation(lj);
  SortParallel(li, lj);
  return AsPermutation(PartialPerm(li, lj));
 end;

 n := Length(mat);
 set := [1..n];
 ls := List(set, function(m)
   res := rec(no := m, dual := First(set, r -> mat[m][r] = 3), orb := 0,
              ls := Concatenation([m], Filtered(set, r -> mat[m][r] = 1)));
   res.graph := rec(graph := graph(mat{res.ls}{res.ls}),
                    colourClasses := [[1], [2..Length(res.ls)]]);
   return res;
  end);
 orb := 0;
 repeat
  orb := orb + 1;
  i := PositionProperty(ls, r -> r.orb = 0);
  if i = fail then break; fi;
  ls[i].orb := orb;
  ls[i].aut := aut_graph(ls[i].graph);
  fprint("Orbit %0: group = %1 \c", orb, Size(ls[i].aut));
  ls[i].gr := [];
  print_dots(n - i);
  print_dot();
  for j in [i+1..n] do
   if ls[j].orb > 0 then continue; fi;
   res := isomorphism_graph(ls[i].graph, ls[j].graph);
   if res = fail then continue; fi;
   print_dot();
   ls[j].orb := orb;
   ls[i].gr[j] := res;
  od;
  print_done(Number(ls, r -> r.orb = orb));
 until false;

 res := [];
 Perform(set, function(i)
   if IsBound(ls[i].aut) then
    Append(res, List(GeneratorsOfGroup(ls[i].aut), g -> perm(g, i, i)));
   fi;
   if not IsBound(ls[i].gr) then return; fi;
   Perform(set, function(j)
     if IsBound(ls[i].gr[j]) then Add(res, perm(ls[i].gr[j], i, j)); fi;
    end);
  end);
 G := Group([], ());
 Perform(res, function(g) G := ClosureGroup(G, g); end);
 return G;
end;

#################################################################
# The structure of the 144-configuration
# rc is a record (mat, aut)
#################################################################

2trigs := function(rc)
 local tt, orb, mark, res, pp, o, ll, g, tp;

 tp := function(l)
  if IsList(l[1]) then l := List(l, Length); fi;
  return [Number(l, i -> i = 3), Number(l, i -> i = 1)];
 end;

 tt := all_trigs(rc.mat);
 fprint("> Found %0 triangles, \c", Length(tt));
 orb := Set(OrbitsDomain(rc.aut, tt, OnSets), Set);
 fprint("%0 orbits\n", Length(orb));
 mark := List(orb, ReturnFalse);
 res := [];
 repeat
  o := PositionProperty(mark, i -> i = false);
  if o = fail then break; fi;
  o := orb[o][1];
  pp := Filtered([1..Length(rc.mat)], n -> IsZero(rc.mat[n]{o}));
  Append(pp, o);
  tt := connected_components(rc.mat{pp}{pp});
  tt := Set(tt, s -> Set(pp{s}));
  SortBy(tt, s -> [-Length(s), s]);
  Add(res, tt);
  Perform(tt, function(s)
    if Length(s) <> 3 then return; fi;
    pp := PositionProperty(orb, o -> PositionSet(o, s) <> fail);
    mark[pp] := true;
   end);
 until false;
 SortBy(res, p -> [Number(p, s -> Length(s) = 3), Sum(p, Length)]);
 fprint("> Found %0 pencils\n", Length(res));
 Apply(res, function(p)
   pp := rec(pp := p, tp := tp(p));
   tt := Filtered(p, s -> Length(s) = 3);
   pp.aut := Stabilizer(rc.aut, tt, OnSetsSets);
   fprint(" - %0: group = %1\c", pp.tp, Size(pp.aut));
   orb := OrbitsDomain(pp.aut, Combinations(tt, 2), OnSetsSets);
   fprint(", pairs = %0", Length(orb));
   pp.pairs := Reversed(Set(orb, function(o)
     o := Minimum(o);
     tt := Cartesian(o);
#     tt := List(OrbitsDomain(g, tt, OnSets), Minimum);
     ll := Filtered([1..Length(rc.mat)], i -> Sum(rc.mat[i]{o[1]}) = 1);
     return Reversed(SortedList(List(tt, function(t)
       t := Filtered(ll, l -> (rc.mat[l][t[1]] = 1) and (rc.mat[l][t[2]] = 1));
       t := connected_components(rc.mat{t}{t});
       return tp(t);
      end)));
#     g := Stabilizer(pp.aut, o, OnSetsSets);
#     tt := List(Cartesian(o), Set);
#     tt := List(OrbitsDomain(g, tt, OnSets), Minimum);
#     ll := Filtered([1..Length(rc.mat)], i -> Sum(rc.mat[i]{o[1]}) = 1);
#     return List(tt, function(t)
#       t := Filtered(ll, l -> (rc.mat[l][t[1]] = 1) and (rc.mat[l][t[2]] = 1));
#       t := connected_components(rc.mat{t}{t});
#       return tp(t);
#      end);
    end));
#   pp.pencils := Reversed(Union(pp.pairs));
   fprint("\n");
   return pp;
  end);
# tt := Union(List(res, r -> r.pencils));
# fprint("> %0\n", tt);
 return res;
end;


==> anc/code/hh/2cusp.txt <==
# -*- GAP -*-

Read("2.txt");

\\pool_mode := pool_mode_multiple;
\\max_pool  := 2;

\\const := rec(pos := [1..6], val := [
  [0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0],
 ]);

_is_0 := function(list)
 local i, j, r;
 for i in [1..Length(list)-1] do
  r := last_config()[list[i]];
  for j in [i+1..Length(list)] do
   if r[list[j]] <> 0 then return false; fi;
  od;
 od;
 return true;
end;

rc_validate := function(rc)
 local mat, fib;
 mat := List(last_config(), r -> r{[1..4]});
 rc.sec := PositionsProperty(mat, r -> r = [1, 0, 0, 0]);
 \\last.fibers := PositionsProperty(mat, r -> r{[2..4]} = [0, 0, 1]);
 rc.fibers := last_config(){rc.sec}{rc.sec};
 rc.fibers := connected_components(rc.fibers);
 rc.fibers := List(rc.fibers, l -> rc.sec{l});
 mat := last_left(){rc.sec};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[3..Length(s)]});
 rc.count := [Length(rc.sec), Length(rc.fibers)];
 if Length(\\last.fibers) > (Length(rc.mat) - 5) then
  err_(err_Fiber, rc);
  return false;
 fi;
 return true;
end;

\\compare_sections := s -> Length(s);

\\get_sections := function(rc)
 local ls, m;
 ls := all_sections(rc);
 if Length(rc.vec) = 0 then return ls; fi;
 m := Maximum(List(rc.vec, \\compare_sections));
 return Filtered(ls, s -> \\compare_sections(s) >= m);
end;

init_cusp := function(arg)
 local rc, v, p;

 fprint("= %0; mu = %1, lines = %2\n", _str_set(arg[1]), mu(arg[1]), lc(arg[1]));
 rc := cusp_S(arg[1]);
 if not IsBound(arg[2]) then arg[2] := 0; fi;
 v := arg[2];
 if IsInt(v) then
  v := List(rc.sets, s -> s[1]);
  for p in [1..Length(v)] do
   if v[p] > 0 then continue; fi;
   if arg[2] <= 0 then continue; fi;
   arg[2] := arg[2] - 1;
   v[p] := rc.sets[p][2];
  od;
  v := Filtered(v, i -> i > 0);
 fi;
 for p in [1..Length(rc.mat)] do rc.mat[1][p] := 0; rc.mat[p][1] := 0; od;
 rc.mat[1][1] := -2;
 put(rc.mat, 1, v);
 rc.const := [1];
 rc.G := Stabilizer(rc.G, v, OnSets);
 rc := prepend_h(rc);
 rc_lines(rc);
 return rc;
end;


==> anc/code/hh/2pp.txt <==
# -*- GAP -*-

Read("2.txt");

\\pool_mode := pool_mode_multiple;
\\max_pool  := 3;

\\fix_sections := IdFunc;

\\const := rec(pos := [1..6], val := [
  [0, 0, 1, 0, 0, 1],
  [0, 0, 1, 0, 1, 0],
  [0, 0, 1, 1, 0, 0],
 ]);

_is_0 := function(list)
 local i, j, r;
 for i in [1..Length(list)-1] do
  r := last_config()[list[i]];
  for j in [i+1..Length(list)] do
   if r[list[j]] <> 0 then return false; fi;
  od;
 od;
 return true;
end;

rc_validate := function(rc)
 local mat;
 \\last.id := _select_lines(last_config(), \\const.pos, \\const.val);
 rc.count := List(\\last.id, Length);
 rc.sec := \\last.id;
 if not ForAll(\\last.id, _is_0) then err_(err_Girth, rc); return false; fi;
## to be adjusted!!
 mat := last_left(){\\last.id[2]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[4..Length(s)]});
 return true;
end;

pool_pattern := rc -> pool_indices(rc.sections);

\\compare_sections := s -> Length(s);

\\get_sections := function(rc)
 local ls, m;
 ls := all_sections(rc);
 if Length(rc.vec) = 0 then return ls; fi;
 m := Maximum(List(rc.vec, \\compare_sections));
 return Filtered(ls, s -> \\compare_sections(s) >= m);
end;

init_pp := function(rc)
 local data, ls, r;

 if IsList(rc) then rc := 2trig_S(rc); fi;
 if not(rc_lines(rc) and is_K3_silent(rc)) then return fail; fi;
 data := rec(rc := rc);
 ls := OrbitsDomain(rc.G, 3sections(rc), OnSets);
 ls := do_dotted(ls, function(o)
   r := rc_copy(rc);
   r.vec := [Minimum(o)];
   r.orb := o;
   r.const := [rc.const[1], rc.const[2] - 1];
   rc_lines(r: rank := rc.sign[3]);
   return r;
  end);
 data.1 := Union(List(ls, r -> r.orb));
 Perform(ls, function(r) Unbind(r.orb); end);
 data.ls := [ls];
 return data;
end;

next_pp := function(data)
 local ls, r;

 Add(data.ls, do_list(data.ls[Length(data.ls)], function(rc)
   r := Maximum(List(rc.vec, Length));
   ls := Filtered(data.1, o -> Length(o) >= r);
   ls := List(OrbitsDomain(stab(rc), ls, OnSets), Minimum);
   return do_dotted(ls, function(o)
     r := rc_copy(rc);
     r.vec := Concatenation(rc.vec, [o]);
     Sort(r.vec);
     rc_lines(r: rank := rc.sign[3]);
     return r;
    end);
  end));
end;


==> anc/code/hh/2trig.txt <==
# -*- GAP -*-

Read("2.txt");

\\pool_mode := pool_mode_multiple;
\\max_pool  := 2;

\\min_sections := 18;
\\min_total    := 3*\\min_sections;
\\lines_kept   := 126;

embeddings := embeddings_silent;

select_max := function(rc, list)
 return Filtered(list, rc -> (rc.sign[3] < _max_rank) or (count(rc) >= \\lines_kept));
end;

embeddings_max := list -> embeddings(list: select := select_max);

## Precomputed maximal number of 1-fibers depending on that of 3-fibers
\\maxima := [9, 7, 6, 4, 3, 0];

## Existence of a pencil [p, q] (with given numbers of 1- and 3-fibers)
pencil_exists := p -> (p[2] < Length(\\maxima)) and (p[1] <= \\maxima[p[2] + 1]);

#MAXIMAL := [];
#SUBMAX  := [];

#\\last_id := 0;
#
#_set_id := function(rc)
# if not IsBound(rc.id) then
#  \\last_id := \\last_id + 1;
#  rc.id := \\last_id;
# fi;
#end;
#
### will be overridden
#finalize_trig := ReturnTrue;

####################################################################
# Validation
####################################################################

\\const := [];
\\error := [];
err_Balance := "**Bad balance 3 > 2\n";

_str_pair := function(p)
 if IsInt(p) then p := \\const[p].const - 1; fi;
 if Length(p) = 0 then return "[---]"; fi;
 return format("[%0-%1]", p[1], p[2]);
end;

init_const := function()
 local err;

 err := function(msg, c) return format(msg, _str_pair(c)); end;

 \\const := Cartesian([1..3], [4..6]);
 Add(\\const, []);
 \\error := [];
 \\const := List(\\const, function(c)
   local r;
   r := rec(const := c + 1, vec := [0, 0, 0, 0, 0, 0],
            0 := fail, 1 := fail, 2 := fail, 3 := fail,
# values: < 0 -- discard; 0 -- keep all; 1 or 3 -- filter these
            graph := -1
#            wanted := rec(1 := fail, 3 := fail)
            );
   Perform(c, function(i) r.vec[i] := 1; end);
   Add(\\error, rec(
     0 := err("**Too many lines %0\n", c),
     1 := err("**Too many singletons %0\n", c),
     2 := err("**Too many fibers %0\n", c),
     3 := err("**Too many triplets %0\n", c),
     4 := err("**Extra line %0\n", c),
     5 := err("**Extra singleton %0\n", c),
     6 := err("**Extra fiber %0\n", c),
     7 := err("**Extra triplet %0\n", c)
    ));
   return r;
  end);
end;

init_const();

set_graph_mode := function(n, pp)
 local c;
 if IsInt(pp) then pp := [pp]; fi;
 Perform(pp, function(p)
   c := \\const[p];
   if (c.graph = 0) or (c.graph = n) then return; fi;
   if c.graph < 0 then c.graph := n; else c.graph := 0; fi;
   fprint("## Set graph[%0] to %1\n", p, c.graph);
  end);
end;

set_const := function(rc, p)
 rc.pp := p;
 rc.const := \\const[p].const;
end;

\\default_pairs := [1..9];

wants_pairs := function(arg)
 local rc, pp, const;
 rc := arg[1];
 pp := \\default_pairs;
 if IsBound(arg[2]) then pp := Intersection(arg[2], [1..10]); fi;
 const := List(\\const, c -> c.const);
 pp := Orbits(rc.G, const{pp}, OnSets);
 return Set(pp, p -> Position(const, Minimum(p)));
end;

_count1 := ls -> Number(ls, s -> Length(s) = 1);
count1  := rc -> List(rc.sec, _count1);
1count  := count1;
_count3 := ls -> Number(ls, s -> Length(s) = 3);
count3  := rc -> List(rc.sec, _count3);
3count  := count3;
_count2 := Length;
count2  := rc -> List(rc.sec, _count2);
2count  := count2;
fcount  := count2;
_scount := ls -> Sum(ls, Length);
scount  := rc -> List(rc.sec, _scount);

counts := rec(0 := _scount, 1 := _count1, 2 := _count2, 3 := _count3);

_wants_more := function(rc, n, p)
 local c;
 c := counts.(n)(rc.sec[p]);
 if c >= \\const[p].(n) then return false; fi;
 if IsBound(rc.(n)) and IsBound(rc.(n)[p]) and (c >= rc.(n)[p]) then return false; fi;
 return true;
end;

#_wants_trig := function(rc, p) return _count3(rc.sec[p]) < \\const[p].3; end;
_wants_trig := function(rc, p) return _wants_more(rc, 3, p); end;
wants_trig := rc -> _wants_trig(rc, rc.pp);

#_wants_single := function(rc, p) return _count1(rc.sec[p]) < \\const[p].1; end;
_wants_single := function(rc, p) return _wants_more(rc, 1, p); end;
wants_single := rc -> _wants_single(rc, rc.pp);

_wants_any := function(rc, p) return _wants_trig(rc, p) or _wants_single(rc, p); end;

\\validate_ex := ReturnTrue;

validate_trig := function(rc)
 local fx, tt, check;

 check := function(n, ls)
  \\last.(n) := ls;
  if ForAny([1..10], function(p)
    if ls[p] <= \\const[p].(n) then return false; fi;
    err_(\\error[p].(n), rc);
    return true;
   end) then return true; fi;
  if not IsBound(rc.(n)) then return false; fi;
  fx := rc.(n);
  if ForAny([1..10], function(p)
    if not IsBound(fx[p]) then return false; fi;
    if (n = 1) and (p = rc.pp) and (ValueOption("ignore_fixed") = true) then
     return false;
    fi;
    if ls[p] = fx[p] then
     return false;
#     if (n = 0) or (n = 2) then return false; fi;
#     tt := Filtered(rc.sec[p], s -> Length(s) = n) + 1;
#     if ForAll(tt, s -> PositionSet(rc.sets, s) <> fail) then return false; fi;
#     Error();
    fi;
    err_(\\error[p].(n + 4), rc);
    return true;
   end) then return true; fi;
  return false;
 end;

 if check(0, List(\\last.sec, Length)) then return false; fi;
 if check(1, count1(rc)) then return false; fi;
 if check(2, count2(rc)) then return false; fi;
 if check(3, count3(rc)) then return false; fi;

 return \\validate_ex(rc);
end;

validate_balance := function(rc)
 if \\last.1[3] > \\last.1[2] then err_(err_Balance, rc); return false; fi;
 return true;
end;

__last_sections := [];

_compute_sections := function(mat)
 local ls;
 ls := List(mat, r -> r{[1..6]});
 __last_sections := List(\\const, c -> Positions(ls, c.vec));
 return List(__last_sections, function(s)
   ls := Set(connected_components(mat{s}{s}), Set);
   return List(ls, c -> s{c});
  end);
end;

\\validate_trig := validate_trig;

\\want_sections := true;

rc_validate_trig := function(rc)
 rc.config := last_config();
 rc.order := Length(rc.lines);
 rc.sec := _compute_sections(last_config());
 \\last.sec := __last_sections;
 if \\want_sections then
  rc.sections := last_left(){Flat(rc.sec[rc.pp])};
  Apply(rc.sections, r -> Filtered(Positions(r, 1), i -> i > 7));
 fi;
# if not \\validate_trig(rc) then return false; fi;
# Unbind(rc.lines);
# return true;
 return \\validate_trig(rc);
end;

rc_validate := rc_validate_trig;

_keep_lines := false;

collect_counts := function(list, collect)
 return embeddings(list: select := function(rc, ls)
   rc.collected := Set(ls, collect);
   return Filtered(ls, r -> count(r) >= \\lines_kept);
  end);
end;

####################################################################
# rc -> graph and graph -> rc
####################################################################

\\full_fixed  := Immutable([[1..6]]);
\\three_fixed := Immutable([[1], [2, 3], [4], [5], [6]]);
\\graph_fixed := \\full_fixed;

is_graph_trig := rc -> IsGraph(rc) and IsBound(rc.colourClasses);

filter_sections := function(rc, sec, mode, restricted)
 local g, gg;
 if restricted then
  sec := List([1..10], function(p)
    g := mode[p].graph;
    if g = 0 then return sec[p]; fi;
    gg := [];
    Perform([1, 3], function(n)
      gg[n] := (g = n) or (IsBound(rc.(n)) and IsBound(rc.(n)[p]));
     end);
    if gg[1] and gg[3] then return sec[p]; fi;
    g := Position(gg, true);
    if g = fail then return []; fi;
    return Filtered(sec[p], s -> Length(s) = g);
   end);
 fi;
# Sort(sec);
 return Concatenation([1..6], Flat(sec));
end;

_wants_restricted := rc -> (rc.sign[3] >= _max_rank) or (ValueOption("restricted") <> false);

graph_trig := function(rc)
 local res, wr;

 if is_graph_trig(rc) then return rc; fi;
 if IsBound(rc.graph) and is_graph_trig(rc.graph) then return rc.graph; fi;
# if rank(rc) = 20 then return graph(rc); fi;
 wr := _wants_restricted(rc);
 res := filter_sections(rc, rc.sec, \\const, wr);
 res := configuration(rc){res}{res};
 res := mat_graph(res);
 if wr then
  res.colourClasses := \\graph_fixed;
 else
  res.colourClasses := \\full_fixed;
 fi;
# if res.order >= 7 then Add(res.colourClasses, [7..res.order]); fi;
 rc.graph := res;
# if IsBound(rc.pairs) then Unbind(rc.config); fi;
 return rc.graph;
end;

rc_trig := function(rc)
 local g, mat;

 g := graph_trig(rc);
 if rc = g then rc := rec(); fi;
 mat := configuration(g);
 rc.G := shift(aut_graph(g), 1);
 rc.mat := _prepend_h(mat);
 rc.vec := [];
 Unbind(rc.stab);
 Unbind(rc.kernel);
 Unbind(rc.extra);
# if IsBound(rc.graph) and IsBound(rc.pairs) then Unbind(rc.config); fi;
# Unbind(rc.config);
 set_const(rc, 10);
 rc.sets := _union(_compute_sections(mat)) + 1;
 if not IsRange(Concatenation(rc.sets)) then Error(); fi;
 return rc;
end;

finalize_trig := function(list)
 if Length(list) = 0 then return; fi;
 fprint(" = Finalizing %0 records \c", Length(list));
 prefetch_graph(list).dotted(rc_trig);
 Print(" Done\n");
end;

set_fixed := function(rc, n, pp)
 if IsList(rc) then
  Perform(rc, function(r) set_fixed(r, n, pp); end);
  return;
 fi;
 if IsInt(pp) then pp := [pp]; fi;
 if Length(pp) = 0 then pp := [rc.pp]; fi;
 if IsBound(rc.(n)) then rc.(n) := List(rc.(n)); else rc.(n) := []; fi;
 Perform(pp, function(p) rc.(n)[p] := counts.(n)(rc.sec[p]); end);
end;

#is_K3_graph := function(rc)
# local rr, res, done;
#
# done := function()
#  if res = true then pairs(rc); Unbind(rc.config); fi;
#  return res;
# end;
#
# res := _is_K3_embedded(rc);
# if (res = 0) or (res = true) then return done(); fi;
# rr := rc_trig(graph_trig(rc));
# res := _is_K3(rr);
# rc.K3 := rr.K3;
# if IsBound(rr.error) then rc.error := rr.error; fi;
# return done();
#end;
#
#is_K3 := is_K3_graph;

__stab_graph_used   := 0;
__stab_graph_direct := 0;
Append(__debug_vars, ["__stab_graph_used", "__stab_graph_direct"]);


\\min_stab_graph := 720;

_wants_stab_graph := rc -> not IsBound(rc.stab) and (Length(rc.vec) > 1) and
                           (Size(rc.G) >= \\min_stab_graph);

_stab_graph := function(rc)
 local g, p, class;

 class := function(len)
  if len = 0 then return; fi;
  Add(g.colourClasses, [p+1..p+len]);
  p := p + len;
 end;

 g := rc_mat(rc);
 p := [2..Length(g)];
 g := mat_graph(g{p}{p});
 g.colourClasses := List(\\graph_fixed);
# p := Sum(\\graph_mode.fixed, Length);
# class(Length(rc.mat) - p - 1);
 p := Length(rc.mat) - 1;
 class(Length(rc.vec));
 if IsBound(rc.extra) then class(Length(rc.extra)); fi;
# if IsBound(rc.extra) and (Length(rc.vec) > 0) then
#  g.colourClasses := Concatenation(g.colourClasses,
#                        [[1..Length(rc.vec)] + (Length(rc.mat) - 1)]);
# fi;
 return g;
end;

_use_stab_graph := function(rc, gr)
 local p;

 __stab_graph_used := __stab_graph_used + 1;
 gr := shift(aut_graph(gr), 1);
 p := [2..Length(rc.mat)];
 rc.stab := GR(List(GeneratorsOfGroup(gr), g -> RestrictedPerm(g, p)));
 return rc.stab;
end;

get_stab_graph := function(rc)
 if not _wants_stab_graph(rc) then return get_stab_plain(rc); fi;
 __stab_graph_direct := __stab_graph_direct + 1;
 _use_stab_graph(rc, _stab_graph(rc));
 return rc.stab;
end;

get_stab := get_stab_graph;

prefetch_stab_graph := function(list)
 list := prefetch_iterator(list);
 list.step := \\prefetch_chunck;
 list.needs_prefetch := rc -> _wants_stab_graph(rc: labelling := false);
 list.prefetch := function(ls)
   local gr;
   gr := List(ls, _stab_graph);
   set_canonical(gr: labelling := false);
   Perform([1..Length(ls)], function(n) _use_stab_graph(ls[n], gr[n]); end);
  end;
 return list;
end;

\\sort_chunk := 1024;

\\collect_iterator := function(list)
 list := prefetch_stab_graph(list);
 list.sort := \\sort_chunk;
 return list;
end;

huge_list := function(list, func)
 local rc;
 if IsList(list) then
  list := list_iterator(list);
  list.sort := \\sort_chunk;
 fi;
 if IsRecord(list) and IsBound(list.next) then
  repeat
   rc := list.next();
   if rc = fail then return list.RES; fi;
   fprint("## Record %0 of %1 (rank = %2)\n", list.pos, list.count(), rank(rc));
   Append(list.RES, func(rc): level := next_());
  until false;
 fi;
 return sort_list(func(list));
end;

#_wants_K3_prefetch := function(rc)
# local dd, res;
# if not _wants_stab_graph(rc: labelling := false) then return false; fi;
# dd := discr(rc);
# _is_K3_embedded(rc, dd);
# res := (rc.K3 <> 0) and (rc.K3 <> true);
# if not res then rc._discr := dd; rc._mat := \\last_mat_discr; fi;
# return res;
## return is_K3_discr(rc, \\last_mat_discr, dd);
#end;
#
#is_K3_list_graph := function(rc)
# if IsBound(rc.K3) and ((rc.K3 = 0) or (rc.K3 = true)) then return; fi;
# if not IsBound(rc._discr) then is_K3(rc); return; fi;
# is_K3_discr(rc, rc._mat, rc._discr);
# Unbind(rc._mat);
# Unbind(rc._discr);
#end;
#
#K3_iterator_graph := function(list)
# list := prefetch_stab_graph(list);
# list.needs_prefetch := _wants_K3_prefetch;
# return list;
#end;
#
#_is_K3_list := is_K3_list_graph;
#\\K3_iterator := K3_iterator_graph;

####################################################################
# Writing and reading
####################################################################

\\write_chunk := 1024;

write_graph := function(stream, graph)
 _print_graph(stream, graph);
 PrintTo(stream, "<\n");
end;

read_graph := function(stream)
 local l, ch, rc;

 repeat
  if IsEndOfStream(stream) then return fail; fi;
  l := Chomp(ReadLine(stream));
  if l = fail then return fail; fi;
  if (Length(l) > 0) and (l[1] = 'n') then break; fi;
 until false;
 rc := [];
 repeat
  if IsEndOfStream(stream) then Error(); fi;
  l := Chomp(ReadLine(stream));
  if l = fail then Error(); fi;
  l := SplitString(l, ' ', ' ');
  if Length(l) = 0 then continue; fi;
  ch := Remove(l);
  Add(rc, List(l, Int));
  if ch = "." then break; fi;
  if ch <> ";" then Error(); fi;
 until false;
 rc := rec(adjacencies := rc, isGraph := true,
           order := Length(rc),
           colourClasses := \\graph_fixed,
           group := 0,
           schreierVector := []);
 while not IsEndOfStream(stream) do
  l := Chomp(ReadLine(stream));
  if l = fail then Error(); fi;
  if l = "<" then return rc; fi;
 od;
 Error();
end;

write_list := function(list, name)
 local out, file, cnt, n, ls;

 if not(IsList(list) and IsString(name)) then Error(); fi;
 n := 0;
 repeat
  ls := n*\\write_chunk;
  if ls >= Length(list) then break; fi;
  cnt := 0;
  file := out_file(format("%0_%1", name, n));
  out := OutputTextFile(file, false);
  SetPrintFormattingStatus(out, false);
  Perform([ls + 1..Minimum([ls + \\write_chunk, Length(list)])], function(g)
    write_graph(out, graph_trig(list[g]));
    cnt := cnt + 1;
   end);
  CloseStream(out);
  fprint(" > file \"%0\": %1 records\n", file, cnt);
  n := n + 1;
 until false;
 fprint(">> %0 files written\n", n);
end;

read_list := function(stream)
 local str, ls, rc, _pr;

 str := stream;
 if not IsInputTextStream(str) then str := InputTextFile(stream); fi;
 ls := [];
 repeat
  rc := read_graph(str);
  if rc = fail then break; fi;
  Add(ls, rc);
 until false;
 if not IsInputTextStream(stream) then CloseStream(str); fi;
 fprint("## Initializing %0 graphs \c", Length(ls));
 print_dots(Length(ls));
 str := prefetch_iterator(ls);
 str.step := \\prefetch_chunck;
 str.needs_prefetch := ReturnTrue;
 str.prefetch := set_canonical;
 _pr := _set_print([false, false]);
 repeat
  rc := str.next();
  if rc = fail then break; fi;
  rc := rc_trig(rc);
  rc_lines(rc);
#  Unbind(rc.config);
  ls[str.pos] := rc;
  print_dot();
 until false;
 _set_print(_pr);
 print_done(Length(ls));
 return ls;
end;

\\file := "";

read_files := function(name, func, data)
 local n, file, debug;
 n := -1;
 repeat
  n := n + 1;
  file := format("%0_%1", name, n);
  if not IsReadableFile(out_file(file)) then break; fi;
  debug := format("%0_debug", file);
  if IsExistingFile(out_file(debug)) then continue; fi;
  Read("2trig.txt");
  \\file := file;
  print_bar();
  fprint("## Processing %0\n", out_file(file));
  print_bar();
  func(read_list(out_file(file)), data);
  __save_debug(debug);
 until false;
end;

#schreierVector

####################################################################
# Sorting and comparing
####################################################################

gpairs := function(rc)
 local gr, ls, r, n;

 gr := graph_trig(rc);
 if IsBound(gr.pairs) then return gr.pairs; fi;
 ls := List([1..gr.order], i -> 0);
 Perform([1..gr.order], function(i)
   r := gr.adjacencies[i];
   Perform(r, function(j)
     if j < i then return; fi;
     n := Length(Intersection(r, gr.adjacencies[j])) + 2;
     ls[n] := ls[n] + 1;
    end);
  end);
 Perform([2..Length(ls)], function(n)
   if ls[n] > 0 then ls[n] := ls[n]*100 + n; fi;
  end);
 ls[1] := gr.order + rc.sign[3]*100;
 gr.pairs := Filtered(ls, i -> i <> 0);
 return gr.pairs;
end;

\\get_graph_comp := graph_trig;

\\default_compare := gpairs;

graph_compare := rc -> [rank(rc), graph_trig(rc).order];
trig_compare := graph_compare;
compare_trig := graph_compare;

#compare_trig := function(mat1, mat2)
# if pairs(mat1) <> pairs(mat2) then return fail; fi;
# return compare_graph(mat1, mat2);
#end;
#
#\\compare_proc := compare_trig;

#sort_trig := function(arg)
# if not IsBound(arg[2]) then arg[2] := \\default_compare; fi;
# return sort_list(arg[1], arg[2]);
#end;

####################################################################
# Records
####################################################################

create_trig := function(arg)
 local S, rc;

 S := Remove(arg, 1);
 if IsInt(S) then
  S := List([1..S], i -> 42);
  if IsBound(arg[1]) then
   rc := Remove(arg, 1);
   if rc > 0 then Append(S, List([1..rc], i -> 1)); fi;
  fi;
 fi;
 rc := rec_S(S);
 Apply(rc.sets, s -> Filtered(s, i -> i <> 0));
 rc := prepend(DirectSumMat(At(2), At(2)), rc);
 S := 1;
 if IsBound(arg[1]) then S := arg[1]; fi;
 put(rc, \\const[S].const - 1, -7);
 rc := prepend_h(rc);
 set_const(rc, S);
 S := _set_print([false, false]);
 rc_lines(rc);
 rc_trig(rc);
 _set_print(S);
 rc_lines(rc);
 return rc;
end;

_rc_clone := function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
 if IsBound(rc.pp) then res.pp := rc.pp; fi;
 Perform([0, 1, 3],
   function(n) if IsBound(rc.(n)) then res.(n) := rc.(n); fi;
  end);
end;

####################################################################
# Sections
####################################################################

__sets := [];
__cnts := [];

filter_kernel := function(rc, ls)
 local ns, ns0, tt;
 ns := NullspaceIntMat(rc.mat);
 if Length(ns) = 0 then return ls; fi;
 ns0 := Concatenation([1], rc.const);
 ns0 := List(ns, s -> -Sum(s{ns0}));
 tt := [1..Length(ns)];
 return Filtered(ls, s -> ForAll(tt, t -> ns0[t] = Sum(s, i -> ns[t][i])));
end;

sections_trig := function(rc)
 local res, pp, spec, m;

 res := [];
 __sets := [];
 __cnts := [];
 Perform(rc.sets, function(s)
   pp := Positions(rc.mat[s[1]]{[2..7]}, 1) + 1;
   if pp = rc.const then continue; fi;
   spec := (Length(pp) = 2) and (Length(rc.const) = 2) and
           (Length(Intersection(pp, rc.const)) = 0);
# record special sets for later use
   Append(__sets, s);
   if spec then m := 2; else m := 1; fi;
   Perform(s, function(n) Add(__cnts, m); end);
   if Length(s) = 1 then Add(res, [[], s]); continue; fi;
   if spec then
    Add(res, Combinations(s, 2));
   else
    Add(res, List(s, i -> [i]));
   fi;
  end);
 res := List(Cartesian(res), Concatenation);
 res := filter_kernel(rc, res);
 return res;
end;

sections_trig_pool := function(rc)
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 return sections_trig(rc);
end;

\\get_sections := sections_trig_pool;

get_triangles := function(pool)
 local res, u, p, n, d, s, is_OK;

 is_OK := function(v)
  u := [];
  p := [1, 1];
  for n in [1..Length(__sets)] do
   s := __sets[n];
   d := __cnts[n] - Number([1..2], function(i)
     if (p[i] > Length(v[i])) or (v[i][p[i]] <> s) then return false; fi;
     p[i] := p[i] + 1;
     return true;
    end);
   if d = 0 then continue; fi;
   if d = 1 then
    Add(u, s);
    if (Length(u) = 1) and (u < v[2]) then return false; fi;
    continue;
   fi;
   return false;
  od;
  if (Length(u) = 0) and (Length(__sets) > 0) then return false; fi;
  return PositionSet(pool, u) <> fail;
 end;

 res := [];
 Perform(pool, function(v)
   if is_OK([v, v]) then Add(res, Concatenation([v, v, u])); fi;
  end);
 Perform(Combinations(pool, 2), function(v)
   if is_OK(v) then Add(res, Concatenation(v, [u])); fi;
  end);
 return res;
end;

## To be used after _try_single; must match _save_trig
_restore_trig := function(rc)
 rc.G := rc._G;
 Unbind(rc._G);
 set_const(rc, rc._pp);
 Unbind(rc._pp);
end;

_save_trig := function(rc, pp)
 if IsBound(rc._G) then Error(); fi;
 rc._G := rc.G;
 rc._pp := rc.pp;
 set_const(rc, pp);
 rc.G := Stabilizer(rc.G, rc.const, OnSets);
end;

## Auxiliary function: needs cleaning afterwards!
_try_single := function(rc, pp)
 local orb, r;

# to be restored
 _save_trig(rc, pp);
 _list_index := _str_pair(pp);
 orb := sections_trig(rc);
 orb := OrbitsDomain(rc.G, orb, OnSets);
 return do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := [Minimum(o)];
# to be cleaned
   r.pool := o;
   rc_lines(r);
   return r;
  end);
end;

## Auxiliary function: needs cleaning afterwards!
_try_trig := function(rc, pp)
 local pool, res, r;
 \\intr := _intr_none;
 pool := _try_single(rc, pp: ignore_fixed);
 rc.pool := pool;
 if not wants_trig(rc) then return []; fi;
 _list_index := "x3";
 pool := _union(List(pool, r -> r.pool));
 pool := get_triangles(pool);
 pool := OrbitsDomain(rc.G, pool, _on_sorted);
 \\intr := _intr_all;
 res := do_dotted(pool, function(o)
   r := rc_copy(rc);
   r.vec := Minimum(o);
   r.pool := o;
   rc_lines(r);
   return r;
  end: level := next_(), rank := rank_(rc));
 \\intr := _intr_none;
 return res;
end;

add_trig := function(rc, pp)
 local res, r, ls, pool, orb;

 set_graph_mode(3, pp);
# _list_index := "Singles";
 ls := _try_trig(rc, pp);
 _restore_trig(rc);
 Unbind(rc.pool);
 pool := _union(List(ls, r -> r.pool));
 clear_pool(ls);
 res := [];
 while Length(ls) > 0 do
  finalize_trig(ls);
  Append(res, ls);
  if ValueOption("ranks") = true then
   ls := Filtered(ls, r -> r.sign[3] < _max_rank);
  fi;
  ls := Filtered(ls, r -> _wants_trig(r, pp));
  \\intr := _intr_all;
  ls := do_list(ls, function(rc)
    set_const(rc, pp);
    rc.G := Stabilizer(rc.G, rc.const, OnSets);
    orb := OrbitsDomain(rc.G, pool, _on_sorted);
    return do_dotted(orb, function(o)
      r := rc_copy(rc);
      r.vec := Minimum(o);
      rc_lines(r);
      return r;
     end: rank := rank_(rc));
   end);
  \\intr := _intr_none;
  ls := sort_list(ls);
 od;
 return res;
end;

## This function assumes rank(rc) = 18
add_two := function(rc, pp)
 local ls, lss, pool, orb, r, gr, min, dif, select;

 select := function(rc, list)
  if rc.sign[3] >= _max_rank then
   return Filtered(list, r -> count(r) >= \\lines_kept);
  fi;
  return Filtered(list, r -> (Sum(scount(r){[1..9]}) > \\min_total) or
                             ((_scount(r.sec[pp]) - dif) > min));
 end;

 pool := rc.sign[3];
 if pool <> 17 then Error(); fi;
 if not _wants_any(rc, pp) then return []; fi;
 min := Int((\\min_total - Sum(rc.sets, Length))/9);
 dif := \\const[pp].vec;
 dif := Number(Concatenation(rc.sets), s -> rc.mat[s]{[2..7]} = dif);
 fprint(">> min = %0, dif = %1\n", min, dif);
 gr := \\const[pp].graph;
 \\const[pp].graph := 0;
 ls := _try_trig(rc, pp: ranks);
 clear_pool(ls);
 finalize_trig(ls);
 ls := embeddings_list(ls: select := select, level := next_(1));
 lss := [];
 if wants_single(rc) then
  pool := Filtered(rc.pool, r -> r.sign[3] > pool);
  lss := embeddings_list(pool: select := select, level := next_(1));
  pool := _union(List(pool, r -> r.pool));
#  set_graph_mode(1, pp);
  orb := Concatenation(List(pool, v -> [v, v]), Combinations(pool, 2));
  orb := OrbitsDomain(rc.G, orb, _on_sorted);
  orb := do_dotted(orb, function(o)
    r := rc_copy(rc);
    r.vec := Minimum(o);
    rc_lines(r);
    return r;
   end: rank := rank(rc), level := next_(), K3 := false);
  finalize_trig(orb);
  orb := embeddings_list(orb: select := select, level := next_(1));
 fi;
 _restore_trig(rc);
 Unbind(rc.pool);
 ls := Concatenation(ls, lss, orb);
 finalize_trig(ls);
 set_fixed(ls, 3, pp);
 set_fixed(ls, 1, pp);
 \\const[pp].graph := gr;
 return ls;
end;

add_twos := function(rc)
  return Concatenation(List(wants_pairs(rc), p -> add_two(rc, p)));
end;

## This function assumes rank(rc) = 17
add_three := function(rc, pp)
 local ls, lss, pool, orb, r, gr, min, dif, select;

 select := function(rc, list)
  if rc.sign[3] >= _max_rank then
   return Filtered(list, r -> count(r) >= \\lines_kept);
  fi;
  return Filtered(list, r -> (Sum(scount(r){[1..9]}) > \\min_total) or
                             ((_scount(r.sec[pp]) - dif) > min));
 end;

 pool := rc.sign[3];
 if pool <> 17 then Error(); fi;
 if not _wants_any(rc, pp) then return []; fi;
 min := Int((\\min_total - Sum(rc.sets, Length))/9);
 dif := \\const[pp].vec;
 dif := Number(Concatenation(rc.sets), s -> rc.mat[s]{[2..7]} = dif);
 fprint(">> min = %0, dif = %1\n", min, dif);
 gr := \\const[pp].graph;
 \\const[pp].graph := 0;
 ls := _try_trig(rc, pp: ranks);
 clear_pool(ls);
 finalize_trig(ls);
 ls := embeddings_list(ls: select := select, level := next_(1));
 lss := [];
 if wants_single(rc) then
  pool := Filtered(rc.pool, r -> r.sign[3] > pool);
  lss := embeddings_list(pool: select := select, level := next_(1));
  pool := _union(List(pool, r -> r.pool));
#  set_graph_mode(1, pp);
  orb := Concatenation(List(pool, v -> [v, v]), Combinations(pool, 2));
  orb := OrbitsDomain(rc.G, orb, _on_sorted);
  orb := do_dotted(orb, function(o)
    r := rc_copy(rc);
    r.vec := Minimum(o);
    rc_lines(r);
    return r;
   end: rank := rank(rc), level := next_(), K3 := false);
  finalize_trig(orb);
  orb := embeddings_list(orb: select := select, level := next_(1));
 fi;
 _restore_trig(rc);
 Unbind(rc.pool);
 ls := Concatenation(ls, lss, orb);
 finalize_trig(ls);
 set_fixed(ls, 3, pp);
 set_fixed(ls, 1, pp);
 \\const[pp].graph := gr;
 return ls;
end;

add_threes := function(rc)
  return Concatenation(List(wants_pairs(rc), p -> add_three(rc, p)));
end;

### This function assumes rank(rc) = 16
#add_four := function(rc, pp)
# local ls, lss, pool, orb, r, gr, gf, min, dif, select;
#
# select := function(rc, list)
#  if rc.sign[3] >= _max_rank then
#   return Filtered(list, r -> count(r) >= \\lines_kept);
#  fi;
#  return Filtered(list, r -> (Sum(scount(r){[1..9]}) > \\min_total) or
#                             ((_scount(r.sec[pp]) - dif) > min));
# end;
#
# pool := rc.sign[3];
# if pool <> 16 then Error(); fi;
# if not _wants_any(rc, pp) then return []; fi;
# gr := \\const[pp].graph;
# gf := \\graph_fixed;
# \\graph_fixed := \\const[pp].const - 1;
# \\graph_fixed := Immutable([\\graph_fixed, Difference([1..6], \\graph_fixed)]);
#
# min := Int((\\min_total - Sum(rc.sets, Length))/9);
# dif := \\const[pp].vec;
# dif := Number(Concatenation(rc.sets), s -> rc.mat[s]{[2..7]} = dif);
# fprint(">> min = %0, dif = %1\n", min, dif);
# \\const[pp].graph := 0;
# ls := _try_trig(rc, pp: ranks);
# clear_pool(ls);
# finalize_trig(ls);
# ls := embeddings_list(ls: select := select, level := next_(1));
# lss := [];
# if wants_single(rc) then
#  pool := Filtered(rc.pool, r -> r.sign[3] > pool);
#  lss := embeddings_list(pool: select := select, level := next_(1));
#  pool := _union(List(pool, r -> r.pool));
##  set_graph_mode(1, pp);
#  orb := Concatenation(List(pool, v -> [v, v]), Combinations(pool, 2));
#  orb := OrbitsDomain(rc.G, orb, _on_sorted);
#  orb := do_dotted(orb, function(o)
#    r := rc_copy(rc);
#    r.vec := Minimum(o);
#    rc_lines(r);
#    return r;
#   end: rank := rank(rc), level := next_(), K3 := false);
#  finalize_trig(orb);
#  orb := embeddings_list(orb: select := select, level := next_(1));
# fi;
# _restore_trig(rc);
# Unbind(rc.pool);
# ls := Concatenation(ls, lss, orb);
# finalize_trig(ls);
# Perform(ls, function(r) set_fixed(r, 3, pp); set_fixed(r, 1, pp); end);
# \\graph_fixed := gf;
# \\const[pp].graph := gr;
# return ls;
#end;
#
#add_fours := function(rc)
#  return Concatenation(List(wants_pairs(rc), p -> add_four(rc, p)));
#end;

_try_trigs := function(rc, pp)
 local res;

 pp := wants_pairs(rc, pp);
 res := [];
 Perform(pp, function(p)
   if not _wants_trig(rc, p) then return; fi;
   Append(res, _try_trig(rc, p));
   _restore_trig(rc);
   Unbind(rc.pool);
  end);
 clear_pool(res);
 return res;
end;

add_trigs := function(arg)
 local rc, pp;

 rc := arg[1];
 pp := \\default_pairs;
 if IsBound(arg[2]) then pp := arg[2]; fi;
 set_graph_mode(3, pp);
 rc := huge_list(rc, r -> _try_trigs(r, pp));
 finalize_trig(rc);
 return rc;
end;

add_single := function(rc, pp)
 local res, ls, n;

 set_graph_mode(1, pp);
 _save_trig(rc, pp);
 \\intr := _intr_none;
 ls := collect_sections(rc);
 res := [];
 n := 1;
 _restore_trig(rc);
 while Length(ls) > 0 do
  Add(res, ls);
  if ValueOption("ranks") = true then
   ls := Filtered(ls, r -> r.sign[3] < _max_rank);
   ls := Filtered(ls, wants_single);
  fi;
  if Length(ls) = 0 then break; fi;
  n := n + 1;
  if n > ValueOption("max") then break; fi;
  ls := collect_sections(ls);
#  ls := sort_list(ls);
 od;
 clear_pool(rc);
 clear_pool(res);
 Perform(res, finalize_trig);
 return res;
end;

_try_singles := function(rc, pp)
 local res;

 pp := wants_pairs(rc, pp);
 res := [];
 Perform(pp, function(p)
   if not _wants_single(rc, p) then return; fi;
#   _list_index := _str_pair(p);
   Append(res, _try_single(rc, p));
   _restore_trig(rc);
  end: rank := rank_(rc));
 clear_pool(res);
 return res;
end;

add_singles := function(arg)
 local rc, pp;

 rc := arg[1];
 pp := \\default_pairs;
 if IsBound(arg[2]) then pp := arg[2]; fi;
 set_graph_mode(1, pp);
 rc := huge_list(rc, r -> _try_singles(r, pp));
 finalize_trig(rc);
 return rc;
end;

one_by_one := function(rc)
 local _gf, _const, _dc, cc, ls, lss, bad, found;

 _const := StructuralCopy(\\const);
 _gf := \\graph_fixed;
 _dc := \\default_compare;
 \\graph_fixed := \\three_fixed;
 \\default_compare := gpairs;
 found := [];
 bad := [];

 \\const[1].graph := 0;
 ls := Concatenation([rc], add_single(rc, 1: ranks));
 Unbind(rc.graph);
 Apply(ls, embeddings: select := function(rc, ls)
   if rc.sign[3] = _max_rank then
    Append(found, Filtered(ls, r -> count(r) >= \\lines_kept));
    return [];
   fi;
   return Filtered(ls, function(r)
     set_fixed(r, 1, 1);
     cc := Sum(r.sec{[1..3]}, _scount) - \\min_sections;
     if cc > 0 then Add(bad, r); return false; fi;
     return true;
    end);
  end);
 lss := sort_list(Concatenation(ls));
 finalize_trig(lss);

 \\const[2].graph := 0;
 lss := huge_list(lss, function(rc)
   ls := add_single(rc, 2: ranks);
   Apply(ls, embeddings: select := function(rc, ls)
     if rc.sign[3] = _max_rank then
      Append(found, Filtered(ls, r -> count(r) >= \\lines_kept));
      return [];
     fi;
     return Filtered(ls, function(r)
       set_fixed(r, 1, 2);
       cc := Sum(r.sec{[1..3]}, _scount) - \\min_sections;
#       cc := scount(r){[1..3]};
       if cc > 0 then Add(bad, r); return false; fi;
       return (cc + _count1(r.sec[2]) > _count1(r.sec[3]));
      end);
    end);
   return Concatenation(ls);
  end);
 lss := sort_list(lss);
 finalize_trig(lss);

 \\const[3].graph := 0;
 \\validate_ex := validate_balance;
 huge_list(lss, function(rc)
   ls := add_single(rc, 3: ranks, max := _count1(rc.sec[2]));
   Perform(ls, embeddings: select := function(rc, ls)
     if rc.sign[3] = _max_rank then
      Append(found, Filtered(ls, r -> count(r) >= \\lines_kept));
      return [];
     fi;
     Perform(ls, function(r)
       set_fixed(r, 1, 3);
       cc := Sum(r.sec{[1..3]}, _scount) - \\min_sections;
       if cc > 0 then Add(bad, r); fi;
      end);
     return [];
    end);
   return [];
  end);
 \\validate_ex := ReturnTrue;

 \\graph_fixed := \\full_fixed;
 ls := rec(bad := sort_list(bad), found := sort_list(found));

 \\default_compare := _dc;
 \\graph_fixed := _gf;
 \\const := _const;

 return ls;
end;

####################################################################

#_try_singles := function(rc, pp)
# local pool, res, ls, orb, r, n;
#
# \\intr := _intr_none;
# ls := _try_single(rc, pp: rank := rank_(rc));
# pool := List(ls, r -> r.pool);
# clear_pool(ls);
# if \\const[pp].wanted.1 <= 1 then _restore_trig(rc); return ls; fi;
# res := ls;
# pool := _union(pool);
# orb := Combinations(pool, 2);
# orb := List(OrbitsDomain(rc.G, orb, _on_sorted), Minimum);
# Append(orb, List(pool, v -> [v, v]));
# ls := do_dotted(orb, function(o)
#   r := rc_copy(rc);
#   r.vec := o;
#   rc_lines(r);
#   return r;
#  end: rank := rank_(rc, 1));
# n := 1;
# _restore_trig(rc);
# repeat
#  if Length(ls) = 0 then return res; fi;
#  ls := sort_list(ls: level:= next_());
#  Append(res, ls);
#  n := n + 1;
#  if n >= \\const[pp].wanted.1 then return res; fi;
#  ls := do_list(ls, function(rc)
#    orb := OrbitsDomain(stab(rc), pool, OnSets);
#    return do_dotted(orb, function(o)
#      r := rc_copy(rc);
#      r.vec := Concatenation(rc.vec, [Minimum(o)]);
#      Sort(r.vec);
#      rc_lines(r);
#      return r;
#     end);
#   end: rank := rank_(rc, n));
##  return res;
# until false;
#end;
#
#try := function(rc, pp)
# pp := _try_single(rc, pp);
# _restore_trig(rc);
# return pp;
#end;

####################################################################
# Adding single sections
####################################################################

set_params := function(p, q)
 local var, cc;
 var := format("(%0,%1)", p, q);
 if not IsBoundGlobal(var) then return; fi;
 var := ValueGlobal(var);
 if not IsList(var) then return; fi;
 Perform(var, function(c)
   cc := \\const[c.p];
   Perform([0..3], function(n)
     if IsBound(c.(n)) then cc.(n) := c.(n); fi;
     if IsBound(c.graph) then cc.graph := c.graph; fi;
    end);
  end);
end;

single_mode := rec(
 fixed := [[1], [2, 3], [4], [5], [6]],
 max := [1..3]
);

#single_mode := rec(
# fixed := [[1, 4], [2, 5], [3, 6]],
# max := [1, 5, 9]
#);

init_single := function(n)
 local rc;

 init_const();
 set_graph_mode(1, single_mode.max{[1, 2]});
 \\graph_fixed := single_mode.fixed;
 Perform(single_mode.max, function(p)
   p := \\const[p];
#   p.2 := n;
   p.3 := 0;
   p.1 := n;
  end);
 rc := create_trig(0, n, single_mode.max[1]);
# set_const(rc, single_mode.max[2]);
 return rc;
end;

init_trig := function(arg)
 local rc, n;

 init_const();
 set_graph_mode(0, single_mode.max[1]);
 n := arg[1];
 if n > 0 then Perform([1..9], function(c) \\const[c].3 := n; end); fi;
 rc := CallFuncList(create_trig, arg);
 return rc;
end;

init_fiber := function(arg)
 local rc, n, m;

 init_const();
 set_graph_mode(0, 10);
 m := arg[1];
 n := 0;
 if IsBound(arg[2]) then n := arg[2]; fi;
 \\const[10].3 := m;
 \\const[10].1 := n;
 rc := create_trig(m, n, 10);
 return rc;
end;

#####################################################################

sort_max := function(list)
 Perform(list, function(r)
   if IsBound(r.graph) and not IsBound(r.graph.2) then
    Unbind(r.graph);
    graph(r);
   fi;
  end);
 list := sort_list(list, pairs);
 Perform(list, function(r) r.G := aut_graph(r.graph); end);
 return list;
end;

sort_rank := function(list, rk)
 local gf;

 if rk < 17 then return list; fi;
 if rk = 20 then return sort_max(list); fi;
# if rk = 20 then
#  list := sort_list(list, pairs);
#  Perform(list, function(r) r.G := aut_graph(r.graph); end);
#  return list;
# fi;
 Perform(list, function(r) Unbind(r.graph); end);
 gf := \\graph_fixed;
 \\graph_fixed := \\full_fixed;
 list := sort_list(list, graph_compare: restricted := false);
 Perform(list, function(r) Unbind(r.graph); end);
 finalize_trig(list);
 \\graph_fixed := gf;
 return list;
end;

all_trigs := function(p)
 local rc, ls, res, split;

 split := function(list)
  list := sort_list(embeddings(list: select := function(rc, ls)
   if rc.sign[3] < _max_rank then return ls; fi;
   Append(res.ls[20], Filtered(ls, r -> count(r) >= \\lines_kept));
   return [];
  end), graph_compare);
  finalize_trig(list);
  return list;
 end;

 init_const();
 Perform(\\const{[1..3]}, function(c) c.3 := p; end);
 set_graph_mode(3, 1);
 \\graph_fixed := \\three_fixed;
 \\default_compare := gpairs;
 rc := create_trig(p, 0, 1);
 res := rec(ls := []);
 COLLECTED := [];
 Perform([rank(rc)..20], function(r) res.ls[r] := []; end);
 set_fixed(rc, 3, 1);
 if not is_K3_silent(rc) then return []; fi;
 set_graph_mode(3, 2);
 ls := Concatenation([rc], add_trig(rc, 2: ranks));
 ls := split(ls);
 set_fixed(ls, 3, 2);
 set_graph_mode(3, 3);
 rc := Filtered(ls, r -> (r.sign[3] < _max_rank) and _wants_trig(r, 3));
 rc := huge_list(rc, r -> add_trig(r, 3: ranks));
 Perform(ls, function(r) Unbind(r.graph); end);
 Append(ls, rc);
 ls := split(ls);
 Perform(ls, function(r)
   set_fixed(r, 3, 3);
   Add(res.ls[rank(r)], r);
  end);
 \\graph_fixed := \\full_fixed;
 Apply(res.ls, function(ls)
   if Length(ls) = 0 then return ls; fi;
   fprint("## Rank = %0: %1 records\n", rank(ls[1]), Length(ls));
   if rank(ls[1]) < 15 then return ls; fi;
   return sort_rank(ls, rank(ls[1]));
#   Perform(ls, function(r) Unbind(r.graph); end);
#   ls := sort_list(ls);
#   finalize_trig(ls);
#   return ls;
  end);
 res.collected := List(COLLECTED);
 return res;
end;

resort_list := function(arg)
 local gf;
 Perform(arg[1], function(r) Unbind(r.graph); end);
 gf := \\graph_fixed;
 \\graph_fixed := \\full_fixed;
 arg[1] := CallFuncList(sort_list, arg);
 \\graph_fixed := gf;
 finalize_trig(arg[1]);
 return arg[1];
end;

#####################################################################

data_single := function(step)
 local res, pp, p2, p3, q0, q1;
 res := rec(want_section := ReturnTrue);
 if step <= 2 then res.pp := single_mode.max[step + 1]; fi;
 pp := single_mode.max{[2..step]};
 p2 := single_mode.max[2];
 p3 := single_mode.max[3];
 res.validate := function(rc)
   local max;
   if not validate_trig(rc) then return false; fi;
   if Length(\\last.sec[p3]) > Length(\\last.sec[p2]) then
    err_(err_Lines, rc);
    return false;
   fi;
   if Length(pp) > 0 then
    max := Length(rc.mat);
    if ForAny(pp, p -> ForAny(\\last.sec[p], i -> i >= max)) then
     err_(err_Lines, rc);
     return false;
    fi;
   fi;
   return true;
  end;
 if step <= 2 then
  q0 := single_mode.max[step];
  q1 := single_mode.max[step + 1];
  res.want_section := rc -> _scount(rc.sec[q1]) < _scount(rc.sec[q0]);
 fi;
 return res;
end;

step_single := function(ls, data)
 local res, STEP, _vt, min;

 if not IsList(ls) then ls := [ls]; fi;
 res := ls;
 Perform(res, function(r) set_const(r, data.pp); end);
 STEP := 1;
 _vt := \\validate_trig;
 \\validate_trig := data.validate;
 repeat
  ls := Filtered(ls, r -> r.sign[3] < _max_rank);
  ls := Filtered(ls, data.want_section);
  if Length(ls) = 0 then break; fi;
  fprint("## Step %0 (%1 records)\n", STEP, Length(ls));
  ls := sort_list(collect_sections(ls): ranks, level := next_());
  Append(res, ls);
  STEP := STEP + 1;
 until false;
 Perform(res, clear_pool);
 finalize_trig(res);
 res := embeddings(res);
 data.found := sort_list(Filtered(res, r -> count(r) >= \\lines_kept));
 res := Filtered(res, r -> r.sign[3] < _max_rank);
 min := \\const[data.pp].wanted.1;
 if min <> fail then
  res := Filtered(res, r -> _scount(r.sec[data.pp]) >= min);
 fi;
 if data.pp = single_mode.max[3] then
  res := Filtered(res, r -> Sum(r.sec{single_mode.max}, _scount) > \\min_sections);
 fi;
 data.res := sort_list(res);
 finalize_trig(data.res);
 \\validate_trig := _vt;
end;


#################################################################

all_triples := function(n)
 local ps, pt, part, sort;

 part := function(n)
  if n = 0 then return [[0, 0, 0]]; fi;
  return List(Filtered(Partitions(n), p -> (Length(p) <= 3) and (Maximum(p) <= 9)),
                    p -> Concatenation(p, List([1..3-Length(p)], i -> 0)));
 end;

 sort := r -> -[Sum(r), r[1] + 2*r[2]];

 ps := part(19 - n*3);
 pt := SymmetricGroup(3);
 pt := Concatenation(List(part(n), p -> Orbit(pt, p, Permuted)));
 pt := Cartesian(ps, pt);
 pt := Set(pt, p -> List([1..3], i -> [p[1][i], p[2][i]]));
 pt := Filtered(pt, p -> ForAll(p, pencil_exists));
 Perform(pt, function(p) SortBy(p, sort); end);
 pt := Set(pt);
 SortBy(pt, p -> List(p, sort));
 return pt;
end;

#################################################################
## Processing 0_n -files
#################################################################

global_found := [];
global_low   := [];

save_found := function()
 if Length(global_found) > 0 then
  global_found := sort_max(global_found);
  save_globals(format("%0_found", \\file), "global_found");
  fprint("## Saved %0 found records\n", Length(global_found));
 fi;
 if Length(global_low) > 0 then
  save_globals(format("%0_low", \\file), "global_low");
  fprint("## Saved %0 low rank records\n", Length(global_low));
 fi;
end;

process_19 := function(ls, data)
 local res;

 Perform([1, 2], function(p)
   p := \\const[p];
   p.3 := 0;
   p.1 := data;
   p.graph := 1;
  end);
 ls := embeddings(ls);
 global_low := Filtered(ls, r -> Sum(r.sec{[1..3]}, _scount) > \\min_sections);
 if Length(global_low) > 0 then
  fprint("** Found %0 records of low rank\n", Length(global_low));
 fi;
 ls := sort_list(ls);
 finalize_trig(ls);
 \\const[3].graph := 0;
 set_fixed(ls, 1, 1);
 set_fixed(ls, 1, 2);
 ls := list_iterator(ls);
 ls.sort := \\sort_chunk;
 ls.pack := function(list)
   list := embeddings(list: select := select_max);
   Append(global_found, list);
   return [];
  end;
 huge_list(ls, function(rc)
   res := _try_single(rc, 3: rank := _max_rank - 1);
   _restore_trig(rc);
   clear_pool(rc);
   clear_pool(res);
   return res;
  end);
# Error();
 save_found();
end;


==> anc/code/hh/2trig_old.txt <==
# -*- GAP -*-

Read("2.txt");

\\pool_mode := pool_mode_multiple;
\\max_pool  := 1;

MAXIMAL := [];
SUBMAX  := [];

\\last_id := 0;

_set_id := function(rc)
 if not IsBound(rc.id) then
  \\last_id := \\last_id + 1;
  rc.id := \\last_id;
 fi;
end;

## will be overridden
finalize_trig := ReturnTrue;

discard_maximal := function(list)
 local res;
 res := [];
 Perform(list, function(r)
#   _set_id(rc);
   if rank(r) < 20 then Add(res, r); return; fi;
   Unbind(r.pool);
   Add(MAXIMAL, r);
  end);
 if Length(res) < Length(list) then
  fprint("> Discarding %0 records (%1 left)\n", Length(list) - Length(res), Length(res));
 fi;
 return res;
end;

discard_submax := function(list)
 local res;
 res := [];
 Perform(list, function(r)
#   _set_id(rc);
   if rank(r) < 19 then Add(res, r); return; fi;
   Unbind(r.pool);
   finalize_trig(r);
   if rank(r) = 19 then Add(SUBMAX, r); else Add(MAXIMAL, r); fi;
  end);
 if Length(res) < Length(list) then
  fprint("> Discarding %0 records (%1 left)\n", Length(list) - Length(res), Length(res));
 fi;
 return res;
end;

\\const := List(Cartesian([1..3], [4..6]), function(c)
  local r;
  r := rec(const := c, vec := [0, 0, 0, 0, 0, 0], max := fail, wanted := fail);
  r.vec[c[1]] := 1;
  r.vec[c[2]] := 1;
  return r;
 end);

SYM := List(\\const, r -> r.const);
SYM := List([(1,2), (1,2,3), (1,4)(2,5)(3,6)], function(g)
  return SortingPerm(List(SYM, s -> OnSets(s, g)));
 end);
SYM := Group(SYM);

\\val := List(\\const, r -> r.vec);

\\strict_validate := false;

count_trig := rc -> List(_select_lines(rc.mat, [2..7], \\val), Length);

count3 := function(rc)
 return List(rc.sec, s -> Number(s, ss -> Length(ss) = 3));
end;

rc_validate := function(rc)
 local mat, n, ls;

 rc.sec := _select_lines(last_config(), [1..6], \\val);
 Perform([1..9], function(n)
   ls := Set(connected_components(last_config(){rc.sec[n]}{rc.sec[n]}), Set);
   rc.sec[n] := List(ls, s -> rc.sec[n]{s});
  end);
 ls := count3(rc);
 if ForAny([1..9], n -> ls[n] > \\const[n].max) then
  err_(err_Pencil, rc);
  return false;
 fi;

# if \\strict_validate and (ValueOption("strict") = true) then
#  mat := count_trig(rc);
#  for n in [1..9] do
#   if n >= rc.pp then break; fi;
#   ls := connected_components(last_config(){rc.sec[n]}{rc.sec[n]});
#   ls := Filtered(ls, c -> Length(c) > 1);
#   if Sum(ls, Length) > mat[n] then err_(err_Pencil, rc); return false; fi;
#  od;
# fi;

# rc.count := List(\\last.id, Length);
# if not ForAll(\\last.id, _is_0) then err_(err_Girth, rc); return false; fi;
## to be adjusted!!
# mat := last_left(){\\last.id[2]};
# rc.sections := List(mat, r -> Positions(r, 1));
# rc.sections := List(rc.sections, s -> s{[4..Length(s)]});
 return true;
end;

is_graph_trig := rc -> IsRecord(rc) and
                       IsBound(rc.graph) and IsGraph(rc.graph) and
                       IsBound(rc.trig) and (rc.trig = (ValueOption("trig") = true));

graph_trig := function(rc)
 local res, trig;
 if is_graph_trig(rc) then return rc; fi;
 if IsBound(rc.graph) and is_graph_trig(rc.graph) then return rc.graph; fi;
 trig := ValueOption("trig") = true;
 res := List(rc.sec);
 if trig then Apply(res, set -> Filtered(set, s -> Length(s) = 3)); fi;
 res := Concatenation([1..6], Flat(res));
 res := config(rc){res}{res};
 res := graph(res);
 rc.graph := rec(graph := res,
                 colourClasses := [[1..6], [7..res.order]],
                 order := res.order,
                 trig := trig);
 return rc.graph;
end;

\\get_graph_comp := graph_trig;

default_compare := rc -> [count(rc), rank(rc),
                          SortedList(List(rc.sec, s -> List(s, Length)))];

compare_trig := function(mat1, mat2)
 if pairs(mat1) <> pairs(mat2) then return fail; fi;
 return compare_graph(mat1, mat2);
end;

\\compare_proc := compare_trig;

sort_trig := function(arg)
 if not IsBound(arg[2]) then arg[2] := default_compare; fi;
# \\get_graph_comp := graph_trig;
 arg[1] := sort_list(arg[1], arg[2]);
# \\get_graph_comp := graph;
 return arg[1];
end;

want_trig := function(rc)
 local pp;
 if IsRecord(rc) then
  pp := rc.pp;
  if pp > 9 then return false; fi;
  rc := count_trig(rc);
  rc[pp] := rc[pp] + 1;
 fi;
 return rc = Maximum(Orbit(SYM, rc, Permuted));
end;

_set_const := function(rc)
 rc.const := \\const[((rc.pp - 1) mod 9) + 1].const + 1;
end;

_create := function(arg)
 local S, rc;
 S := arg[1];
 if IsInt(S) then
  S := List([1..S], i -> 42);
  if IsBound(arg[2]) then Append(S, List([1..arg[2]], i -> 1)); fi;
 fi;
 rc := rec_S(S);
 rc := prepend(DirectSumMat(At(2), At(2)), rc);
 put(rc, \\const[1].const, -7);
 rc := prepend_h(rc);
 rc.pp := 2;
 _set_const(rc);
 _set_id(rc);
 rc.GG := rc.G;
 return rc;
end;

_rc_clone := function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
 if IsBound(rc.pp) then res.pp := rc.pp; fi;
end;

#_set_positions := rc -> List([1..Length(rc.sets)],
#                    n -> (rc.sets[n][1] <> 0) and IsZero(rc.mat[rc.sets[n][1]]{rc.const}));

_set_positions := rc -> List(rc.sets, s -> Number(rc.mat[s[1]]{rc.const}, IsZero));

_adjust_vector := function(rc, v, sp)
 local res, t;
 res := [];
 Perform([1..Length(rc.sets)], function(n)
   if sp[n] <> 2 then Add(res, v[n]); return; fi;
   t := List(rc.sets[n]);
   RemoveSet(t, v[n]);
   Append(res, t);
  end);
 return Set(res);
end;

_adjust_vectors := function(rc, vec, sp)
 vec := List(vec, v -> _adjust_vector(rc, v, sp));
 Sort(vec);
 return vec;
end;

_ninf := 99;
_sinf := [_ninf];

trig_sections := function(rc)
 local sp;
 sp := _set_positions(rc);
 sp := List([1..Length(sp)], function(n)
   if sp[n] = 0 then return [[]]; fi;
   if sp[n] = 1 then return List(rc.sets[n], i -> [i]); fi;
   return Combinations(rc.sets[n], 2);
  end);
# Print(sp, "\n");
 sp := List(Cartesian(sp), Concatenation);
 return sp;
end;

_on_sorted2 := function(v, g)
 return SortedList(List(v, u -> _on_sorted(u, g)));
end;

#first_trig := function(rc)
# local pp;
#
# if IsRecord(rc) then
#  pp := rc.GG;
#  rc := rc_copy(rc);
#  rc.GG := pp;
# else
#  rc := _create(rc);
# fi;
# \\intr := _intr_all;
# rc.vec := List(rc.sets, s -> s[1]);
# rc.vec := [rc.vec, rc.vec + 1, rc.vec + 2];
# pp := _set_positions(rc);
# rc.vec := _adjust_vectors(rc, rc.vec, pp);
# fix_sections(rc);
# rc_lines(rc);
# return rc;
#end;

rc_vectors := function(rc)
 local test;
 test := Union(rc.sets);
 return List([Maximum(test)+1..Length(rc.mat)],
                i -> Filtered(test, t -> rc.mat[i][t] = 1));
end;

vec_by_3 := ls -> SortedList(List([1..Length(ls)/3], i -> SortedList(ls{[i*3-2..i*3]})));

rc_vec3 := rc -> vec_by_3(rc_vectors(rc));

unique_trig := function(list, G)
 local ls, res, rc, n, orb, rc_id, sort;

 rc_id := rc -> [count(rc), rank(rc)];

 sort := function(list)
  if Length(list) = 1 then print_dot(); return list; fi;
  Perform(list, function(r) r._vec := rc_vec3(r); end);
  res := [];
  while Length(list) > 0 do
   rc := Remove(list);
   Add(res, rc);
   print_dot();
   orb := Orbit(G, rc._vec, _on_sorted2);
   n := 1;
   while n < Length(list) do
    if list[n]._vec in orb then n := n + 1; continue; fi;
    Remove(list, n);
    print_dot();
   od;
  od;
  Perform(res, function(r) Unbind(r._vec); end);
  return res;
 end;

 print_dots(Length(list));
 fprint("> Sorting %0 records \c", Length(list));
 if Length(list) <= 1 then print_dot(); print_done(Length(list)); return list; fi;
 ls := Set(list, rc_id);
 Apply(ls, id -> Filtered(list, r -> rc_id(r) = id));
 list := Flat(List(ls, sort));
 SortBy(list, rank);
 print_done(Length(list));
 return list;
end;

next_trig := function(rc)
 local sp, orb, ls, r;

 if IsList(rc) then
  rc := Flat(do_list(rc, next_trig): sort := false);
  if Length(rc) > 0 then rc := discard_submax(unique_trig(rc, rc[1].GG)); fi;
  if Length(rc) > 0 then fprint("> Ranks: %0\n", rank(rc)); fi;
  return rc;
 fi;

 \\intr := _intr_all;
 sp := _set_positions(rc);
 orb := Cartesian(rc.sets);
 orb := OrbitsDomain(rc.G, orb, OnSets);
 ls := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := [_adjust_vector(rc, Minimum(o), sp)];
   r.pool := o;
   rc_lines(r);
   return r;
  end: strict);
 orb := Union(List(ls, r -> r.pool));
 orb := Combinations(orb, 3);
 orb := Filtered(orb, o -> ForAll([1..Length(o[1])],
            n -> (o[1][n] <> o[2][n]) and (o[1][n] <> o[3][n]) and (o[2][n] <> o[3][n])));
 orb := OrbitsDomain(rc.G, orb, _on_sorted);
 ls := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := _adjust_vectors(rc, Minimum(o), sp);
   r.GG := rc.GG;
   r.parent := rc.id;
   rc_lines(r);
   return r;
  end: level := next_(), strict);
 Perform(ls, fix_sections);
 Perform(ls, _set_id);
 if Length(ls) > 0 then fprint("> Ranks: %0\n", rank(ls): level := next_()); fi;
 if ValueOption("sort") <> false then
  ls := discard_submax(unique_trig(ls, rc.GG));
 fi;
 return ls;
end;

single_trig := function(rc)
 local orb, ls, r, pool;

 Unbind(rc.pool);
 if rank(rc) < 19 then rc.pool := []; fi;
 return Flat(List([1..9], function(pp)
   rc.pp := pp;
   _set_const(rc);
#   _list_index := String(rc.const);
#   _list_index := format("#%0 %1", rc.pp, rc.const);
   _list_index := format("#%0 [%1-%2]", rc.pp, rc.const[1], rc.const[2]);
   orb := trig_sections(rc);
   orb := OrbitsDomain(rc.G, orb, OnSets);
   ls := do_dotted(orb, function(o)
     r := rc_copy(rc);
     r.vec := [Minimum(o)];
      r.pool := o;
     rc_lines(r);
     return r;
    end: rank := rc.sign[3]);
   if IsBound(rc.pool) then rc.pool[pp] := Union(List(ls, r -> r.pool)); fi;
   return ls;
  end));
end;

finalize_trig := function(rc)
 local vec, sets, vv, gg, G, dim, pos;

 if IsList(rc) then
  _list_index := "Finalizing";
  rc := do_dotted(rc, function(r)
    finalize_trig(r);
    rc_lines(r);
    return r;
   end: strict);
  SortBy(rc, rank);
  return rc;
 fi;

 vec := rc_vectors(rc);
 sets := List([1..Length(vec)/3], i -> [3*i-2..3*i]);
 gg := sym(sets, [[1..Length(sets)]]);
 vv := List(sets, s -> Set(vec{s}));
 Sort(vv);
 G := Stabilizer(rc.GG, vv, _on_sorted2);
 dim := Maximum(Union(rc.sets));
 G := List(GeneratorsOfGroup(G), function(g)
   pos := RepresentativeAction(gg, List(vec, v -> OnSets(v, g)), vec, Permuted);
   return g*shift_perm(pos, dim);
  end);
 gg := Stabilizer(gg, vec, Permuted);
 gg := List(GeneratorsOfGroup(gg), g -> shift_perm(g, dim));
 Append(G, gg);
 if ForAny(G, g -> _on_mat(rc.mat, g) <> rc.mat) then Error(); fi;
 rc.G := GR(G);
 rc.GG := rc.G;
 rc.sets := Concatenation(rc.sets, sets + dim);
 if IsBound(rc.pp) then
  rc.pp := rc.pp + 1;
  _set_const(rc);
 fi;
# rc_lines(rc);
# return rc;
end;

add_trig := function(rc)
 local ls, res;
 if IsList(rc) then
  res := Flat(List([1..Length(rc)], function(n)
    fprint("## Record %0 of %1 (rank = %2)\n", n, Length(rc), rank(rc[n]));
    return add_trig(rc[n]: level := next_());
   end));
  SortBy(res, r -> [rank(r), count(r)]);
  return res;
 fi;
 res := [[rc]];
 repeat
  ls := Filtered(res[Length(res)], want_trig);
  ls := next_trig(ls);
  if Length(ls) = 0 then return finalize_trig(Flat(res)); fi;
  Add(res, ls);
 until false;
end;

add_trigs := function(n)
 local ls;

 COLLECTED := [];
 MAXIMAL := [];
 SUBMAX  := [];
 ls := _create(n);
 rc_lines(ls);
 Perform([2..9], function(STEP)
   fprint("#### STEP = %0 %1 ############################################\n",
            STEP, \\const[STEP].const);
   ls := add_trig(ls);
  end);
 fprint("#### ALL DONE ####################################################\n");
 fprint(">> max = %0, submax = %1, others = %2\n",
                Length(MAXIMAL), Length(SUBMAX), Length(ls));
 return ls;
end;

##################################################################
rc_trig := function(rc)
 local g, ls, lines, res, set;

 g := graph_trig(rc);
 if rc = g then rc := rec(); fi;
 rc.G := shift(AutGroupGraph(g), 1);
 rc.mat := _prepend_h(configuration(g.graph));
 rc.vec := [];
 rc.sets := [];
 lines := g.graph.adjacencies;
 Perform(\\const, function(c)
   ls := Intersection(lines[c.const[1]], lines[c.const[2]]);
   res := [];
   while Length(ls) > 0 do
    set := Remove(ls, 1);
    res := [set];
    set := Intersection(lines[set], ls);
    SubtractSet(ls, set);
    Append(res, set);
    Add(rc.sets, res + 1);
   od;
  end);
 return rc;
# sets :=
# local g, mat, p, id, ip, ls;
#
# g := graph_trig(rc);
# mat := config(rc);
# ip := [1..6];
# id := [1..6];
# p := 6;
# Perform(rc.sec, function(s)
#   ls := connected_components(mat{s}{s});
#   ls := Concatenation(Set(Filtered(ls, c -> Length(c) = 3), Set));
#   Append(id, s{ls});
#   Append(ip, ls + p);
#   p := p + Length(s);
#  end);
# rc.mat := _prepend_h(mat{id}{id});
# rc.sets := List([3..Length(id)/3], i -> [3*i-1..3*i+1]);
# rc.vec := [];
# rc.G := Group(());
# Perform(GeneratorsOfGroup(AutGroupGraph(g)), function(p)
#   rc.G := ClosureGroup(rc.G, shift_perm(SortingPerm(OnTuples(ip, p)), 1));
#  end);
end;

\\pairs := Immutable(List(\\const, c -> c.const + 1));

pairs_trig := rc -> List(OrbitsDomain(rc.G, \\pairs, OnSets),
                            o -> PositionSet(\\pairs, Minimum(o)));

sections_trig := function(rc)
 local res, n;
 res := rec(sp := [], sec := []);
 Perform(rc.sets, function(s)
   n := Number(rc.mat[s[1]]{rc.const}, IsZero);
   if n = 0 then return; fi;
   Add(res.sp, n);
   Add(res.sec, s);
  end);
 res.sec := Cartesian(res.sec);
 return res;
end;

adjust_trig := function(rc, v, sp)
 local res, t;
 res := [];
 Perform([1..Length(sp)], function(n)
   if sp[n] = 1 then Add(res, v[n]); return; fi;
   t := List(rc.sets[n]);
   RemoveSet(t, v[n]);
   Append(res, t);
  end);
 return Set(res);
end;

adjust_trigs := function(rc, vec, sp)
 vec := List(vec, v -> adjust_trig(rc, v, sp));
 Sort(vec);
 return vec;
end;

STORED := rec();

__overcount := 0;

store_trig := function(list)
 local cnt, store;

 store := function(rc, ls)
  if ForAny(ls, r -> compare_trig(r, rc) <> fail) then
   __overcount := __overcount + 1;
   return;
  fi;
  cnt := cnt + 1;
  Add(ls, rc);
 end;

 if not IsBound(STORED.low) then STORED.low := []; fi;
 if not IsBound(STORED.sub) then STORED.sub := []; fi;
 if not IsBound(STORED.max) then STORED.max := []; fi;
 fprint("## Storing %0 records \c", Length(list));
 cnt := 0;
 print_dots(Length(list));
 Perform(list, function(rc)
   if rank(rc) = 20 then store(rc, STORED.max);
   elif rank(rc) = 19 then store(rc, STORED.sub);
   else store(rc, STORED.low); fi;
   print_dot();
  end);
 print_done(cnt);
end;

is_trig := v -> ForAll([1..Length(v[1])], n ->
      (v[1][n] <> v[2][n]) and (v[1][n] <> v[3][n]) and (v[2][n] <> v[3][n]));

_nx_trig := function(rc, p)
 local sp, G, orb, ls, r;

 \\intr := _intr_all;
 if IsInt(p) then p := \\const[p].const + 1; fi;
 rc.const := p;
 _list_index := format("[%0-%1]", p[1], p[2]);
 G := rc.G;
 rc.G := Stabilizer(G, p, OnSets);
 sp := sections_trig(rc);
 orb := sp.sec;
 orb := OrbitsDomain(rc.G, orb, OnSets);
 ls := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := [adjust_trig(rc, Minimum(o), sp.sp)];
   r.pool := o;
   rc_lines(r);
   return r;
  end);
 orb := Union(List(ls, r -> r.pool));
 orb := Combinations(orb, 3);
 orb := Filtered(orb, is_trig);
 orb := OrbitsDomain(rc.G, orb, _on_sorted);
 ls := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := adjust_trigs(rc, Minimum(o), sp.sp);
   rc_lines(r: rank := rc.sign[3]);
   return r;
  end: level := next_());
 rc.G := G;
 if Length(ls) > 0 then fprint("> Ranks: %0\n", rank(ls): level := next_()); fi;
 return ls;
end;

nx_trig := function(rc)
 local pp, cc;

 if IsList(rc) then
  Perform([1..Length(rc)], function(n)
    fprint("## Record %0 of %1 (rank = %2)\n", n, Length(rc), rank(rc[n]));
    nx_trig(rc[n]: level := next_());
   end);
  SortBy(STORED.low, r -> [rank(r), count(r)]);
  return STORED.low;
#  return Flat(do_list(rc, nx_trig));
 fi;

 pp := pairs_trig(rc);
 cc := count3(rc);
 pp := Filtered(pp, function(p)
   if cc[p] >= \\const[p].max then return false; fi;
   if cc[p] >= \\const[p].wanted then return false; fi;
   return true;
  end);
 store_trig(Flat(List(pp, p -> _nx_trig(rc, p))): trig);
 return STORED.low;
end;

step_trig := function(ls)
 STORED := rec();
 ls := nx_trig(ls);
# ls := sort_trig(ls);
 Perform(ls, rc_trig: trig);
 return ls;
end;


==> anc/code/hh/4a2p.txt <==
# -*- GAP -*-

########################################################
### Usage:
#set_singular(true/false);   # select the version: singular/smooth
### The rest should be done for each version (true/false) separately
##  Output/auxiliary files are saved in separate folders
#save_sets();                # need to initialize things
#save_pencils();             # another initialization
#while next_set() do; od;    # this can be done in several threads
#collect_sets(: verbose);;   # after ALL threads terminate;
#                            # collect and initialize things for pencils
#_tr_sets(: RELOAD);;        # just in case, if several threads are used
#while next_pencil() do; od; # can be done in several threads
#collect_pp();               # collect everything (after all threads terminate)
### Everything interesting will be here:
#res := load_var(4dir, "_FOUND");;
########################################################
### One way to analyze the results:
#KNOWN := [];
#ls := load_known(4known);;  # Optional: loads those found in [DIS]
#                            # Can be used for "identification"
#Perform(res, print_info);   # Computes/prints a lot of interesting data
########################################################
## Still to do (one day):
#  - to recompute the singular configurations found in [degt:singular.K3]
#    to get a common list of known large configurations
########################################################

Read("hh.txt");
Read("sa2p_.txt");
Read("4common.txt");

\\version := MakeImmutable("10/11/2022");

rc_validate := ReturnTrue;

\\default_select :=
function(rc, list)
 return Filtered(list, \\keep_rc);
end;

_rc_mat_a2 :=
function(rc)
 local n, mat;
# mat := _make_mat(rc.mat, rc.vec, -2, 1);
 mat := _rc_mat_simple(rc);
 n := Length(mat);
 while n > Length(rc.mat) do _put(mat, n, n - 1); n := n - 2; od;
 return mat;
end;

_put_aa2 :=
function(mat, n)
 _put(mat, n, n - 1);
 _put(mat, n, n - 2);
 _put(mat, n - 1, n - 2);
 return n - 3;
end;

_rc_mat_aa2 :=
function(rc)
 local n, mat;
# mat := _make_mat(rc.mat, rc.vec, -2, 1);
 mat := _rc_mat_simple(rc);
 n := Length(mat);
 while n > Length(rc.mat) do n := _put_aa2(mat, n); od;
 return mat;
end;

_put_a3 :=
function(mat, n)
 _put(mat, n, n - 1);
 _put(mat, n - 1, n - 2);
 return n - 3;
end;

_rc_mat_a3 :=
function(rc)
 local n, mat;
# mat := _make_mat(rc.mat, rc.vec, -2, 1);
 mat := _rc_mat_simple(rc);
 n := Length(mat);
 while n > Length(rc.mat) do n := _put_a3(mat, n); od;
 return mat;
end;

__on_a2 :=
function(l, g)
 return SortedList(OnTuples(l, g));
end;

_canonical_a3 :=
function(l)
 if l[1] <= l[3] then return l; fi;
 return Reversed(l);
end;

__on_a3 :=
function(l, g)
 return _canonical_a3(OnTuples(l, g));
end;

__len_a1 :=
function(s, pool)
 return Length(pool[s]);
end;

__len_2a1 :=
function(s, pool)
 return Minimum(List(pool{s}, Length));
end;

__len_a2 :=
function(s, pool)
 s := List(pool{s}, Length);
 Sort(s);
 return s;
end;

__len_a3 :=
function(s, pool)
 s := List(pool{s}, Length);
 if s[1] <= s[3] then return s; fi;
 return Reversed(s);
end;

_data_2a1 := rec(
 index  := -2,
 S      := [1, 1],
 rcm    := _rc_mat_simple,
 act    := __on_a2,
 len    := __len_2a1,
 form   := [[-2, 0], [0, -2]],
 test   := [1, 1, 2, 1],
 );

_data_a1 := rec(
 index  := 1,
 S      := [1],
 rcm    := _rc_mat_simple,
 act    := OnPoints,
 len    := __len_a1,
 ord    := [1],
 form   := -2,
# pert   := [[]],
 pert   := [[-1, 0, 0, 0]],
 test   := [2, 2, 2, 2],
 filter := function(rc, ls) return ls; end,
 );

_data_a2 := rec(
 index  := 2,
 S      := [2],
 rcm    := _rc_mat_a2,
 act    := __on_a2,
 len    := __len_a2,
 ord    := [1..2],
 form   := [[-2, 1], [1, -2]],
# pert   := [[1]],
 pert   := [[1, -1, 0, 0]],
 test   := [0, 2, 2, 2],
 );

_data_a3 := rec(
 index  := 3,
 S      := [3],
 rcm    := _rc_mat_a3,
 act    := __on_a3,
 len    := __len_a3,
 ord    := [1..3],
 form   := [[-2, 1, 0], [1, -2, 1], [0, 1, -2]],
# pert   := [[2], [1, 1]],
 pert   := [[2, 0, -1, 0], [0, 1, -1, 0]],
 test   := [0, 0, 2, 0],
 );

_data_aa2 := rec(
 index  := 4,
 S      := [42],
 rcm    := _rc_mat_aa2,
 act    := __on_a2,
 len    := __len_a2,
 ord    := [1..4],
 form   := [[-2, 1, 1], [1, -2, 1], [1, 1, -2]],
# pert   := [[2]],
 pert   := [[0, 1, 0, -1]],
 test   := [0, 0, 0, 2],
 );

__dt_get :=
function(rc, index)
 if index < 0 then
  if IsBound(rc.pool[-index]) then return rc.pool[-index]; fi;
 else
  if IsBound(rc.aa[index]) then return rc.aa[index]; fi;
 fi;
 return fail;
end;

__dt_set :=
function(rc, index, ls)
 if index < 0 then rc.pool[-index] := ls; else rc.aa[index] := ls; fi;
end;

_4a2p_Sylvester :=
function(rc, sec, pool, form, rep)
 local mat, hh, zero, v, q, vec, cr, _1, _n;

 vec := function(s)
  v := List(zero);
  Perform(pool[s], function(p)
    q := hh[p];
    if q <> 0 then v[q] := 1; fi;
   end);
  return v;
 end;

 _1 := function(s)
  s := vec(rep(s));
  return form <= s*mat*s;
 end;

 _n := function(s)
  s := List(rep(s), vec);
  s := form - s*mat*TransposedMat(s);
  if Length(s) = 2 then
   if (s[1][1] > 0) or (s[2][2] > 0) then return false; fi;
   q := s[1][1]*s[2][2] - s[1][2]^2;
   if q < 0 then return false; fi;
   return (q = 0) or (cr >= 2);
#   and (s[1][1]*s[2][2] >= s[1][2]^2);
  fi;
  q := inertia_index(s);
  if q[1] <> 0 then return false; fi;
  return q[3] <= cr;
#  return inertia_index(s)[1] = 0;
 end;

 if Length(sec) <= __test_index_min then return sec; fi;
 mat := rc_mat(rc);
 hh := SemiEchelonMat(mat).heads;
 v := PositionsProperty(hh, p -> p <> 0);
 mat := mat{v}{v}^-1;
 zero := ZeroMutable(mat[1]);
 zero[1] := 1;
 cr := _max_rank + 1 - Length(zero);
# rk := IsInt(ValueOption("rank"));
 __test_index := __test_index + Length(sec);
 if IsInt(form) then
  sec := Filtered(sec, _1);
 else
  sec := Filtered(sec, _n);
 fi;
 __test_index := __test_index - Length(sec);
 return sec;
end;

## Check that the new sections annihilate the kernel of mat
_4a2p_kernel :=
function(rc, sec, pool, form, rep)
 local mat, zero, v, vec, _1, _n;

 vec := function(s)
  v := List(zero);
  Perform(pool[s], function(p) v[p] := 1; end);
  return v;
 end;

 _1 := s -> IsZero(PROD_VECTOR_MATRIX(vec(rep(s)), mat));
 _n := s -> ForAll(rep(s), v -> IsZero(PROD_VECTOR_MATRIX(vec(v), mat)));

 if Length(sec) <= __test_single_min then
  return _4a2p_Sylvester(rc, sec, pool, form, rep);
 fi;
 mat := NullspaceMat(rc_mat(rc));
 if Length(mat) = 0 then
  return _4a2p_Sylvester(rc, sec, pool, form, rep);
 fi;
 zero := ZeroMutable(mat[1]);
 zero[1] := 1;
 mat := TransposedMat(mat);
 __test_single := __test_single + Length(sec);
 if IsInt(form) then
  sec := Filtered(sec, _1);
 else
  sec := Filtered(sec, _n);
 fi;
 __test_single := __test_single - Length(sec);
 return _4a2p_Sylvester(rc, sec, pool, form, rep);
end;

__get_base :=
function(rc)
 repeat
  if IsBound(rc.base) then return rc; fi;
  rc := rc.ref;
 until false;
end;

__filter_a1     := 0;
__filter_a2     := 0;
__filter_2a1    := 0;
__filter_pairs  := 0;
__filter_order  := 0;
__filter_extra  := 0;
Append(__debug_vars,
    ["__filter_a1", "__filter_a2", "__filter_2a1",
     "__filter_pairs", "__filter_order", "__filter_extra"]);

filter_id_a1    := 1;   # single sections
filter_id_a2    := 2;   # A_2 - pairs
filter_id_2a1   := 3;   # disjoint pairs

_unpack :=
function(rc, id)
 local up;
 if not IsBound(rc.pool) then return fail; fi;
 if not(IsBound(rc._unpacked) and IsRecord(rc._unpacked)) then
  rc._unpacked := rec();
 fi;
 up := rc._unpacked;
 if not IsBound(up.1) then
  up.1 := BlistList(__get_base(rc).pool[1], rc.pool[1]);
 fi;
 if not IsBound(up.(id)) then
  if id = 2 then
   if not(IsBound(rc.aa) and IsBound(rc.aa[2])) then return fail; fi;
   up.2 := __do_unpack_pairs(up.1, rc.aa[2]);
  elif id = 3 then
   if not IsBound(rc.pool[2]) then return fail; fi;
   up.3 := __do_unpack_pairs(up.1, rc.pool[2]);
  else
   return fail;
  fi;
 fi;
 return up.(id);
end;

__end_list :=
function(rc, ls, data)
 local ss;
 _do_print_rank(ls);
 _list_index := [0, 0];
 ls := discard(rc, ls: level := next_());
 ls := List(ls, r -> SortedList(Orbit(rc._action, r.v, data.act)));
 Sort(ls);
 ss := Concatenation(ls);
 Sort(ss);
 MakeImmutable(ss);
 __dt_set(rc, data.index, ss);
 fprint(" >> Found %2 : %0 sections, %1 orbits\n",
        Length(ss), Length(ls), _str_set(data.S));
 return ls;
end;

_data_a2.filter :=
function(rc, ls)
 local pp, s;
 if IsEmpty(ls) then return ls; fi;
 pp := _unpack(rc, filter_id_a1);
 if pp = fail then return ls; fi;
 pp := Filtered(ls, function(ss)
   for s in ss do if not pp[s] then return false; fi; od;
   return true;
  end);
 __filter_a1 := __filter_a1 + Length(ls) - Length(pp);
 return pp;
end;

_data_a2.go :=
function(rc)
 local ss, sv, sm, ls, rr, oo, res;

 if IsEmpty(rc._pool) then rc.aa[_data_a2.index] := []; return []; fi;
 sm := set_rc_mat(_rc_mat_a2);
 res := [];
 ss := rc.aa[1];
 oo := OrbitsDomain(rc._action, ss);
 fprint("= A[2] sections (%0 orbits)\n", Length(oo));
 Perform(oo, function(orb)
   orb := orb[1];
   ls := Length(rc._pool[orb]);
   ls := Filtered(ss, s -> Length(rc._pool[s]) <= ls);
   if IsEmpty(ls) then return; fi;
   ls := OrbitsDomain(Stabilizer(rc._action, orb), ls);
   ls := List(ls, s -> SortedList([orb, s[1]]));
   ls := _4a2p_Sylvester(rc, ls, rc._pool, _data_a2.form, IdFunc);
   ls := do_dotted(ls, function(v)
     rr := rc_copy(rc);
     rr.v := v;
     rr.vec := rc._pool{rr.v};
     rc_lines(rr);
     return rr;
    end);
   Append(res, ls);
  end: level := next_());
 rc.a2orb := __end_list(rc, res, _data_a2);
 set_rc_mat(sm);
end;

_data_2a1.filter := _data_a2.filter;

_data_2a1.go :=
function(rc)
 local ss, sv, sm, ls, rr, oo, res;

 if IsEmpty(rc._pool) then rc.pool[2] := []; return []; fi;
 sm := set_rc_mat(_rc_mat_simple);
 res := [];
 ss := rc.aa[1];
 oo := OrbitsDomain(rc._action, ss);
 fprint("= 2*A[1] sections (%0 orbits)\n", Length(oo));
 Perform(oo, function(orb)
   orb := orb[1];
   ls := Length(rc._pool[orb]);
   ls := Filtered(ss, s -> Length(rc._pool[s]) <= ls);
   if IsEmpty(ls) then return; fi;
   ls := OrbitsDomain(Stabilizer(rc._action, orb), ls);
   ls := List(ls, s -> SortedList([orb, s[1]]));
   ls := _4a2p_Sylvester(rc, ls, rc._pool, _data_2a1.form, IdFunc);
   ls := do_dotted(ls, function(v)
     rr := rc_copy(rc);
     rr.v := v;
     rr.vec := rc._pool{rr.v};
     rc_lines(rr);
     return rr;
    end);
   Append(res, ls);
  end: level := next_());
 rc.2a1orb := __end_list(rc, res, _data_2a1);
 set_rc_mat(sm);
end;

_data_aa2.filter :=
function(rc, ls)
 local pp;
 ls := _data_a2.filter(rc, ls);
 if IsEmpty(ls) then return ls; fi;
 pp := _unpack(rc, filter_id_a2);
 if pp = fail then return ls; fi;
 pp := Filtered(ls, s -> pp[s[1]][s[2]] and pp[s[1]][s[3]] and pp[s[2]][s[3]]);
 __filter_a2 := __filter_a2 + Length(ls) - Length(pp);
 return pp;
end;

_data_aa2.go :=
function(rc)
 local sv, sm, ls, rr, G, pp, res;

 if IsEmpty(rc._pool) then rc.aa[_data_aa2.index] := []; return []; fi;
 sm := set_rc_mat(_rc_mat_aa2);
 pp := _unpack(rc, filter_id_a2);
 res := [];
 Perform(rc.a2orb, function(orb)
   orb := orb[1];
   ls := rc.aa[1];
   Perform(orb, function(o)
     o := pp[o];
     ls := Filtered(ls, l -> o[l]);
    end);
   if IsEmpty(ls) then return; fi;
   G := Minimum(List(rc._pool{orb}, Length));
   ls := Filtered(ls, l -> Length(rc._pool[l]) <= G);
   if IsEmpty(ls) then return; fi;
   ls := List(ls, l -> [orb[1], orb[2], l]);
   Perform(ls, Sort);
   G := Stabilizer(rc._action, orb, __on_a2);
   ls := OrbitsDomain(G, ls, __on_a2);
   ls := List(ls, s -> s[1]);
   ls := _4a2p_Sylvester(rc, ls, rc._pool, _data_aa2.form, IdFunc);
   Append(res, ls);
  end: level := next_());
 _list_index := "AA[2]";
 res := do_dotted(res, function(v)
   rr := rc_copy(rc);
   rr.v := v;
   rr.vec := rc._pool{rr.v};
   rc_lines(rr);
   return rr;
  end);
 __end_list(rc, res, _data_aa2);
 set_rc_mat(sm);
end;

_data_a3.filter :=
function(rc, ls)
 local pp;
 ls := _data_a2.filter(rc, ls);
 if IsEmpty(ls) then return ls; fi;
 pp := _unpack(rc, filter_id_2a1);
 if pp <> fail then
  pp := Filtered(ls, s -> pp[s[1]][s[3]]);
  __filter_2a1 := __filter_2a1 + Length(ls) - Length(pp);
  ls := pp;
 fi;
 if IsEmpty(ls) then return ls; fi;
 pp := _unpack(rc, filter_id_a2);
 if pp <> fail then
  pp := Filtered(ls, s -> pp[s[1]][s[2]] and pp[s[2]][s[3]]);
  __filter_a2 := __filter_a2 + Length(ls) - Length(pp);
  ls := pp;
 fi;
 return ls;
end;

_data_a3.go :=
function(rc)
 local sv, sm, ls, rr, G, res, pp;

 if IsEmpty(rc._pool) then rc.aa[_data_a3.index] := []; return; fi;
 if not \\singular then rc.aa[_data_a3.index] := []; return; fi;
 sm := set_rc_mat(_rc_mat_a3);
 pp := _unpack(rc, filter_id_a2);
 res := [];
 Perform(rc.2a1orb, function(orb)
   orb := orb[1];
   ls := ListBlist(rc.pool[1], pp[orb[1]]);
   G := pp[orb[2]];
   ls := Filtered(ls, p -> G[p]);
   if IsEmpty(ls) then return; fi;
   Apply(ls, p -> [orb[1], p, orb[2]]);
   G := Stabilizer(rc._action, orb, __on_a2);
   ls := OrbitsDomain(G, ls, __on_a3);
   ls := List(ls, s -> s[1]);
   ls := _4a2p_Sylvester(rc, ls, rc._pool, _data_a3.form, IdFunc);
   Append(res, ls);
  end: level := next_());
 _list_index := "A[3]";
 res := do_dotted(res, function(v)
   rr := rc_copy(rc);
   rr.v := v;
   rr.vec := rc._pool{rr.v};
   rc_lines(rr);
   return rr;
  end);
 __end_list(rc, res, _data_a3);
 set_rc_mat(sm);
end;

\\4a2p_data := MakeImmutable([
 _data_a1,
 _data_a2,
 _data_a3,
 _data_aa2,
]);

\\4a2p_order := MakeImmutable([
 _data_a2,
 _data_aa2,
 _data_2a1,
 _data_a3,
]);

## This can be used as hook
__aa_want_pat :=
function(rc, data)
 if not IsBound(rc.pat) then return false; fi;
 if IsEmpty(rc.pat) then
  fprint(" \033[32m--- aborting (no patterns)\033[m\n");
  return true;
 fi;
 if data = fail then return false; fi;
 if Length(__dt_get(rc, data.index)) > 0 then return false; fi;
 data := data.test;
 return ForAll(rc.pat, p -> p*data >= 2);
end;

__do_aa :=
function(rc, hook)
 local dt, res;

 rc.hom := GroupHomomorphismByImages(stab(rc), rc._action);
 rc.aa := [rc.pool[1]];
 if not IsFunction(hook) then hook := ReturnFalse; fi;
 if hook(rc, fail) then return false; fi;
 res := true;
 for dt in \\4a2p_order do
  dt.go(rc);
  if hook(rc, dt) then
   res := false;
   fprint(" \033[32m--- aborting (need %0)\033[m\n", _str_set(dt.S));
   break;
  fi;
 od;
 Unbind(rc.a2orb);
 Unbind(rc.2a1orb);
 return res;
end;

########################################################
# Perturbations
########################################################

_S2params :=
function(S)
 local ss;
 ss := List(\\4a2p_data, r -> r.S[1]);
 if IsRecord(S) then S := S.S; fi;
 if not IsSubset(Set(ss), S) then Error(); fi;
 return List(ss, s -> Number(S, i -> i = s));
end;

_params2S :=
function(pat)
 local S, i;
 S := [];
 for i in [1..4] do Append(S, List([1..pat[i]], s -> \\4a2p_data[i].S)); od;
 S := Flat(S);
 Sort(S);
 return Reversed(S);
end;

__perturbations :=
function(pp)
 local res, n, s;
 res := [];
 for n in [1..4] do
  if pp[n] = 0 then continue; fi;
  for s in \\4a2p_data[n].pert do AddSet(res, pp + s); od;
 od;
 return res;
end;

__all_pert :=
function(pp)
 local res, n;
 res := [];
 res[pp*[1, 2, 3, 3] + 1] := [pp];
 for n in Reversed([2..Length(res)]) do
  res[n - 1] := Union(List(res[n], __perturbations));
 od;
 return res;
end;

_list_perturbations :=
function(ls)
 local lp, key, sup;
 lp := List(ls, p -> Union(__all_pert(p)));
 key := MakeImmutable(Union(lp));
 sup := List(key, p -> []);
 Perform([1..Length(ls)], function(n)
   Perform(lp[n], function(p) AddSet(sup[PositionSet(key, p)], ls[n]); end);
  end);
 return MakeImmutable(rec(key := key, sup := sup));
end;

_get_sup :=
function(data, p)
 p := PositionSet(data.key, p);
 if p = fail then return []; fi;
 return data.sup[p];
end;

########################################################
# Extracting pencils/sections
########################################################

extract_pencil :=
function(rc, edge, mode)    # 0 : plain,
                            # 1 : add 0's
                            # 2 : as sing set
                            # same + 4: do not prepend sets[1]
 local set, ls, mat;

 set := rc.sets[1];
 if edge in set then edge := [edge]; else edge := []; fi;
 mat := rc_mat(rc);
 ls := Filtered([2..Length(mat)], r -> Filtered(set, s -> mat[r][s] = 1) = edge);
 ls := List(connected_components(mat{ls}{ls}), c -> ls{c});
 Perform(ls, Sort);
 Sort(ls);
 if IsEmpty(edge) and (mode < 4) then ls := Concatenation([set], ls); fi;
 mode := mode mod 4;
 if mode = 1 then
  Perform(ls, function(s)
    if Rank(mat{s}{s}) = Length(s) then AddSet(s, 0); fi;
   end);
 elif mode = 2 then
  Apply(ls, s -> id_any(mat{s}{s}));
  ls := __canonical(ls);
 fi;
 return MakeImmutable(ls);
end;

########################################################
# Adding more blocks of the same type
########################################################

__init_format := MakeImmutable("- \033[1m%0 \033[m");

__init_aa :=
function(rc, wanted)
 local sm, ref, base, rr, q, G, res,
# filter, pp,
 init;

 init := function(ls, data)
  if IsEmpty(ls) then return []; fi;
  set_rc_mat(data.rcm);
  _list_index := _str_set(data.S);
  ls := data.filter(rc, ls);
  ls := OrbitsDomain(G, ls, data.act);
  ls := _4a2p_kernel(rc, ls, base._pool, data.form, s -> s[1]);
  ls := do_dotted(ls, function(v)
    rr := rc_copy(rc);
    rr.v := v;
    rr.ref := rc;
    v := v[1];
    rr.len := data.len(v, base._pool);
    if IsInt(v) then v := [v]; fi;
    rr.vec := base._pool{v};
    rc_lines(rr);
    return rr;
   end);
  _do_print_rank(ls);
  _list_index := [0, 0];
  ls := _discard(base, ls: level := next_());
  __dt_set(res, data.index, ls);
  data := Concatenation(List(ls, r -> r.v));
  Perform(ls, function(r) Unbind(r.v); end);
  Sort(data);
  return MakeImmutable(data);
 end;

 if not IsBound(rc.pool) then rc.pool := []; fi;
 if not IsBound(rc.aa) then rc.aa := []; fi;
 ref := rc.ref;
 base := __get_base(rc);
 res := rec(pool := [], aa := []);
 sm := set_rc_mat(_rc_mat_simple);
 G := Image(base.hom, restricted_group(stab(rc), [1..Length(base.mat)]));

 _idx_format1 := __init_format;
 if not IsBound(rc.pool[1]) then
  rc.pool[1] := init(ref.pool[1], _data_a1);
 fi;
 rc.aa[1] := rc.pool[1];

 if not IsBound(rc.pool[2]) then
  rc.pool[2] := init(ref.pool[2], _data_2a1);
 fi;

 Perform(\\4a2p_data, function(data)
   if IsBound(rc.aa[data.index]) then return; fi;
   if not(data.index in wanted) then return; fi;
   rc.aa[data.index] := init(ref.aa[data.index], data);
  end);
 _idx_format1 := \\format1;

 set_rc_mat(sm);
 return res;
end;

__add_aa :=
function(rc, data, max, hook)
 local index, ref, base, pp, sm, res, orb, r, v, o, ls, init, _rp, _1, _n;

 _rp := G -> Image(base.hom, restricted_group(G, [1..Length(base.mat)]));
#    GR(List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, [1..Length(base.mat)]))));

 _1 := function(data)
  orb := __dt_get(init, data.index);
  if orb <> fail then return orb; fi;
  orb := __dt_get(rc, data.index);
  if IsEmpty(orb) then return orb; fi;
  orb := OrbitsDomain(_rp(stab(rc)), orb, data.act);
  if IsEmpty(res) then
   _list_index := _str_set(data.S);
  else
   _list_index := format("x%0", Length(res) + 1);
  fi;
  orb := do_dotted(orb, function(o)
    r := rc_copy(rc);
    r.ref := rc;
    o := o[1];
    r.len := data.len(o, base._pool);
    if IsInt(o) then o := [o]; fi;
    r.vec := base._pool{o};
    rc_lines(r);
    return r;
   end: K3 := false);
  _do_print_rank(orb);
  return _discard(base, orb);
 end;

 _n := function(ls)
  if (index = 1) and (Length(res) = 1) then return _1(_data_2a1); fi;
  fprint("= x%0 %1 : %2 records\n",
         Length(res) + 1, _str_set(data.S), Length(ls));
  SortBy(ls, r -> -r.len);
  orb := Flat(List(ls, function(rr)
    orb := rc.aa[index];
    pp := _unpack(rc, filter_id_2a1);
    if pp <> fail then
     __filter_pairs := __filter_pairs + Length(orb);
     for v in rr.vec do
      r := pp[PositionSet(base._pool, v)];
      orb := Filtered(orb, function(oo)
        if IsInt(oo) then return r[oo]; fi;
        for o in oo do if not r[o] then return false; fi; od;
        return true;
       end);
      if IsEmpty(orb) then return orb; fi;
     od;
     __filter_pairs := __filter_pairs - Length(orb);
    fi;
    if IsBound(rr.len) then
     __filter_order := __filter_order + Length(orb);
     orb := Filtered(orb, o -> data.len(o, base._pool) <= rr.len);
     __filter_order := __filter_order - Length(orb);
    fi;
    __filter_extra := __filter_extra + Length(orb);
    orb := data.filter(rr, orb);    # in case rr has been initialized
    __filter_extra := __filter_extra - Length(orb);
    if IsEmpty(orb) then return orb; fi;
    orb := OrbitsDomain(_rp(stab(rr)), orb, data.act);
    orb := List(orb, o -> o[1]);
    orb := _4a2p_kernel(rr, orb, base._pool, data.form, IdFunc);
    return do_dotted(orb, function(o)
      r := rc_copy(rr);
      r.ref := rc;
      o := o;
      r.len := data.len(o, base._pool);
      if IsInt(o) then o := [o]; fi;
      r.vec := Concatenation(r.vec, base._pool{o});
      rc_lines(r);
      return r;
     end);
   end): level := next_());
  _do_print_rank(orb);
  return discard(base, orb);
 end;

 res := [];
 if not IsFunction(hook) then hook := ReturnFalse; fi;
# new version
 if hook(res) then return res; fi;
 if max <= 0 then return res; fi;
 if IsInt(data) then data := \\4a2p_data[data]; fi;
 index := data.index;
 ref := rc.ref;
 base := __get_base(rc);
 init := __init_aa(__finalize_aa(rc), data.ord);

 sm := set_rc_mat(data.rcm);
 ls := _1(data);
 _list_index := [0, 0];
# pp := __do_unpack_pairs(base._pool, rc.pool[2]);
 repeat
  Add(res, ls);
  if hook(res) then break; fi;
  if Length(res) >= max then break; fi;
  if IsEmpty(ls) then break; fi;
  ls := _n(ls: level := next_());
 until false;
 set_rc_mat(sm);
 while (Length(res) > 0) and IsEmpty(res[Length(res)]) do Remove(res); od;
 if Length(res) > 0 then fprint(" >> Found %0\n", List(res, Length)); fi;
 return res;
end;

########################################################
# Loading precomputed data
########################################################

_var_tr_sets    := MakeImmutable("\\4a2p_sets");
_var_tr_pencils := MakeImmutable("\\4a2p_pencils");

_tr_sets :=
function()
 if (ValueOption("RELOAD") = true) or not IsBoundGlobal(_var_tr_sets) then
  Read(out_file(_var_tr_sets));
#  Read("data/4a2p_sets.txt");
 fi;
 return MakeImmutable(ValueGlobal(_var_tr_sets));
end;

_tr_pencils :=
function()
 if (ValueOption("RELOAD") = true) or not IsBoundGlobal(_var_tr_pencils) then
  Read(out_file(_var_tr_pencils));
#  Read("data/4a2p_pencils.txt");
 fi;
 return MakeImmutable(ValueGlobal(_var_tr_pencils));
end;

## "set" is good as the first edge for "pencil" (in singular quartics)
_is_good_set_singular :=
function(pencil, set)
 local cP, cF, nF;
 if IsRecord(pencil) then pencil := pencil.S; fi;
 if IsRecord(set) then set := set.S; fi;
 cP := lc(pencil);
 cF := lc(set);
# need to reach the required minimum
 if (cP + 3*cF + 1) < \\lines_wanted then return false; fi;
 nF := Number(set, s -> s = 42);
 if nF = 0 then return true; fi;
# the pencil is maximal
 if cP < cF then return false; fi;
# among those of the same size, it is minimal lexicographically
 if (cP = cF) and (pencil > set) then return false; fi;
# TO DO!! Special processing for cP = 13
 return true;
end;

_is_good_set := _is_good_set_singular;

## maximal size of a pencil with sections
\\max_pencil := 21;
## "edge" is good as the second edge for the first edge "set"
_is_good_edge :=
function(set, edge, size)
 local cF, cE, nF;
 if IsRecord(edge) then edge := edge.S; fi;
 if IsRecord(set) then set := set.S; fi;
 cE := lc(edge);
 cF := lc(set);
 if cE > cF then return false; fi;
 if (cE = cF) and (edge < set) then return false; fi;
 if (2*cE + 1 + size) < \\lines_wanted then return false; fi;
 return true;
end;

_is_valid_pencil_singular :=
function(pencil, set)
 if not IsBound(set.exclude) then return true; fi;
 if set.exclude = true then return false; fi;
 if not IsList(set.exclude) then return true; fi;
 if IsRecord(pencil) then pencil := pencil.S; fi;
 return PositionProperty(set.exclude, e -> pencil = e.S) = fail;
end;

_is_valid_pencil := _is_valid_pencil_singular;

tr_sets :=
function(S)
 local res;
 if IsRecord(S) then S := S.S; fi;
 res := Flat(_tr_sets());
 res := Filtered(res, r -> _is_good_set(S, r));
 res := Filtered(res, r -> _is_valid_pencil(S, r));
 return MakeImmutable(res);
end;

tr_edges :=
function(arg)   # (S{, size})
 local S, res, size;
 S := arg[1];
 if IsRecord(S) then S := S.S; fi;
 res := _tr_sets();
 if IsBound(arg[2]) then
  size := arg[2];
 else
  size := \\max_pencil + lc(S);
 fi;
 res := Filtered(Flat(res), r -> _is_good_edge(S, r, size));
 return MakeImmutable(res);
end;

tr_pencils :=
function(S)
 local res;
 if IsRecord(S) then S := S.S; fi;
 res := _tr_pencils();
 res := Filtered(Flat(res), r -> _is_good_set(r, S));
 return MakeImmutable(res);
end;

pert_sets :=
function()
 return _list_perturbations(List(Flat(_tr_sets()), _S2params));
end;

pert_pencils :=
function()
 return _list_perturbations((List(Flat(_tr_pencils()),
                                r -> _S2params(r) - [0, 0, 0, 1])));
end;

tp_by_rank :=
function(S)
 local res;
 res := tr_pencils(S);
 S := [];
 Perform(Set(res, r -> r.rk), function(rk)
   S[rk] := Filtered(res, r -> r.rk = rk);
   SortBy(S[rk], r -> r.S);
  end);
 return S;
end;

valid_pencils :=
function(rc)
 local res;
 res := tr_pencils(rc);
 res := Filtered(res, p -> _is_valid_pencil(p, rc));
 return res;
end;

__print_aa :=
function(index, pat)
 index := index - 1;
 pat := Set(pat, p -> p[index]);
 ConvertToRangeRep(pat);
 _print("\033[36m  <-- %0 in %1\033[m\n", _str_set(\\4a2p_data[index].S), pat);
end;

_print_aa :=
function(index, pat)
 local S, pp, i;
 S := [];
 pp := pat[1];
 for i in [index..4] do
  Append(S, List([1..pp[i]], s -> \\4a2p_data[i].S));
 od;
 S := _str_set(Flat(S));
 if IsEmpty(S) then S := 0; fi;
 fprint("# %0 of %1 : pat = %2",
        _list_index[2], _list_index[1], S);
 _list_index := [0, 0];
 __print_aa(index, pat);
end;

__print_empty   := true;
__print_pats    := true;
__print_recs    := true;

_add_aa :=
function(rc, data, pat, sup, RES)
 local index,
       N,       # current level
       patN,    # pattern at level N
       resN,    # collecting results at level N
       C, c, res, set, msg, empty, hook, next, done;

 empty := function(ls)  # init vars, start processing
  msg := "";
  N := Length(ls);
  if N > 1 then ls[N - 1] := []; fi;    # no longer needed
  if N = 0 then return false; fi;
  if not IsEmpty(ls[N]) then return false; fi;
  if not IsRecord(sup) then return true; fi;
  C := List(pat[1]);
  for c in [1..index] do C[c] := 0; od;
  C[index] := N;
  resN := _get_sup(sup, C);
  if __print_empty then msg := format("empty list (level %0)", N); fi;
#   fprint(" \033[32m--- empty list at level %0\033[m\n", N);
#  fi;
  done();
  return true;
 end;

 next := function(rc)
  local pp;
  c := c + 1;
  _list_index := [C, c];
  _print_aa(index, patN);
  pp := _add_aa(rc, index - 1, patN, sup, RES: level := next_());
  if IsBound(resN) then IntersectSet(resN, pp); else resN := pp; fi;
  return IsSubset(pp, pat);
 end;

 hook := function(ls)
  local n;
  if empty(ls) then return true; fi;
  if not(N in set) then return false; fi;
  patN := MakeImmutable(Filtered(pat, p -> p[index] = N));
  pat  := Filtered(pat, p -> p[index] > N);
  c := 0;
  Unbind(resN);   # store new forbidden here
  if N = 0 then
   C := 1;
   n := next(rc);
   if n and __print_recs then msg := "record excluded"; fi;
   done();
   return n;
  fi;
  ls := ls[N];
  SortBy(ls, rank);
  n := 1;
  C := Length(ls);
  while n <= Length(ls) do
   if next(ls[n]) then Remove(ls, n); else n := n + 1; fi;
  od;
  if __print_recs and (Length(ls) < C) then
   msg := format("excluding %0 records (%1 left)", C - Length(ls), Length(ls));
  fi;
  done();
  if IsEmpty(ls) then return true; fi;
  if IsEmpty(pat) then Error(); fi;
  return false;
 end;

 done := function()
  UniteSet(res, resN);
  C := Length(pat);
  SubtractSet(pat, resN);
  set := Set(pat, p -> p[index]);
  ConvertToRangeRep(set);
  if __print_pats and (Length(pat) < C) then
   if Length(msg) > 0 then Append(msg, "; "); fi;
   Append(msg, format("excluding %0 patterns", C - Length(pat)));
  fi;
  if Length(msg) > 0 then
   fprint(" \033[32m--- ");
   Print(msg);
   __print_aa(index + 1, pat);
  fi;
 end;

 if IsInt(data) then data := \\4a2p_data[data]; fi;
 index := data.index;
 set := Set(pat, p -> p[index]);
 if IsEmpty(set) then return []; fi;
 pat := List(pat);

 if index = 1 then
  hook := function(ls)
   if empty(ls) then return true; fi;
   if N in set then
    if N = 0 then Add(RES, rc); else Append(RES, ls[N]); fi;
   fi;
   return false;
  end;
 fi;

 res := [];
 __add_aa(rc, data, Maximum(set), hook);
 return res;
end;

add_aa :=
function(rc, pat, sup)
 if not IsBound(rc.next) then rc.next := []; fi;
 return _add_aa(rc, 4, MakeImmutable(Set(pat)), sup, rc.next);
# local RES;
# RES := [];
# pat := MakeImmutable(Set(pat));
# _add_aa(rc, 4, pat, sup, RES);
# return RES;
end;

########################################################
# Base change
########################################################

_set_tp_fixed :=
function(rc)
 if not IsBound(rc.fx) then rc.fx := [2]; fi;
 if \\2 in [2..4] then
  rc.fx := List(rc.fx);
  AddSet(rc.fx, \\2);
 fi;
 MakeImmutable(rc.fx);
 rc.safe := true;
# rc.phase := 0;
 Unbind(rc.stab);
end;

_new_tp_base :=
function(rc, edge)
 local rr, sm, base;

 base := __get_base(rc);
 rr := rc_copy(rc);
 if IsBound(rc.FOUND) then rr.FOUND := rc.FOUND; fi;
 rr.base := edge;
 rr.prev := base.base;
 \\2 := edge;
 _set_tp_fixed(rr);
 sm := base.base;
 if IsBound(base._pool) and (sm in rc.sets[1]) and (\\2 in rc.sets[1]) then
## reuse sections already computed
  base := List(base._pool, function(s)
    s := List(s);
    if s[1] <> sm then Error(); fi;
    s[1] := \\2;
    return MakeImmutable(s);
   end);
  Sort(base);
  \\create_sections := rc -> base;
 else
  \\create_sections := _create_sections_all;
 fi;
 sm := set_rc_mat(_rc_mat_simple);
 add_x1(rr, true);
 set_rc_mat(sm);
 \\create_sections := create_sections_default;
# must do that AFTER sections have been created !
 if IsBound(rr.pp) then
  edge := Position(rr.sets[1], rr.prev);
  if edge = fail then edge := []; else edge := [edge]; fi;
  rr.pp := MakeImmutable(Concatenation(rr.pp, [edge]));
 fi;
 return rr;
end;

# faster version
_make_tp_base :=
function(rc, base)
 local G, secs, pool, rk, rr;

 __finalize_aa(rc);
# G := __get_base(rc).base;

 \\2 := base.base;
 rc.base := \\2;
 rc.FOUND := base.FOUND;
 _set_tp_fixed(rc);
 rk := _submax(rc);
 if IsBound(base.pp) then rc.pp := base.pp; fi;

 secs := extract_pencil(rc, base.prev, 5);
 secs := Cartesian(secs);
 Apply(secs, s -> Filtered(s, i -> i > 0));
 Perform(secs, Sort);
 pool := OrbitsDomain(stab(rc), base._pool, OnSets);
 pool := Concatenation(List(pool, function(p)
   p := p[1];
   G := Stabilizer(stab(rc), p, OnSets);
   G := OrbitsDomain(G, secs, OnSets);
   return List(G, s -> Concatenation(p, s[1]));
  end));
 pool := _test_single_sections(rc, pool, 1, -2:
                rank := _print_step_rank(rc, 1, not rk));
 pool := do_dotted(pool, function(v)
   rr := rc_copy(rc);
   rr.vec := [v];
   rr.ref := rc;
   rc_lines(rr);
   return rr;
  end);
 _do_print_rank(pool);
 pool := _discard(rc, pool: level := next_());

 if rk then
  if Length(pool) > 0 then Error(); fi;
  UniteSet(rc.FOUND, Set(_embeddings_silent(rc), dg_canonical));
 else
  secs := List(pool, r -> r.vec[1]);
  secs := Orbits(stab(rc), secs, OnSets);
  secs := Concatenation(secs);
  Sort(secs);
  _store_sections(rc, secs);
 fi;
 return pool;
end;

########################################################
# Automated processing/saving one by one
########################################################

sort_next := sort_dg;

4a2p_1 :=
function(rc)
 local res;
 if not phase_1(rc) then return false; fi;
 if IsBound(\\ctrl.pat) then rc.pat := MakeImmutable(\\ctrl.pat(rc)); fi;
 res := ValueOption("single_section");
 if res <> true then
  if not __do_aa(rc, __aa_want_pat) then return false; fi;
 fi;
 if res <> fail then return fail; fi;   # do not continue!
 return true;
end;

## New version
4a2p_2 :=
function(rc)
 local pat;
 if IsEmpty(rc.pat) then return false; fi;
 fprint("\033[36;1m>> Phase = 2 (edge = %0)\033[m ", \\2);
 __print_aa(5, rc.pat);
 pat := Union(rc.pat, add_aa(rc, rc.pat, \\ctrl.sup()));
 if Length(pat) > Length(rc.pat) then
  fprint(" \033[32m--- excluding %0 extra pattenrs\033[m\n",
         Length(pat) - Length(rc.pat));
 fi;
 rc.pat := MakeImmutable(pat);
 rc.next := sort_next(rc.next);
 return Length(rc.next) > 0;
end;

4a2p_3 :=
function(rc)
 local base, sup;

 if IsEmpty(rc.next) then return false; fi;
 SortBy(rc.next, rank);
 rc.log.3 := rec(count := Length(rc.next), rank := rank(rc.next));
 fprint("\033[36;1m>> Phase = 3 (edge = %1) : %0 records\033[m",
        Length(rc.next), \\3default);
 _do_print_rank(rc.next);
 base := _new_tp_base(rc, \\3default);
 print_bar('=');
### !!! temp
##rc.next := Filtered(rc.next, r -> rank(r) < 19);
### !!!
 rc.next := do_list(rc.next, function(r)
   if IsEmpty(_make_tp_base(r, base)) then clear_pool(r); return []; fi;
   if not IsBound(\\ctrl.next) then return [r]; fi;
   if not IsBound(sup) then sup := pert_sets(); fi;
   r.pat := \\ctrl.next(r);
   if not __do_aa(r, __aa_want_pat: level := next_()) then return []; fi;
   add_aa(r, r.pat, sup: level := next_());
   clear_pool(r.next);
   if IsEmpty(r.next) then clear_pool(r); return []; fi;
   r.next := sort_next(r.next);
   return [r];
  end);
 return Length(rc.next) > 0;
end;

4a2p_4 :=
function(rc)
 local base, sup;

 if IsEmpty(rc.next) then return false; fi;
 rc.log.4 := List(rc.next,
                    r -> rec(count := Length(r.next), rank := rank(r.next)));
 fprint("\033[36;1m>> Phase = 3 (edge = %1) : %0 records\033[m",
        Length(rc.next), \\4default);
 _do_print_rank(rc.next);
# base := _new_tp_base(rc, \\3default);
 print_bar('=');
 rc.next := do_list(rc.next, function(rr)
   base := _new_tp_base(rr, \\4default);
   print_bar('-');
   rr := do_list(rr.next, function(r)
     if IsEmpty(_make_tp_base(r, base)) then clear_pool(r); return []; fi;
     if not IsBound(\\ctrl.last) then return [r]; fi;
     if not IsBound(sup) then sup := pert_sets(); fi;
     r.pat := \\ctrl.last(r);
     if not __do_aa(r, __aa_want_pat: level := next_()) then return []; fi;
     add_aa(r, r.pat, sup: level := next_());
     clear_pool(r.next);
     clear_pool(r);
     return r.next;
    end);
   print_bar('=');
   return rr;
  end);
# rc.next := sort_smooth(rc.next);
 return Length(rc.next) > 0;
end;

4a2p_next :=
function(rc)
 local S;
 S := extract_pencil(rc, 2, 2);
 S := tr_edges(S, Length(rc.mat) - 1);
 return Set(S, _S2params);
end;

########################################################
# Testing a pencil
########################################################

4a2p_pencil_done :=
function(rc)
 if IsEmpty(rc.next) and (rc.phase >= 2) then
  clear_pool(rc);
  rc.done := true;
 fi;
 phase_done(rc);
end;

\\4a2p_pencil := MakeImmutable(rec(
 init   := phase_init,
 1      := 4a2p_1,
 2      := 4a2p_2,
 3      := 4a2p_3,
 4      := 4a2p_4,
 done   := 4a2p_pencil_done,
 pat    := rc -> Set(tr_sets(rc), _S2params),
 filter := fail,
 next   := 4a2p_next,
 sup    := pert_sets,
 pp     := [[]],
));

tp_pencils :=
function(ls)
 \\ctrl := \\4a2p_pencil;
 test_sections(ls);
end;

save_pencils :=
function()
 local pp;
 pp := init_pencils();
 \\ctrl := \\4a2p_pencil;
 Perform(pp, test_sections: single_section);
 pp := Filtered(Flat(pp), r -> not IsBound(r.error));
 fprint("Found %0 pencils, \c", Length(pp));
 pp := Filtered(pp, r -> Length(r.pool[1]) > 0);
 _print("%0 non-maximal\n", Length(pp));
 Apply(pp, r -> rec(S := r.S, rk := rank(r)));
 save("\\4a2p_pencils", pp);
end;

########################################################
# Testing a triangle configuration
########################################################

# do not process more than that many records (by corank)
\\tp_threshold := MakeImmutable([512, 64, 2, 1]);

# ignore these in expand_tp (smooth version)
\\tp_ignore := List([1..20], i -> []);
#
\\tp_ignore[14][11] := [[,,, 2]];           # (1, 8)
\\tp_ignore[14][12] := [[,,, 3], [,,, 2]];  # (2, 6) : ignored in (2, 5) anyway
#
\\tp_ignore[13][11] := [[,,, 3], [,,, 2]];  # (2, 5)
\\tp_ignore[13][12] := [[,,, 3], [,,, 2]];  # (3, 3)
\\tp_ignore[13][13] := [[,,,]];             # (4, 1)
#
\\tp_ignore[12][10] := [[,,,]];     # (2, 4)
\\tp_ignore[12][11] := [[,,,]];     # (3, 2)
\\tp_ignore[12][12] := [[,,,]];     # (4, 0)
#
\\tp_ignore[11][10] := [[,,,]];     # (3, 1)
MakeImmutable(\\tp_ignore);

\\tp_ignore_smooth := \\tp_ignore;

# ignore these in expand_tp (singular version)
\\tp_ignore := List([1..20], i -> []);
#
#\\tp_ignore[17][13] := [[, 0, 0, 1]];           ## to think!
#
#\\tp_ignore[16][12] := [[,,, 2]];
#\\tp_ignore[16][13] := [[,,, 2], [,, 0, 1]];
#\\tp_ignore[16][14] := [[,,, 2], [,, 0, 1]];    ## to think!
#
\\tp_ignore[15][11] := [[,,,,]];
#\\tp_ignore[15][13] := [[,, 0, 2], [,, 0, 1]];  # to think!
\\tp_ignore[15][13] := [[, 0, 0, 2], [,, 0, 1]];
\\tp_ignore[15][14] := [[, 0, 1, 2], [,, 0, 2], [,, 0, 1]];
\\tp_ignore[15][15] := [[,,, 1]];
#
\\tp_ignore[14][11] := [[,,,]];
\\tp_ignore[14][12] := [[,,, 3], [,,, 2], [,,, 1]];
\\tp_ignore[14][13] := [[,,, 2], [,,, 1]];
\\tp_ignore[14][14] := [[,,, 2], [,,, 1]];
#
\\tp_ignore[13][11] := [[,,,]];
#\\tp_ignore[13][12] := [[,,, 2], [,,, 1]];
\\tp_ignore[13][12] := [[,,, 3], [,,, 2], [,,, 1]];
\\tp_ignore[13][13] := [[,,, 2], [,,, 1]];
#
\\tp_ignore[12][11] := [[,,,]];
\\tp_ignore[12][12] := [[,,,]];
MakeImmutable(\\tp_ignore);

\\tp_ignore_singular := \\tp_ignore;

\\tp_fields := MakeImmutable([
 "S",
 "param",
 "sign",
# "pencils",
 "exclude",
 "ignore",
 "maximum",
 "log",
 "FOUND",
 "ERRORS",
 "COLLECTED",
]);

_init_ignore :=
function(rc)
 local r, n;
 if IsBound(rc.error) then return; fi;
 Unbind(rc.ignore);
 n := lc(rc.S);
 if n = 0 then return; fi;
 r := \\tp_ignore[rank(rc)];
 if IsList(r) and IsBound(r[n]) then
  rc.ignore := r[n];
 elif r = true then
  rc.ignore := true;
 fi;
end;

_itemize_sets :=
function(list)
 local res;
 res := [];
 Perform(rank(list), function(s)
   res[s] := Filtered(list, p -> rank(p) = s);
   SortBy(res[s], r -> r.S);
  end);
 if ValueOption("silent") <> true then
  fprint(">> Itemized to ");
  Print(List(res, Length), "\n");
 fi;
 return res;
end;

## Just testing a single set of sections (obsolete)
tp_test :=
function(arg)
 local rc, sv, add;

 add := function(n, data)
  Append(rc.S, List([1..n], i -> data.S));
  if IsList(data.form) then n := n*Length(data.form); fi;
  rc.vec := List([1..n], i -> [2]);
  rc.mat := MakeImmutable(data.rcm(rc));
 end;

 rc := rec(mat := _prepend_h(\\P[2].mat), S := []);
 if IsBound(arg[1]) then add(arg[1], _data_a1); fi;
 if IsBound(arg[2]) then add(arg[2], _data_a2); fi;
 if IsBound(arg[3]) then add(arg[3], _data_a3); fi;
# just in case
 if IsBound(arg[4]) then add(arg[4], _data_aa2); fi;
 rc.vec := [];
 rc.sets := [[2..4]];
 rc.S := Reversed(SortedList(Flat(rc.S)));
 rc.param := List(arg);
 while Length(rc.param) < 4 do Add(rc.param, 0); od;
 rc_lines(rc: level := next_());
 is_K3(rc: level := next_());
 sv := _str_set(rc.S);
 if IsBound(rc.error) then
  fprint("\033[31;1m%0\033[m %1\n", SplitString(rc.error, "\n")[1], sv);
 else
  fprint("\033[1mOK: %0 lines\033[m %1\n", Length(rc.mat) - 4, sv);
  _init_ignore(rc);
 fi;
 return rc;
end;

\\set_patterns_singular :=
 MakeImmutable([[0..10], [0..10], [0..10], [0..10]]);
\\set_patterns_smooth :=
 MakeImmutable([[0..10], [0], [0], [0..10]]);
\\set_patterns := \\set_patterns_singular;

## A more civilized version
## Initialize all possible sets of sections
init_sets :=
function()
 local rc, rr;
 \\ctrl  := MakeImmutable(rec(
  init   := phase_init,
  1      := 4a2p_1,
  2      := 4a2p_2,
  done   := clear_pool,
  pat    := rc -> Cartesian(\\set_patterns),
  filter := fail,
  sup    := ReturnFail,
 ));
 rc := do_phase([42]);
 Apply(rc.next, function(r)
   rr := rc_copy(__finalize_aa(r));
   rr.sign := r.sign;
   rr.S := extract_pencil(r, 2, 2);
   _init_ignore(rr);
   return rr;
  end);
 return _itemize_sets(rc.next);
end;

_tp_acceptable :=
function(ls)
 ls := Collected(List(ls, rank));
 if ForAll(ls, p -> p[2] <= _select_max(\\tp_threshold, _max_rank + 1 - p[1])) then
  return true;
 fi;
 return ls;
end;

_adjust_tp :=
function(rc, index, list, pat)
 local set, res, sz;
 if index <> 4 then return pat; fi;
 set := Set(pat, p -> p[index]);
 set := Filtered(set, function(s)
   if not IsBound(list[s + 1]) then return true; fi;
   res := _tp_acceptable(list[s + 1]);
   if res = true then return true; fi;
   rc.log.cut[s + 1] := res;
   sz := Length(pat);
   pat := Filtered(pat, p -> p[index] <> s);
   sz := sz - Length(pat);
   fprint(" %0** Skipping s = %1 (%2 patterns)\033[m : rank = %3\n",
           _clr_error, s, sz, rank(list[s + 1]));
   return false;
  end);
 rc.pat := MakeImmutable(pat);
 return pat;
end;

4a2p_set_init :=
function(rc)
 phase_common(rc);
 \\2default := 0;
 \\2 := \\2default;
 _set_tp_fixed(rc);
 \\create_sections := _create_sections_all;
 if not IsBound(rc.exclude) then rc.exclude := []; fi;
 return rc;
end;

4a2p_set_done :=
function(rc)
 local pat;
 if Length(rc.next) > 0 then
  pat := Set(rc.next, rc -> extract_pencil(rc, \\2default, 2));
  pat := Set(pat, _S2params) - [0, 0, 0, 1];
  rc.log.ret := MakeImmutable(pat);
  fprint("%0** Inconclusive results\033[m (%1 patterns)\n",
         _clr_error, Length(pat));
  rc.pat := Difference(rc.pat, pat);
 fi;
 pat := valid_pencils(rc);
 rc.exclude := Set(rc.exclude);
 pat := Filtered(pat, function(p)
   if (_S2params(p) - [0, 0, 0, 1]) in rc.pat then
    AddSet(rc.exclude, p);
    return false;
   fi;
   return true;
  end);
 Unbind(rc.pat);
 Unbind(rc.next);
 Unbind(rc.base);
 clear_pool(rc);
 rc.done := true;
 phase_done(rc);
 fprint(">> Excluded %0\033[m\n", Length(rc.exclude));
 if Length(pat) > 0 then
  fprint(">> Ignored \033[31;1m%0\033[m : rank = %1\n",
         Length(pat), Set(pat, r -> r.rk));
 fi;
end;

4a2p_set_pat :=
function(rc)
 local pat, p, c;
 pat := valid_pencils(rc);
 if IsBound(rc.ignore) then
  if rc.ignore = true then
   fprint(" %0** Ignoring the set\033[m (%0 patterns)\n",
          _clr_error, Length(pat));
   return [];
  fi;
  Perform(rc.ignore, function(s)
    c := Length(pat);
    if IsList(s) then
     fprint(" %0** Ignoring pats = %1\033[m", _clr_error, s);
     p := PositionsBound(s);
     s := s{p};
     pat := Filtered(pat, r -> _S2params(r){p} <> s);
    elif IsInt(s) then
     fprint(" %0** Ignoring rank >= %1\033[m", _clr_error, s);
     pat := Filtered(pat, r -> r.rk < s);
    else
     return;
    fi;
    _print(" (%0 patterns)\n", c - Length(pat));
   end);
 fi;
 pat := Set(pat, _S2params);
 if Length(pat) > 0 then pat := pat - [0, 0, 0, 1]; fi;
 return pat;
end;

\\4a2p_set := MakeImmutable(rec(
 init   := 4a2p_set_init,
 1      := 4a2p_1,
 2      := 4a2p_2,
 3      := 4a2p_3,
 4      := 4a2p_4,
 done   := 4a2p_set_done,
 pat    := 4a2p_set_pat,
 filter := rec(
#    filter := _adjust_tp,
 ),
 sup    := pert_pencils,
 next   := 4a2p_next,
 log    := rec(cut := []),
 pp     := [[1]],
));

tp_sets :=
function(ls)
 \\ctrl := \\4a2p_set;
 test_sections(ls);
end;

_save_sets := ls -> List(Flat(ls), r -> copy_fields(r, \\tp_fields));

save_sets :=
function(arg)
 local ls;
 if IsBound(arg[1]) then ls := arg[1]; else ls := init_sets(); fi;
 save("\\4_sets", ls);
 save("\\4a2p_sets", _save_sets(ls));
 _tr_sets(: RELOAD);    # reload data
end;

load_sets :=
function()
 local res;
 res := _itemize_sets(_tr_sets());
# Apply(res, l -> List(l, ShallowCopy));
 return res;
end;

4a2p_edge_init :=
function(rc)
 phase_common(rc);
 _set_tp_fixed(rc);
 \\create_sections := _create_sections_all;
 if not IsBound(rc.exclude) then rc.exclude := []; fi;
 return rc;
end;

4a2p_edge_0 :=
function(rc)
 local pat;
 if not IsBound(rc.maximum) then return false; fi;
 pat := List(tr_edges(rc, lc(rc.S) + rc.maximum), _S2params);
 if IsEmpty(pat) then return false; fi;
 rc.pat := pat;
 return true;
end;

4a2p_edge_done :=
function(rc)
 local pat;
 Unbind(rc.pat);
 pat := valid_pencils(rc);
 rc.exclude := Set(rc.exclude);
 if IsEmpty(rc.next) then
  pat := Filtered(pat, function(p)
    if lc(p.S) > rc.maximum then return true; fi;
    AddSet(rc.exclude, p);
    return false;
   end);
 fi;
 Unbind(rc.next);
 Unbind(rc.base);
 Unbind(rc.phase);
 clear_pool(rc);
 phase_done(rc);
 fprint(">> Excluded %0\033[m\n", Length(rc.exclude));
 if Length(pat) > 0 then
  fprint(">> Ignored \033[31;1m%0\033[m : rank = %1\n",
         Length(pat), Set(pat, r -> r.rk));
 fi;
end;

4a2p_edge_next :=
function(rc)
 local S, pat, sS, sM, sP;
 S := extract_pencil(rc, 3, 2);
 pat := _tr_sets();
 sS := lc(S);
 sM := Length(rc.mat) + \\BASE.maximum - 3; # for [2, 3, 4]
 pat := Filtered(Flat(pat), function(p)
   p := p.S;
   sP := lc(p);
   if sP > sS then return false; fi;
   if (sP = sS) and (p < S) then return false; fi;
   return (sM + sP) >= \\lines_wanted;
  end);
# S := tr_edges(S, Length(rc.mat));
 return Set(pat, _S2params);
end;

\\4a2p_edge := MakeImmutable(rec(
 init   := 4a2p_edge_init,
 0      := 4a2p_edge_0,
 1      := 4a2p_1,
 2      := 4a2p_2,
 3      := 4a2p_3,
 done   := 4a2p_edge_done,
 pat    := rc -> rc.pat,
 filter := fail,
 next   := 4a2p_edge_next,
 log    := rec(cut := []),
));

tp_edges :=
function(ls)
 \\ctrl := \\4a2p_edge;
 test_sections(ls);
end;

########################################################
# For batch processing
########################################################

next_set :=
function(arg)
 local ls;
 ls := __arg_list(load_var(4dir, "\\4_sets"), arg);
# if IsBound(arg[1]) and IsPosInt(arg[1]) then ls := ls[arg[1]]; fi;
 return __process_next(ls, fmt_set, function(rc)
   rc := [rc];
   tp_edges(rc);
   tp_sets(rc);
   return _save_sets(rc)[1];
  end);
end;

next_pencil :=
function(arg)
 local ls;
 ls := __arg_list(init_pencils(), arg);
# if IsBound(arg[1]) and IsPosInt(arg[1]) then ls := ls[arg[1]]; fi;
 return __process_next(ls, fmt_pencil, function(rc)
   rc := [rc];
   tp_pencils(rc);
   clear_pool(rc);
   rc := rc[1];
   Unbind(rc._mat);
   Unbind(rc._ref);
   return rc;
  end);
end;

collect_sets :=
function()
 local res;
 res := collect(load_var(4dir, "\\4_sets"), fmt_set);
 save("\\4a2p_sets", res);
 _tr_sets(: RELOAD);    # reload data
 return res;
end;

########################################################
# Previously known quartics
########################################################

4known := MakeImmutable("../out/list/");

_str_name :=
function(s)
 local name, ind, pr;
 s := ReplacedString(List(s), "_", " ");
 NormalizeWhitespace(s);
 if IsEmpty(s) or not IsUpperAlphaChar(s[1]) then
  return MakeImmutable(s);
 fi;
 name := s{[1]};
 Remove(s, 1);
 ind := "";
 while (Length(s) > 0) and IsDigitChar(s[1]) do
  Add(ind, Remove(s, 1));
 od;
 pr := "";
 while (Length(s) > 0) and IsLowerAlphaChar(s[1]) do
  Add(pr, Remove(s, 1));
 od;
 if pr = "" then pr := "0"; fi;
 return MakeImmutable([name, ind, pr]);
end;

load_known :=
function(arg)
 local dir, ls, mat, rc;
 dir := 4known;
 if IsBound(arg[1]) then dir := arg[1]; fi;
 ls := DirectoryContents(dir);
 if ls = fail then return fail; fi;
 ls := Filtered(ls, s -> (Length(s) > 4) and (Reversed(s){[1..4]} = "txt."));
# ls := List(ls, s -> load_var(dir, s{[1..Length(s) - 4]}));
 ls := List(ls, function(s)
   s := s{[1..Length(s) - 4]};
   rc := load_var(dir, s);
   if IsRecord(rc) and IsBound(rc.mat) then
    mat := rc.mat;
   elif IsMatrix(rc) then
    mat := rc;
   else
    return fail;
   fi;
   if mat[1][1] < 0 then mat := prepend_h(mat); fi;
   fprint("- %0 : \c", s);
   rc := rec(mat := mat);
   rc_lines(rc);
   rc := rec(file := MakeImmutable(s),
             name := _str_name(s),
             dg   := dg_canonical(rec(DG := [Length(mat) - 1, 0],
                                      mat := mat,
                                      sign := rc.sign)));
   Add(KNOWN, rc);
   return rc.dg;
  end);
 ls := Filtered(ls, r -> r <> fail);
 rc := Length(ls);
 ls := Set(ls);
 fprint(">> Loaded %0, found %1\n", rc, Length(ls));
 return ls;
end;

########################################################
# Collecting more examples
########################################################

_rc_collect :=
function(rc)
 _rc_collect_default(rc);   # collect the counts
 if \\keep_rc(rc) and IsBound(\\BASE.FOUND) then
  AddSet(\\BASE.FOUND, dg_canonical(rc));   # collect the record itself
 fi;
end;

########################################################
# Smooth quartics
########################################################

## This makes sense for smooth quartics only!
finalize_smooth :=
function(rc)
 local mat, ln, v, r, edge;

 if \\singular then return; fi;
 mat := [];
 ln := [];
 edge := Position(rc.sets[1], \\2);
 if edge = fail then edge := []; else edge := [edge]; fi;
 for v in rc.lines do
  r := v*rc_mat(rc);
  if Position(r, -2) <> fail then Add(mat, v); continue; fi;
  if PositionsProperty(rc.sets[1], s -> r[s] = 1) = edge then Add(ln, v); fi;
 od;
 Append(mat, ln);
 mat := mat*rc_mat(rc)*TransposedMat(mat);
 rc.mat := MakeImmutable(prepend_h(mat));
 Unbind(rc._mat);
 Unbind(rc.stab);
 rc.vec := [];
end;

sort_smooth :=
function(ls)
 if not \\singular then
#  ls := saturate_list(ls: select := function(rc, ls) return ls; end);
#  Perform(ls, function(r) Unbind(r.kernel); end);
  Perform(ls, finalize_smooth);
 fi;
 return sort_dg(ls);
end;

_is_smooth_set :=
function(set)
 if IsRecord(set) then set := set.S; fi;
 set := _S2params(set);
 return (set[2] = 0) and (set[3] = 0);
end;

## "set" is good as the first edge for "pencil" (in smooth quartics)
_is_good_set_smooth :=
function(pencil, set)
 local cP, cF, nF;
 if not _is_smooth_set(set) then return false; fi;
 if IsRecord(pencil) then pencil := pencil.S; fi;
 if IsRecord(set) then set := set.S; fi;
 set := Concatenation([42], set);
 cP := lc(pencil);
 cF := lc(set);
# need to reach the required minimum
 if (cP + 3*cF - 8) < \\lines_wanted then return false; fi;
# the pencil is maximal
 if cP < cF then return false; fi;
# among those of the same size, it is minimal lexicographically
 if (cP = cF) and (pencil > set) then return false; fi;
 return true;
end;

_rc_validate_smooth :=
function(rc)
 local v;
 if not IsBound(rc.pp) then return true; fi;
 for v in rc.lines do
  v := PROD_VECTOR_MATRIX(v, \\last.mat);
  if Position(v, -2) <> fail then continue; fi;
  v := PositionsProperty(rc.sets[1], s -> v[s] = 1);
  if v in rc.pp then
   __spencil_count_fibers := __spencil_count_fibers + 1;
   err_(err_Fiber, rc);
   return false;
  fi;
 od;
 return true;
end;

Add(\\set_hh_list, rec(name := "4a2p", func := function()
 if IsBoundGlobal(_var_tr_pencils) then UnbindGlobal(_var_tr_pencils); fi;
 if IsBoundGlobal(_var_tr_sets) then UnbindGlobal(_var_tr_sets); fi;
 rc_validate       := ReturnTrue;
 if \\singular then
  \\cut := 14;
  4dir  := "4/";
  sort_next         := sort_dg;
  \\set_patterns    := \\set_patterns_singular;
  \\tp_ignore       := \\tp_ignore_singular;
  _is_good_set      := _is_good_set_singular;
#  _is_valid_pencil  := _is_valid_pencil_singular;
 else
  \\cut := 15;
  4dir  := "4/smooth/";
  rc_validate       := _rc_validate_smooth;
  sort_next         := sort_smooth;
  \\lines_wanted    := 49;
  \\lines_kept      := 44;
  \\set_patterns    := \\set_patterns_smooth;
  \\tp_ignore       := \\tp_ignore_smooth;
  _is_good_set      := _is_good_set_smooth;
#  _is_valid_pencil  := ReturnTrue;  # ignore .exclude computed for 53 lines
 fi;
end));

########################################################
# Miscellaneous output
########################################################

print_ignore :=
function(src)
 local ls, ll, pp, n, m, i;

 for n in [1..Length(src)] do
  ls := List(src[n]);
#  for m in [1..Length(ls)] do
#   if IsBound(ls[m]) and (ls[m] = [[]]) then Unbind(ls[m]); fi;
#  od;
  if IsEmpty(ls) then continue; fi;
  for m in [1..Length(ls)] do
   if not IsBound(ls[m]) then continue; fi;
   fprint("(%0, %1)\\- & ", n, m);
   ll := List(ls[m], function(l)
     l := List(l);
     for i in [1..4] do if not IsBound(l[i]) then l[i] := "*"; fi; od;
     l := Reversed(l);
     return format("(%0, %1, %2, %3)", l[1], l[2], l[3], l[4]);
    end);
   Print(JoinStringsWithSeparator(ll, ", "), ", \\cr\n");
  od;
 od;
end;


==> anc/code/hh/4a2p_old.txt <==
# -*- GAP -*-

## Test a pencil S with at least one section
_test_4a2p :=
function(S)
 local rc, rk, _err;

# if IsRecord(S) then return S; fi;
 print_bar();
 if IsRecord(S) and IsBound(S.phase) and (S.phase >= 0) then
  rc := S;
 else
  rc := create(S);
 fi;
 _print_set(rc.S);
 if IsBound(rc.phase) and (rc.phase >= 1) then
  if IsBound(rc.error) then err_(rc.error); fi;
  return rc;
 fi;
 _err := ERRORS;
 ERRORS := [];
 S := [];
 rc.FOUND := [];
 rc.base := \\2;
 rc.ref := rc;

 if rc_lines_mat(rc) then
  _x1_discard := ls -> Filtered(ls, _non_max);
  S := add_x1(rc, true);
  _x1_discard := IdFunc;
  if Length(S) = 0 then
   err_(err_No_Sect, rc);
  else
   S := _discard(rc, S);
   fprint(" >> Found %0 sections (%1 orbits)\n", Length(rc._pool), Length(S));
  fi;
 fi;

 if ValueOption("single_section") <> true then
  __do_aa(rc);
  rc.phase := 1;
 fi;
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 return rc;
end;

_make_tp_base_old :=
function(rc, base)
 local sets, cs, ls, rk;
 __finalize_aa(rc);
 \\2 := base.base;
 rc.base := \\2;
 rc.FOUND := base.FOUND;
 _set_tp_fixed(rc);
 sets := extract_pencil(rc, 0, 5);
 cs := \\create_sections;
 \\create_sections := function(rc)
   local sec;
   sec := Cartesian(sets);
   Apply(sec, s -> Filtered(s, i -> i > 0));
   return List(Cartesian(base._pool, sec), Union);
  end;
 rk := _submax(rc);
# _x1_discard := ls -> _discard(rc, ls);
 _x1_discard := ls -> Filtered(ls, _non_max);
 ls := add_x1(rc, true: rank := _print_step_rank(rc, 1, not rk));
 _x1_discard := IdFunc;
 \\create_sections := cs;
 ls := _discard(rc, ls: level := next_());
 if rk then
  UniteSet(rc.FOUND, Set(_embeddings_silent(rc), dg_canonical));
 fi;
 return ls;
end;

## Here, filter is fail or a record with various parameters
#   filter.filter := function(rc, index, list, pat) --> new pat
_add_aa :=
function(rc, data, pat, filter)
 local index, set, res, next, i;

 if IsInt(data) then data := \\4a2p_data[data]; fi;
 if not IsRecord(filter) then filter := rec(); fi;
 index := data.index;
 set := Set(pat, p -> p[index]);
 if IsEmpty(set) then return []; fi;
 res := __add_aa(rc, data, Maximum(set), fail);
 res := Concatenation([[rc]], res);
 if IsBound(filter.filter) then # recompute "pat" and "set"
  pat := MakeImmutable(filter.filter(rc, index, res, pat));
  set := Set(pat, p -> p[index]);
 fi;
 for i in [1..Length(res)] do
  if not((i - 1) in set) then res[i] := []; fi;
 od;
 if index = 1 then return Concatenation(res); fi;
# index := index - 1;
 set := [];
 for i in Reversed([1..Length(res)]) do
  if IsEmpty(res[i]) then continue; fi;
  next := MakeImmutable(Filtered(pat, p -> p[index] = i - 1));
  if IsEmpty(next) then continue; fi;
  SortBy(res[i], rank);
  Append(set, do_list(res[i], function(r)
    _print_aa(index, next);
    return _add_aa(r, index - 1, next, filter: level := next_());
   end));
 od;
 return set;
end;

test_tp :=
function(rc)
 _set_tp_fixed(rc);
 \\2 := \\2default;
 \\create_sections := _tp_create;
 set_rc_mat(_rc_mat_vec);
 \\no_fibers := false;
 \\no_sections := false;
 return _test_4a2p(rc);
end;

_tp_three :=
function(rc)
 local base;

 if IsEmpty(rc.next) then return; fi;
 SortBy(rc.next, rank);
 rc.log.3 := rec(count := Length(rc.next), rank := rank(rc.next));
 fprint("\033[36;1m>> Phase = 3 (edge = 3) : %0 records\033[m", Length(rc.next));
 _do_print_rank(rc.next);
 base := _new_tp_base(rc, 3);
 rc.next := do_list(rc.next, r -> _make_tp_base(r, base));
 rc.phase := 3;
end;

expand_tp :=
function(rc)
 local pp, PP, min, p, c;

 \\2 := \\2default;
 min := 1;
 if IsBound(rc.min) then min := Maximum(1, rc.min); fi;
 if not IsBound(rc.base) or (rc.base <> \\2) then rc := test_tp(rc); fi;
 rc.min := min;
 if not IsBound(rc.exclude) then rc.exclude := []; fi;
 PP := trig_pencils(rc);
 pp := Filtered(PP, r -> _is_valid_pencil(r, rc));
 if IsBound(rc.ignore) then
  Perform(rc.ignore, function(s)
    c := Length(pp);
    if IsList(s) then
     fprint(" %0** Ignoring pats = %1\033[m", _clr_error, s);
     p := PositionsBound(s);
     s := s{p};
     pp := Filtered(pp, r -> _S2params(r){p} <> s);
    elif IsInt(s) then
     fprint(" %0** Ignoring rank >= %1\033[m", _clr_error, s);
     pp := Filtered(pp, r -> r.rk < s);
    else
     return;
    fi;
    _print(" (%0 patterns)\n", c - Length(pp));
   end);
 fi;
# No longer used
# pp := Filtered(pp, p -> _S2params(p)[4] >= min);
 rc.log := rec(min := min,
               cut := [],
               );
 rc.next := [];

 if Length(pp) > 0 then
  rc.pat := MakeImmutable(Set(pp, p -> _S2params(p) - [0, 0, 0, 1]));
  fprint("\033[36;1m>> Phase = 2 (edge = %0)\033[m ", \\2);
  __print_aa(5, rc.pat);
  rc.next := _add_aa(rc, 4, rc.pat, rec(
                        filter := _adjust_tp,
                    ));
  rc.phase := 2;
 fi;

 if Length(rc.next) > 0 then _tp_three(rc); fi;

 if Length(rc.next) > 0 then
  p := Set(rc.next, rc -> extract_pencil(rc, 0, 2));
  p := MakeImmutable(Set(p, S -> _S2params(S) - [0, 0, 0, 1]));
  rc.log.ret := p;
  fprint("%0** Inconclusive results\033[m (%1 patterns)\n",
         _clr_error, Length(p));
  rc.pat := Difference(rc.pat, p);
 fi;
 pp := Filtered(pp, p -> (_S2params(p) - [0, 0, 0, 1]) in rc.pat);
 Append(rc.exclude, pp);
 Unbind(rc.pat);
 clear_pool(rc);
# Unbind(rc.next);
 Unbind(rc.base);
 fprint(">> Found %0", Length(rc.FOUND));
 if Length(rc.FOUND) > 0 then Print(" ", count(rc.FOUND)); fi;
 Print("\n");
 fprint(">> Excluded %0\033[m\n", Length(rc.exclude));
 PP := Filtered(PP, r -> _is_valid_pencil(r, rc));
 if Length(PP) > 0 then
  fprint(">> Ignored \033[31;1m%0\033[m : rank = %1\n",
         Length(PP), Set(PP, r -> r.rk));
 fi;
 return rc;
end;

tp_sets :=
function(arg)   # (ls{, min})
 local ls;
 ls := arg[1];
 \\2default := 0;
 \\test_function := expand_tp;
 Perform(ls, function(r) Unbind(r.min); end);
 if IsBound(arg[2]) and IsPosInt(arg[2]) then
  Perform(ls, function(r) r.min := arg[2]; end);
 fi;
 test_sections(ls);
end;

complete_tp :=
function(rc)
 local pp;

 \\2 := \\2default;
 if not IsBound(rc.base) or (rc.base <> \\2) then rc := test_tp(rc); fi;
 pp := trig_edges(rc);

 rc.next := [];
 if Length(pp) > 0 then
  rc.pat := MakeImmutable(Set(pp, p -> _S2params(p)));
  fprint("\033[36;1m>> Phase = 2 (edge = %0)\033[m ", \\2);
  __print_aa(5, rc.pat);
  rc.next := _add_aa(rc, 4, rc.pat, rec(
                        filter := _adjust_tp,
                    ));
  rc.phase := 2;
 fi;

 if Length(rc.next) > 0 then
  Error("Inconclusive result\n");
 else
  rc.exclude := true;
 fi;

 Unbind(rc.pat);
 clear_pool(rc);
 Unbind(rc.next);
 fprint(">> Found %0", Length(rc.FOUND));
 if Length(rc.FOUND) > 0 then Print(" ", count(rc.FOUND)); fi;
 Print("\n");
 return rc;
end;


tp_sections :=
function(ls)
 \\2default := 3;
 \\test_function := complete_tp;
 test_sections(ls);
end;

tp_add_xx :=
function(rc)
 local sc, sm, res;
 rc.safe := true;
 rc.fx := [2, 3];
 rc.sets := [[2..4]];
# if rank(rc) < 18 then rc.max := 18 - rank(rc); fi;
 if rank(rc) < 18 then rc.max := 2; fi;
 Unbind(rc.stab);
 Unbind(rc.pool);
 Unbind(rc._pool);
 sc := \\create_sections;
 \\create_sections := _tp_create;
 \\2 := 3;
 sm := set_rc_mat(_rc_mat_vec);
 res := add_xxx(rc);
 \\create_sections := sc;
 \\2 := 2;
 set_rc_mat(sm);
 return res;
end;


==> anc/code/hh/4a3p.txt <==
# -*- GAP -*-

Read("hh.txt");
Read("sa3p_.txt");
Read("4common.txt");

\\version := MakeImmutable("9/21/2022");

\\validate_rec := [rc_trig];
\\validate_mat := [];
\\validate_set := [];

qp_create :=
function(arg)
 local pp, rc;
 rc := create([43]);
 if Length(arg) = 1 and IsList(arg[1]) then arg := arg[1]; fi;
 pp := List(arg);
 while Length(pp) < 2 do Add(pp, 0); od;
 pp := MakeImmutable(pp{[1, 2]});
 rc.param := pp;
 rc.vec := List([1..pp[1]], i -> [2]);
 Append(rc.vec, List([1..pp[2]], i -> [2, 4]));
 rc.mat := rc_mat(rc);
 rc.vec := [];
# rc.sets := MakeImmutable(Concatenation(rc.sets, List([1..pp[1]], i -> [0, i + 5])));
 rc.fx := MakeImmutable([2, 4]);
 rc.S := List([1..Sum(pp)], i -> 0);
 Perform([1..pp[1]], function(i) rc.S[i] := 1; end);
 MakeImmutable(rc.S);
 return rc;
end;

qp_test :=
function(arg)
 local rc;
 rc := CallFuncList(qp_create, arg);
 if rc_lines(rc) then is_K3(rc); fi;
 return rc;
end;

init_sets :=
function()
 local res, rc, s, d, try;

 try := function(s, d)
  fprint("= param = [%0, %1]\n", s, d);
  rc := qp_test(s, d: level := next_());
  if not IsBound(rc.error) then Add(res, rc); fi;
  return not IsBound(rc.error);
 end;

 res := [];
 s := 0;
 while try(s, 0) do
  d := 1;
  while try(s, d) do d := d + 1; od;
  s := s + 1;
 od;
 return res;
end;

\\qp_fields := MakeImmutable([
 "S",
 "param",
 "sign",
## "pencils",
#"exclude",
#"ignore",
#"maximum",
 "log",
 "FOUND",
 "ERRORS",
 "COLLECTED",
]);

_save_sets := ls -> List(Flat(ls), r -> copy_fields(r, \\qp_fields));

save_sets :=
function(ls)
 save("\\4a3p_sets", _save_sets(ls));
end;

_qu_sets :=
function()
 if (ValueOption("RELOAD") = true) or not IsBoundGlobal("\\4a3p_sets") then
  Read("data/4a3p_sets.txt");
 fi;
 return MakeImmutable(ValueGlobal("\\4a3p_sets"));
end;

## "set" is good as the first edge for "pencil"
_is_good_set :=
function(pencil, set)
 if IsRecord(pencil) then pencil := pencil.S; fi;
 if IsRecord(set) then set := set.param; fi;
 return set*[4, 2] + lc(pencil) >= \\lines_wanted;
end;

qu_sets :=
function(S)
 local res;
 if IsRecord(S) then S := S.S; fi;
 res := _qu_sets();
 res := Filtered(res, r -> _is_good_set(S, r));
 return MakeImmutable(res);
end;

########################################################
# Sections at a fiber
########################################################

\\sections_wanted   := \\lines_wanted - \\cut + 1;
\\sections_kept     := 24;

\\keep_sec := rc -> section_count(rc) >= \\sections_kept;

\\keep_rc := rc -> \\keep_record(rc) or \\keep_sec(rc);

_qp_opposite :=
function(rc)
 local res, sv;
 \\create_sections := _create_sections_all;
 \\2 := 4;
 rc.max := 2;
 if not IsBound(rc.FOUND) then rc.FOUND := []; fi;
 sv := sort_explicit;
 sort_explicit := function(ls, color, G)
   return sort_dg(ls);
  end;
 res := add_xxx(rc, rc.param[1]);
 sort_explicit := sv;
 return res;
end;

_new_qp_base :=
function(rc, edge)
 local rr, sm;
 rr := rc_copy(rc);
 if IsBound(rc.FOUND) then rr.FOUND := rc.FOUND; fi;
 rr.fx:= MakeImmutable(Set([\\2, edge]));
 rr.base := edge;
 rr.prev := \\2;
 \\2 := edge;
 \\create_sections := _create_sections_all;
 sm := set_rc_mat(_rc_mat_simple);
 add_x1(rr, true);
 set_rc_mat(sm);
 rc.minimum := \\sections_wanted;
 if IsBound(rc.minimum) then rr.minimum := rc.minimum; fi;
 return rr;
end;

_3sections :=
function(rc, base)
 local range, pool, pp, r, i;
 __finalize_aa(rc);
 range := [Length(base.mat) + 1..Length(rc.mat)];
 pool := List(base._pool, function(s)
   pp := range;
   for i in [2..Length(s)] do
    r := rc.mat[s[i]];
    pp := Filtered(pp, p -> r[p] <> 1);
    if IsEmpty(pp) then return []; fi;
   od;
   return List(Combinations(pp), p -> Concatenation(s, p));
  end);
 return Concatenation(pool);
end;

_3quad :=
function(rc, base)
 local ls, set, _cs;
# \\create_sections := rc -> _3sections(rc, base._pool);
 rc.safe := true;
 rc.fx := MakeImmutable(Set([2, \\2]));
 Unbind(rc.stab);
 set := Length(rc.mat) - 5;         # sections present
 set := [base.minimum - set..set];  # sections wanted
 _cs := List(_qu_sets(), r -> r.param);
 _cs := Filtered(_cs, p -> p*[2, 1] in set);
 set := MakeImmutable(Set(_cs, p -> p[1]));
 if IsEmpty(set) then Error(); fi;
 ConvertToRangeRep(set);
# print_index(" ");
 print_index("\033[36m%0\033[m  ", set);
 _cs := _set_cs(rc -> _3sections(rc, base));
 _x1_discard := ls -> Filtered(ls, _non_max);
 ls := add_xx(rc, Maximum(set): level := next_());
 _x1_discard := IdFunc;
 _set_cs(_cs);
 ls := _discard(base, ls);
 ls := Filtered(ls, r -> Length(r.vec) in set);
 return ls;
# pat := pat + Length(rc.vec);
# return Filtered(ls, r -> Length(r.vec) in pat);
end;

#quad_3 :=
#function(rc)
# local base;
# Perform(rc.next, __finalize_aa);
# SortBy(rc.next, r -> [rank(r), Length(r.vec)]);
# rc.next := do_list(rc.next, r -> _3quad(r, rc));
#end;

########################################################
# Controlled processing -- sections
########################################################

__print_aa :=
function(pat)
 ConvertToRangeRep(pat);
 _print("\033[36m wanted %0\033[m\n", pat);
end;

#_store_observed :=
#function(rc, n, count)
# rc := rc.log;
# if not IsBound(rc.observed) then rc.observed := rec(); fi;
# rc := rc.observed;
# if not IsBound(rc.(n)) then rc.(n) := []; fi;
# AddSet(rc.(n), count);
#end;

4a3p_set_init :=
function(rc)
 set_rc_mat(_rc_mat_simple);
 \\create_sections := create_sections_default;
 \\2default := 2;
 \\3default := 3;
 \\2 := \\2default;
 \\no_fibers := false;
 \\no_sections := false;
 if IsRecord(rc) then rc := rc.param; fi;
 rc := qp_create(rc);
 rc_lines(rc);
 rc.minimum := \\sections_wanted;
 return rc;
end;

4a3p_set_2 :=
function(rc)
 local min;
 min := rc.minimum/2;
 if not IsInt(min) then min := Int(min + 1); fi;
 min := min - rc.param*[1, 1];
 if min > rc.param[1] then
  fprint(" \033[32m--- aborting (no patterns)\033[m\n");
  return false;
 fi;
 fprint("\033[36;1m>> Phase = 1 (edge = 4) \033[m");
 __print_aa([min..rc.param[1]]);
 _xxx_discard := ls -> Filtered(ls, r -> _is_max(r) or (Length(r.vec) >= min));
 rc.next := _qp_opposite(rc);
 _xxx_discard := IdFunc;
# Perform(rc.next, function(r) _store_observed(rc, Length(r.vec), 0); end);
 rc.next := _discard(rc, rc.next);
 rc.next := Filtered(rc.next, r -> Length(r.vec) >= min);   # just in case
 return Length(rc.next) > 0;
end;

4a3p_set_3 :=
function(rc)
 local base;
 if IsEmpty(rc.next) then return false; fi;
 fprint("\033[36;1m>> Phase = 3 (edge = 3)\033[m", Length(rc.next));
 _do_print_rank(rc.next);
 Perform(rc.next, __finalize_aa);
 SortBy(rc.next, r -> [rank(r), Length(r.mat)]);
 base := _new_qp_base(rc, 3);
 print_bar('=');
 rc.next := do_list(rc.next, r -> _3quad(r, base));
 return Length(rc.next) > 0;
end;

\\4a3p_set := MakeImmutable(rec(
 init   := 4a3p_set_init,
 1      := ReturnTrue,
 2      := 4a3p_set_2,
 3      := 4a3p_set_3,
 done   := phase_done,
# extra  := "\033[1m[1]\033[m ",
# pat    := rc -> Set(trig_sets(rc), _S2params),
# filter := fail,
# next   := 4a2p_next,
# min    := rc -> \\lines_wanted - \\cut + 1,
));

qp_sets :=
function(ls)
 \\ctrl := \\4a3p_set;
 test_sections(ls);
end;


########################################################
# Double sections
########################################################

_a3p_double_sections :=
function(rc)
 local sets, res;

## Creating double sections
 sets := List(rc.sets);
 Apply(sets, function(s)
   if 0 in s then
## To add extra check??
    s := Filtered(s, p -> p > 0);
    res := Concatenation([[]], List(s, i -> [i]));
    Append(res, Filtered(Combinations(s, 2), c -> (c[2] - c[1]) >= 2));
    return res;
   fi;
## first fiber
   if 2 in s then return [[2, 4]]; fi;
## ~A_3 fiber
   return [s{[1, 3]}, s{[2, 4]}];
  end);
 sets := List(Cartesian(sets), Concatenation);
 return sets;
end;

_init_double :=
function(rc)
 local res, ls, _cs;
 res := rc_copy(rc);
 res.FOUND := rc.FOUND;
 res.pat := rc.pat;
 res.safe := true;
 _list_extra := "\033[1m[2]\033[m ";
 _cs := _set_cs(_a3p_double_sections);
 _x1_discard := ls -> Filtered(ls, _non_max);
 ls := add_x1(res, true);
 _x1_discard := IdFunc;
 _set_cs(_cs);
 _discard(rc, ls);
 return res;
end;

_do_double :=
function(rc, base)
 local ls, pat, _cs;

 ls := List(base.pat, r -> r.param);
 pat := Length(rc.vec);
 pat := Set(Filtered(ls, r -> r[1] = pat), r -> r[2]);
 ConvertToRangeRep(pat);
 if IsEmpty(pat) then
  fprint(" \033[32m--- aborting (no patterns)\033[m\n");
  return false;
 fi;
 rc.safe := true;
 print_index("\033[36m%0\033[m  ", pat);
 _cs := _set_cs(rc -> base._pool);
 _x1_discard := ls -> Filtered(ls, _non_max);
 ls := add_xx(rc: level := next_());
 _x1_discard := IdFunc;
 _set_cs(_cs);
 ls := _discard(base, ls);
 pat := pat + Length(rc.vec);
 return Filtered(ls, r -> Length(r.vec) in pat);
end;

########################################################
# Controlled processing -- pencils
########################################################

4a3p_pencil_2 :=
function(rc)
 local set, sv;

 rc.pat := \\ctrl.pat(rc);
 if IsEmpty(rc.pat) then
  fprint(" \033[32m--- aborting (no patterns)\033[m\n");
  return false;
 fi;
 if IsEmpty(rc._pool) then
  fprint(" \033[32m--- aborting (no sections)\033[m\n");
  return false;
 fi;
 set := Set(rc.pat, p -> p.param[1]);
 fprint("\033[36;1m>> Phase = 1 (single)\033[m ");
 __print_aa(set);
 rc.max := 2;
 sv := sort_explicit;
 sort_explicit := function(ls, color, G)
   return sort_dg(ls);
  end;
 _xxx_discard := ls -> Filtered(ls, r -> _is_max(r) or (Length(r.vec) in set));
 rc.next := add_xxx(rc, Maximum(set));
 _xxx_discard := IdFunc;
 sort_explicit := sv;
 rc.next := _discard(rc, rc.next);
 rc.log.single := MaximumList(Set(rc.next, r -> Length(r.vec)), 0);
 rc.next := Filtered(rc.next, r -> Length(r.vec) in set);   # just in case
 return Length(rc.next) > 0;
end;

4a3p_pencil_3 :=
function(rc)
 local base;

 if IsEmpty(rc.next) then return false; fi;
 fprint("\033[36;1m>> Phase = 3 (double)\033[m");
 _do_print_rank(rc.next);
 base := _init_double(rc);
 print_bar('=');
 SortBy(rc.next, r -> [rank(r), Length(r.vec)]);
 rc.next := do_list(rc.next, r -> _do_double(r, base));
 return Length(rc.next) > 0;
end;

4a3p_pencil_done :=
function(rc)
 fprint(">> Maximum = %0 sections\n", rc.log.single);
 phase_done(rc);
end;

\\4a3p_pencil := MakeImmutable(rec(
 init   := phase_init,
 1      := phase_1,
 2      := 4a3p_pencil_2,
 3      := 4a3p_pencil_3,
 done   := 4a3p_pencil_done,
 extra  := "\033[1m[1]\033[m ",
 pat    := qu_sets,
# filter := fail,
# next   := 4a2p_next,
# sup    := pert_sets,
 log    := rec(single := 0),
));

qp_pencils :=
function(ls)
 \\ctrl := \\4a3p_pencil;
 test_sections(ls);
end;

########################################################
# For batch processing
########################################################

4dir := MakeImmutable("4/quad/");

next_set :=
function(arg)
 local ls;
 ls := __arg_list(load_var(4dir, "\\4_sets"), arg);
# if IsBound(arg[1]) and IsPosInt(arg[1]) then ls := ls[arg[1]]; fi;
 return __process_next(ls, fmt_set, function(rc)
   rc := [rc];
   qp_sets(rc);
   clear_pool(rc);
   rc := rc[1];
   Unbind(rc._mat);
   Unbind(rc._ref);
   return rc;
#   return _save_sets(rc)[1];
  end);
end;

next_pencil :=
function(arg)
 local ls;
 ls := init_pencils();
 if IsBound(arg[1]) and IsPosInt(arg[1]) then ls := ls[arg[1]]; fi;
 return __process_next(ls, fmt_pencil, function(rc)
   rc := [rc];
   qp_pencils(rc);
   clear_pool(rc);
   rc := rc[1];
   Unbind(rc._mat);
   Unbind(rc._ref);
   return rc;
  end);
end;

collect_sets :=
function()
 local res;
 res := collect(load_var(4dir, "\\4_sets"), fmt_set);
# save("\\4a2p_sets", res);
 return res;
end;

# pp := init_pencils();;
# qp_pencils(pp[24]);;
# ...
# qp_pencils(pp[17]);;

#########################################################
## Multisections
#########################################################
#
#msec :=
#function(s1, s2, intr)
# local mat;
# mat := DirectSumMat(At(2), DiagonalMat([-2, -2]));
# put(mat, 4, s1);
# put(mat, 5, s2);
# if intr then put(mat, 4, 5); fi;
# mat := rec(mat := prepend_h(mat));
# rc_lines(mat);
# return mat;
#end;


==> anc/code/hh/4common.txt <==
# -*- GAP -*-

Read("hh_digraph.txt");

\\no_fibers   := false;
\\no_sections := false;
\\2default    := 2;
\\3default    := 3;
\\4default    := 4;

\\version := 0;

########################################################
# Miscellaneous stuff
########################################################

__finalize_aa :=
function(rc)
 if IsEmpty(rc.vec) then return rc; fi;
 rc.mat := rc_mat(rc);
# Unbind(rc._mat);
 Unbind(rc.stab);
 rc.vec := [];
 return rc;
end;

section_count :=
function(rc)
 local mat, set;
 mat := rc_mat(rc);
 set := rc.sets[1];
 mat := Number(rc.lines, l -> not IsZero((l*mat){set}));
 return mat - Length(set);
end;

########################################################
# Turn off all fancy stuff
########################################################

\\diag := MakeImmutable(List([1..15], n -> DiagonalMat(List([1..n], i -> -2))));

_rc_mat_simple :=
function(rc)
 local mat, pos, vec, n;
 mat := rc.mat;
 if not IsBound(rc.vec) or IsEmpty(rc.vec) then return mat; fi;
 pos := Length(mat);
 mat := DirectSumMat(mat, \\diag[Length(rc.vec)]);
 vec := rc.vec;
 for n in [1..Length(vec)] do
  _put_set(mat, pos + n, vec[n]);
  mat[pos + n][1] := 1;
  mat[1][pos + n] := 1;
 od;
 return mat;
end;

########################################################
# Discarding records of maximal rank
########################################################

\\keep_rc := \\keep_record;

\\default_select :=
function(rc, list)
 list := Filtered(list, \\keep_rc);
 if \\singular then list := no_bypass(list: level := next_()); fi;
 return list;
end;

_discard :=
function(rc, ls)
 local res;
 res := [];
 ls := Filtered(ls, function(r)
   if rank(r) < 20 then return true; fi;
   Add(res, r);
   return false;
  end);
 res := saturate_list(res);
 if IsEmpty(res) then return ls; fi;
 if not IsBound(rc.FOUND) then rc.FOUND := []; fi;
 UniteSet(rc.FOUND, Set(res, dg_canonical));
 return ls;
end;

discard :=
function(rc, ls)
 return _discard(rc, sort_dg(ls));
end;

########################################################
# Main processing routine
########################################################

## this controlls the processing
\\ctrl := rec();

\\BASE := rec(S := []);

__start_log :=
function(rc)
 local c;
 if not IsBound(rc.log) then rc.log := rec(); fi;
 rc.log.version := \\version;
 rc.log.wanted  := \\lines_wanted;
 rc.log.kept    := \\lines_kept;
 if IsBound(\\ctrl.log) then
  for c in RecNames(\\ctrl.log) do
   if not IsBound(rc.log.(c)) then rc.log.(c) := \\ctrl.log.(c); fi;
  od;
 fi;
 if not IsBound(rc.FOUND) then rc.FOUND := []; fi;
 if not IsBound(rc.ERRORS) then rc.ERRORS := []; fi;
 if not IsBound(rc.COLLECTED) then rc.COLLECTED := []; fi;
 if not IsBound(rc.next) then rc.next := []; fi;
end;

do_phase :=
function(rc)
 local ph, _err, _cnt, res;

 print_bar();
 if IsBound(\\ctrl.init) then rc := \\ctrl.init(rc); fi;
 _print_set(rc.S);
 __start_log(rc);
 if not IsBound(rc.temp) then rc.temp := rec(); fi;
 if IsBound(\\ctrl.0) and not \\ctrl.0(rc) then return rc; fi;
 if not IsBound(rc.phase) then rc.phase := 0; fi;
 if IsBound(rc.done) then return rc; fi;

 _err := ERRORS;
 ERRORS := [];
 _cnt := COLLECTED;
 COLLECTED := [];
 \\BASE := rc;
 rc.ref := rc;
 rc.base := \\2;
 rc.log.start := Runtime();

 ph := 1;
 repeat
  if not IsBound(\\ctrl.(ph)) then break; fi;
  if rc.phase < ph then
   res := \\ctrl.(ph)(rc);
   if res <> fail then rc.phase := ph; fi;
   if res <> true then break; fi;
  elif IsBound(rc.error) then
   err_(rc.error);
   break;
  fi;
  ph := ph + 1;
 until false;

 if IsBound(\\ctrl.done) then \\ctrl.done(rc); fi;

 rc.log.stop := Runtime();
 rc.log.time := StringTime(rc.log.stop - rc.log.start);
 fprint(">> Time %0\n", rc.log.time);
 Unbind(rc.ref);
 UniteSet(rc.ERRORS, ERRORS);
 UniteSet(ERRORS, _err);
 UniteSet(rc.COLLECTED, COLLECTED);
 UniteSet(COLLECTED, _cnt);
 Unbind(rc.temp);
 \\BASE := rec(S := []);
 return rc;
end;

phase_common :=
function(rc)
 set_rc_mat(_rc_mat_simple);
 \\create_sections := create_sections_default;
 \\2default := 2;
 \\3default := 3;
 \\4default := 4;
 \\2 := \\2default;
 \\no_fibers   := false;
 \\no_sections := false;
 if IsBound(\\ctrl.pp) then rc.pp := \\ctrl.pp; fi;
end;

phase_init :=
function(rc)
 phase_common(rc);
 if not(IsRecord(rc) and IsBound(rc.phase) and (rc.phase >= 0)) then
  rc := create(rc);
 fi;
# repeat this in case rc has changed
 if IsBound(\\ctrl.pp) then rc.pp := \\ctrl.pp; fi;
 return rc;
end;

phase_1 :=
function(rc)
 local res;

 if not rc_lines(rc) then return false; fi;
 if IsBound(\\ctrl.extra) then _list_extra := \\ctrl.extra; fi;
 _x1_discard := ls -> Filtered(ls, _non_max);
 res := add_x1(rc, true);
 _x1_discard := IdFunc;
 if Length(res) = 0 then
  err_(err_No_Sect, rc);
  return false;
 else
  res := _discard(rc, res);
  fprint(" >> Found %0 sections (%1 orbits)\n", Length(rc._pool), Length(res));
  return true;
 fi;
end;

phase_done :=
function(rc)
 if IsBound(rc.next) and (Length(rc.next) > 0) then
  Error_("Inconclusive result\n");
 fi;
 fprint(">> Found %0", Length(rc.FOUND));
 if Length(rc.FOUND) > 0 then Print(" ", count(rc.FOUND)); fi;
 Print("\n");
end;

\\test_function := do_phase;

_create_sections_all :=
function(rc)
 local ls;
 ls := [Maximum(rc.sets[1]) + 1..Length(rc_mat(rc))];
 ls := Combinations(ls);
 if \\2 in rc.sets[1] then
  ls := List(ls, s -> Concatenation([\\2], s));
 fi;
 return ls;
end;

_set_cs :=
function(new)
 local old;
 old := \\create_sections;
 \\create_sections := new;
 return old;
end;

########################################################
# For batch processing
########################################################

4dir := MakeImmutable("4/");

out_file := s -> Concatenation(4dir, _fname(s), ".txt");

\\reversed := Reversed;
\\reversed := IdFunc;

STOP := false;

__next_rc :=
function(ls, fmt)
 if STOP then return fail; fi;
 ls := First(\\reversed(Flat(ls)), r ->
                not IsExistingFile(out_file(format(fmt, _str_file(r.S)))));
 if ls = fail then fprint("!! ALL DONE !!"); fi;
 return ls;
end;

__arg_list :=
function(ls, aa)
 if IsEmpty(aa) then return ls; fi;
 if (Length(aa) = 1) and IsList(aa[1]) then aa := aa[1]; fi;
 if ForAll(aa, IsPosInt) then ls := ls{Unique(aa)}; fi;
 return ls;
end;

RES := 0;

__process_next :=
function(ls, fmt, func)
 local name, err;
 RES := __next_rc(ls, fmt);
 if RES = fail then return false; fi;
 save(format(fmt, _str_file(RES.S)), 1);
 RES := func(RES);

 err := OnBreak;
 OnBreak := function()
  OnBreak := err;
  Print(RES, "\n\n");   # in case the session is closed
  err();
 end;
 save(format(fmt, _str_file(RES.S)), RES);
 OnBreak := err;
 return true;
end;

fmt_set := MakeImmutable("set_%0");

save_set :=
function(rc)
 save(format(fmt_set, _str_file(rc.S)), rc);
end;

fmt_pencil := MakeImmutable("pencil_%0");

save_pencil :=
function(rc)
 save(format(fmt_pencil, _str_file(rc.S)), rc);
end;

########################################################
# Collecting separate files
########################################################

TIME := 0;

_collect_files :=
function(ls, fmt)
 local rc, verb, s;

 verb := ValueOption("verbose") = true;
 if IsList(ls) then
  if verb then print_bar('-'); fi;
  Apply(ls, r -> _collect_files(r, fmt));
  return ls;
 fi;
 rc := load_var(4dir, format(fmt, _str_file(ls.S)));
 if IsRecord(rc) then
  if IsBound(rc.log) and IsBound(rc.log.start) and IsBound(rc.log.stop) then
   TIME := TIME + rc.log.stop - rc.log.start;
  fi;
  if verb then
   fprint("- loaded %0", _str_set(ls.S));
   if IsBound(rc.log) and IsBound(rc.log.time) then
    s := SplitString(rc.log.time, '.', ' ');
    if s[1] <> "0:00:00" then _print(" : \033[32m%0\033[m", s[1]); fi;
   fi;
   if IsBound(rc.FOUND) and (Length(rc.FOUND) > 0) then
    _print(" - found = %0", Length(rc.FOUND));
   fi;
   Print("\n");
  fi;
  rc.filed := true;
  return rc;
 fi;
 if verb then
  if rc = fail then
   fprint("%0* failed %1\033[m\n", _clr_error, _str_set(ls.S));
  else
   fprint("%0* locked %1\033[m\n", "\033[36m", _str_set(ls.S));
  fi;
 fi;
 ls.filed := false;
 return ls;
end;

_name_FOUND     := MakeImmutable("_FOUND");
_name_COLLECTED := MakeImmutable("_COLLECTED");
_name_ERRORS    := MakeImmutable("_ERRORS");

collect :=
function(ls, fmt)
 local verb, found, errors, collected, load;

 load := function(str)
  local res;
  res := load_var(4dir, str);
  if IsList(res) then
   res := Set(res);
   if verb then fprint("- loaded \"%0\" : %1 records\n", str, Length(res)); fi;
   return res;
  fi;
  if verb then fprint("%0* failed \"%1\"\033[m\n", _clr_error, str); fi;
  return [];
 end;

 verb := ValueOption("verbose") = true;
 TIME := 0;
 ls := _collect_files(ls, fmt);
 if verb then
  print_bar('=');
 fi;
 found := Set(load(_name_FOUND), dg_canonical);
 collected := load(_name_COLLECTED);
 errors := load(_name_ERRORS);
 Perform(Flat(ls), function(rc)
   if IsBound(rc.FOUND) then UniteSet(found, List(rc.FOUND, dg_canonical)); fi;
   if IsBound(rc.ERRORS) then UniteSet(errors, rc.ERRORS); fi;
   if IsBound(rc.COLLECTED) then UniteSet(collected, rc.COLLECTED); fi;
   Unbind(rc.FOUND);
   Unbind(rc.ERRORS);
   Unbind(rc.COLLECTED);
  end);
 save(_name_FOUND, found);
 save(_name_COLLECTED, collected);
 save(_name_ERRORS, errors);
 fprint(">> Time = %0\n", StringTime(TIME));
 fprint(">> Found %0", Length(found));
 if Length(found) > 0 then Print(" ", count(found)); fi;
 Print("\n");
 return ls;
end;

collect_pp :=
function()
 return collect(init_pencils(), fmt_pencil);
end;


==> anc/code/hh/4fold.txt <==
# -*- GAP -*-

\\hh.h := 3;
_max_rank := 21;

3mat := function(n)
 local mat;
 mat := DiagonalMat(List([1..2*n + 2], i -> 3));
 Perform([2..2*n + 2], function(i) mat[i][1] := 1; mat[1][i] := 1; end);
 Perform([3..2*n + 2], function(i) mat[i][2] := -1; mat[2][i] := -1; end);
 Perform([1..n], function(i)
   mat[i*2 + 1][i*2 + 2] := -1; mat[i*2 + 2][i*2 + 1] := -1;
  end);
 Perform(mat, function(r)
   Perform([3..2*n + 2], function(i)
     if r[i] = 0 then r[i] := 1; fi;
    end);
  end);
 return mat;
end;

3red := function(n)
 local mat;
 mat := DiagonalMat(List([1..n + 2], i -> 3));
 Perform([2..n + 2], function(i) mat[i][1] := 1; mat[1][i] := 1; end);
 Perform([3..n + 2], function(i) mat[i][2] := -1; mat[2][i] := -1; end);
# Perform([1..n], function(i)
#   mat[i*2 + 1][i*2 + 2] := -1; mat[i*2 + 2][i*2 + 1] := -1;
#  end);
 Perform(mat, function(r)
   Perform([3..n + 2], function(i)
     if r[i] = 0 then r[i] := 1; fi;
    end);
  end);
 return mat;
end;

####################################################################

_get_lines_no_kernel := function(mat, rc)
# local mm;
 Unbind(rc.ker);
 return rec(h := mat[1], mat := mat, store := IdFunc);
# mm := IdentityMat(Length(mat));
# Perform([2..Length(mm)], function(i)
#   mm[i][1] := -mat[i][1]/\\hh.h;
#  end);
# mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
#           is_int := IsIntList, store := IdFunc);
# mm.mat := mm.id*mat*TransposedMat(mm.id);
# return mm;
end;

_get_lines_kernel := function(mat, rc)
 local mm, vec, ker;

 ker := 0;
 if IsBound(rc.kernel) then
  ker := IdentityMat(Length(mat));
  Append(ker, rc.kernel);
  mat := ker*mat*TransposedMat(ker);
 fi;
# rc.ker := NullspaceIntMat(mat);
# vec := ZeroMutable(mat[1]);
# vec[1] := 1;
# vec := [vec];
# mm := ComplementIntMat(IdentityMat(Length(mat)), Concatenation(vec, rc.ker));
 rc.ker := NullspaceIntMat(mat);
 mm := ComplementIntMat(IdentityMat(Length(mat)), rc.ker);
 if ForAny(mm.moduli, i -> i <> 1) then Error("\n"); fi;
# vec := Concatenation(vec, mm.complement);
 vec := mm.complement;
 mat := mat*TransposedMat(vec);
 mm := rec(h := mat[1], mat := vec*mat, store := v -> v*vec);
# Error("\n");
# mat := vec*mat*TransposedMat(vec);
# mm := IdentityMat(Length(mat));
# Perform([2..Length(mm)], function(i)
#   mm[i][1] := -mat[i][1]/\\hh.h;
#  end);
 if ker <> 0 then
  vec := vec*ker;
#  if _keep_kernel then rc.ker := vec*ker; fi;
  if _keep_kernel then rc.ker := rc.ker*ker; fi;
 fi;
# mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
#           is_int := IsIntList, store := v -> v*vec);
# mm.mat := mm.id*mat*TransposedMat(mm.id);
 if not _keep_kernel then Unbind(rc.ker); fi;
 return mm;
end;

\\msg_OK := " (%0 vectors%2, rk = %1)\n";

get_lines := function(mat, rc)
 local mm, sv, vec, e, err, prn, get, select;

 prn := function()
  Print(format(" (%0 vectors)\n", Length(rc.lines)));
 end;

 err := function(err_str, p)
  err_(err_str, rc);
  if p and _print_error then prn(); fi;
 end;

 get := sq -> sv.vectors{Positions(sv.norms, sq)};

 select := function(n, list)
  local h;
  Apply(list, function(v)
    h := v*mm.h;
    if h = n then return mm.store(v); fi;
    if h = -n then return -mm.store(v); fi;
    return fail;
   end);
  return Filtered(list, v -> v <> fail);
#  vec := [];
#  h := mm.hh*n;
#  Perform(list, function(u)
#    v := h + u;
#    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
#    v := h - u;
#    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
#   end);
#  return vec;
 end;

 \\last := rec(mat := mat);
 Unbind(rc.error);
 rc.lines := [];
 rc.sign := inertia_index(mat);
 if rc.sign[3] > 0 then err(err_Index, false); return false; fi;
 if rc.sign[1] > _max_rank then err(err_Rank, false); return false; fi;

# do this at the very beginning to save time; rc will be invalid!!!
 e := ValueOption("rank");
 if (e <> fail) and (rc.sign[1] <= e) then
  err_(err_Kernel, rc);
  return false;
 fi;

 if (rc.sign[2] > 0) or IsBound(rc.kernel) then
  mm := _get_lines_kernel(mat, rc);
 else
  mm := _get_lines_no_kernel(mat, rc);
 fi;
 if IsBound(rc.error) then return false; fi;

 sv := ShortestVectors(mm.mat, 3);
# Error("\n");

 vec := get(2);
 vec := Filtered(vec, v -> v*mm.h = 0);
# rc.lines := Filtered(vec, mm.is_int);
 if vec <> [] then
  rc.lines := List(vec, mm.store);
  err(err_Singular, true);
  return false;
 fi;

# for e in \\hh.list do
#  rc.lines := select(e.h, get(e.sq));
#  if rc.lines <> [] then err(e.err, true); return false; fi;
# od;
  rc.lines := select(1, get(1));
  if rc.lines <> [] then err(err_Cmpnt, true); return false; fi;


 \\last.lines := select(1, get(3));
 e := SortingPerm(List(last_left(), r -> Position(r, -2)));
 \\last.lines := Permuted(\\last.lines, e);
 \\last.left := Permuted(\\last.left, e);
 rc.lines := \\last.lines;
 if Length(rc.lines) > ValueOption("lines") then
  err_(err_Lines, rc);
  return false;
 fi;

 if not rc_validate(rc) then return false; fi;

 select := ValueOption("validate");
 if IsFunction(select) and not select(rc) then return false; fi;

# Do this at the very beginning to save time
# e := ValueOption("rank");
# if (e <> fail) and (rc.sign[3] <= e) then
#  err_(err_Kernel, rc);
#  return false;
# fi;

 if _print_OK then
  print("OK");
  Print(format(\\msg_OK, Length(rc.lines), rc.sign[3] + 1));
 fi;

 if not _keep_lines then Unbind(rc.lines); fi;

 return true;
end;


==> anc/code/hh/ADE.txt <==
# -*- GAP -*-

\\Kummer_cut := 16;

__canonical := S -> Reversed(SortedList(S));

_parabolic :=
function(name, mat, G)
 local res, k;
 if not IsGroup(G) then G := Group(G); fi;
 if ForAny(GeneratorsOfGroup(G), g -> _on_mat(mat, g) <> mat) then Error(); fi;
 k := NullspaceIntMat(mat);
 if Length(k) <> 1 then Error("**Wrong kernel dimension\n"); fi;
 k := k[1];
 if k[1] < 0 then k := -k; fi;
 res := rec(name := name, mat := mat, stab := G, rk := Rank(mat),
            kappa := k, deg := Sum(k),
            set := Positions(k, 1));
 res.single := res.set;
 if name = "A" then
  res.nodes := Int((res.rk + 1)/2);
 elif name = "D" then
  res.nodes := Int((res.rk + 4)/2);
 else
  res.nodes := Int((res.rk + 3)/2);
 fi;
 return res;
end;

_pA := n -> _parabolic("A", At(n), DihedralGroup(IsPermGroup, 2*(n + 1)));

_pD := n -> _parabolic("D", _Dt_mat(n), [(1,2), (1,3)(2,4)*_ref([5..n + 1])]);

\\P := Concatenation(
 [_parabolic("A", [[-2, 2], [2, -2]], DihedralGroup(IsPermGroup, 4))],
 List([2..19], _pA),
 [_parabolic("D", _Dt_mat(4), [(1,2), (1,2,3,4)])],
 List([5..19], _pD),
 [_parabolic("E", Et(6), [(1,7,5)(2,6,4), (1,7)(2,6)]),
  _parabolic("E", Et(7), (1,8)(2,6)(3,5)),
  _parabolic("E", Et(8), ())]
 );

_elliptic :=
function(name, mat, G)
 local res;
 if not IsGroup(G) then G := Group(G); fi;
 if ForAny(GeneratorsOfGroup(G), g -> _on_mat(mat, g) <> mat) then Error(); fi;
 res := rec(name := name, mat := mat, stab := G, rk := Rank(mat),
            set := [0..Length(mat)], single := [1..Length(mat)]);
 G := ValueOption("single");
 if IsList(G) then res.single := G; fi;
 if name = "A" then
  res.nodes := Int((res.rk + 1)/2);
 elif name = "D" then
  res.nodes := Int((res.rk + 2)/2);
 else
  res.nodes := Int((res.rk + 1)/2);
 fi;
 return res;
end;

_eA := n -> _elliptic("A", Am(n), _ref([1..n]));

_eD := n -> _elliptic("D", _Dm_mat(n), (1, 2): single := [1..3]);

\\E := Concatenation(
 List([1..19], _eA),
 [_elliptic("D", _Dm_mat(4), [(1,2), (1,2,3)]: single := [1..3])],
 List([5..19], _eD),
 [_elliptic("E", Em(6), (1,5)(2,4): single := [1, 5]),
  _elliptic("E", Em(7), (): single := [1]),
  _elliptic("E", Em(8), (): single := [])],
 [rec(mat := []), rec(mat := [])]
 );

\\A := Concatenation(\\E, \\P);

MakeImmutable(\\A);

id_single := mat -> PositionProperty(\\E, rc -> compare_config(mat, rc.mat) <> fail);

id_fiber  := mat -> PositionProperty(\\P, rc -> compare_config(mat, rc.mat) <> fail) + 40;

id_any    := mat -> PositionProperty(\\A, rc -> compare_config(mat, rc.mat) <> fail);

id_mat :=
function(mat)
 mat := List(connected_components(mat), l -> id_single(mat{l}{l}));
 return __canonical(mat);
end;

sing_set := rc -> id_mat(sing_mat(rc));
sing     := sing_set;

id_pencil :=
function(mat)
 mat := List(connected_components(mat), l -> id_any(mat{l}{l}));
 return __canonical(mat);
end;

##########################################################
## Operations with sets of singularities
##########################################################
mu :=
function(S)
 if IsList(S) then return Sum(S, mu); fi;
 return \\A[S].rk;
end;

lc :=
function(S)
 if IsList(S) then return Sum(S, lc); fi;
 if IsRecord(S) then return lc(S.S); fi;
 if S = 0 then return 0; fi;
 return Length(\\A[S].mat);
end;

mat_S := S -> DirectSumMat(List(S, s -> \\A[s].mat));

aut_S :=
function(S)
 local p, pp, G;

 pp := 0;
 p := List(S, function(s)
   p := [1..Length(\\A[s].mat)] + pp;
   pp := pp + Length(\\A[s].mat);
   return p;
  end);
 G := [];
 Perform(Set(S), function(s)
   pp := Positions(S, s);
   Append(G, GeneratorsOfGroup(shift(\\A[s].stab, p[pp[1]][1] - 1)));
   if Length(pp) = 1 then return; fi;
   Append(G, _sym(p{pp}));
  end);
 return GR(G);
end;

sets_S :=
function(S)
 local p, res;

 p := 0;
 return List(S, function(s)
   res := shift_set(\\A[s].set, p);
   p := p + Length(\\A[s].mat);
   return res;
  end);
end;

rec_S := S -> rec(mat := mat_S(S), G := aut_S(S), sets := sets_S(S), vec := []);

arg_to_S :=
function(ind, list)
 list := List([1..Minimum(Length(ind), Length(list))],
                    i -> List([1..list[i]], j -> ind[i]));
 return Concatenation(list);
end;

_str_set :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "%0[%1]";
   if not IsInt(c[1]) then return format("x%0", c[1]); fi;
   if c[1] > 40 then fmt := "%0%0[%1]"; fi;
   if c[1] <= 0 then return format("x[%0]", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0*%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, " + ");
end;

_str_file :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "%0%1";
   if not IsInt(c[1]) then return format("x%0", c[1]); fi;
   if c[1] > 40 then fmt := "%0%0%1"; fi;
   if c[1] <= 0 then return format("x%0", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, "_");
end;

_str_TeX :=
function(set)
 local fmt;
 set := List(Reversed(Collected(set)), function(c)
   fmt := "\\b%0_{%1}";
#   if not IsInt(c[1]) then return format("x%0", c[1]); fi;
   if c[1] > 40 then fmt := "\\t%0_{%1}"; fi;
#   if c[1] <= 0 then return format("x[%0]", c[2]); fi;
   c[1] := format(fmt, \\A[c[1]].name, \\A[c[1]].rk);
   if c[2] > 1 then c[1] := format("%0%1", c[2], c[1]); fi;
   return c[1];
  end);
 return JoinStringsWithSeparator(set, "\\oplus");
end;

##########################################################
## Miscelaneous stuff
##########################################################

Kummer_filter :=
function(ls, max)
 return Filtered(ls, S -> Sum(S, s -> \\A[s].nodes) <= max);
end;

itemize :=
function(list, set)
 local res;
 if IsInt(set) then set := [set..24]; fi;
 res := [];
 Perform(set, function(s)
   res[s] := Filtered(list, p -> lc(p) = s);
  end);
 if ValueOption("silent") <> true then
  fprint(">> Itemized to ");
  Print(List(res, Length), "\n");
 fi;
 return res;
end;


==> anc/code/hh/Cisem.txt <==
# -*- GAP -*-

Read("pencil.txt");
set_hh(4);

############################################################
## Miscellaneous stuff for Cisem's problem
############################################################

_split_diagonal := false;

sing_lattice := S -> DirectSumMat(mat_S(S), [[\\hh.h]]);

sing_forms := S -> all_forms_discr_hh(discr_form(-sing_lattice(S)));

do_sing := function(S)
 local rc, ls, m;
 fprint("= %0:\n", _str_set(S));
 ls := sing_forms(S);
 Perform(ls, function(m) fprint(" - %0\n", print_forms(m)); end);
 rc := rec(S := S, forms := ls);
 for m in ls do
  S := First(m, mm -> mm[1][1] = 2);
  if S <> fail then rc.trivial := print_forms([S]); break; fi;
  S := First(m, mm -> mm = [[0, 1], [1, 0]]);
  if S <> fail then rc.trivial := print_forms([S]); break; fi;
 od;
 if IsBound(rc.trivial) then fprint(" OK!! - %0\n", rc.trivial); fi;
# fprint("\n");
 return rc;
end;

prepare_S := function(S)
 local res, m;

 if IsRecord(S) then S := S.S; fi;
 res := rec(S := S, mat := -sing_lattice(S));
 res.discr := discr_form(res.mat);
 res.aut := aut_S(S);
 res.perm := Filtered(res.aut, g -> IsOne(g^2));
 prepare_discr(res.mat, res.discr);
 m := Length(res.mat);
 res.dmat := List(res.perm, g -> res.discr.action(PermutationMat(g, m)));
 return res;
end;

aut_T := function(T)
 local G;
 T := List(T, function(mat)
   if mat[1][1] < 0 then return [List(aut(-mat)), []]; fi;
   if mat[1][1] = 0 then
    return [[[[1,0],[0,1]], [[0,1],[1,0]]], [[[-1,0],[0,-1]], [[0,-1],[-1,0]]]];
   fi;
   G := List(aut(mat));
   return [Filtered(G, g -> Determinant(g) = 1), Filtered(G, g -> Determinant(g) = -1)];
  end);
 return Concatenation(List([1..Length(T)], function(n)
   G := List([1..Length(T)], i -> 1);
   G[n] := 2;
   G := List([1..Length(T)], i -> T[i][G[i]]);
   G := Cartesian(G);
   return List(G, DirectSumMat);
  end));
end;

_sv_max := 1000;

deep_T := function(T)
 local N, K, sv, mat, i, k, sq, res, add;

 add := function(k, v)
  v := Concatenation([k], v);
  if Gcd(v) <> 1 then continue; fi;
  k := reflection(mat, v);
  if not IsIntMat(k) then return; fi;
  if ValueOption("vectors") = true then k := v; fi;
  Add(res, k);
 end;

 if List(T, Length) <> [1, 2] then return aut_T(T); fi;
 if (T[1][1][1] >= 0) or (T[2][1][1] <= 0) then return aut_T(T); fi;
 N := ValueOption("deep");
 if not IsInt(N) then N := _sv_max; fi;
 K := RootInt(Int(-N/T[1][1][1]));
 if K < 1 then return aut_T(T); fi;
 sv := ShortestVectors(T[2], N);
 res := [];
 mat := DirectSumMat(T);
 for k in [0..K] do
  sq := T[1][1][1]*k^2;
  for i in [1..Length(sv.norms)] do
   if sv.norms[i] + sq <= 0 then continue; fi;
   add(k, sv.vectors[i]);
#   if k > 0 then add(-k, sv.vectors[i]); fi;
  od;
 od;
 if ValueOption("vectors") <> true then res := Union(res, -res); fi;
 return res;
end;

as_reflection := function(mat)
 local v;
 v := NullspaceIntMat(One(mat) - mat);
 if Length(v) = 1 then return v[1]; fi;
 v := NullspaceIntMat(One(mat) + mat);
 if Length(v) = 1 then return v[1]; fi;
 return fail;
end;

prepare_T := function(T)
 local res, mat, aut;

 mat := DirectSumMat(T);
 aut := aut_T;
 if ValueOption("deep") <> fail then aut := deep_T; fi;
 res := rec(T := T, discr := discr_form(mat), inv := aut(T), mat := mat);
 prepare_discr(mat, res.discr);
 res.dmat := List(res.inv, res.discr.action);

 return res;
end;

do_T := function(S, T)
 local map, src, dst, res, nn;

 src := Set(S.dmat);
 dst := Set(T.dmat);
 if (Length(src) = 0) or (Length(dst) = 0) then return []; fi;
 map := aut_comp(S.discr, T.discr);
 res := [];
 nn := Cartesian([1..Length(src)], [1..Length(dst)]);
 Perform(map, function(m)
   local s, d;
   s := List(src, s -> S.discr.\*(s, m));
   d := List(dst, s -> T.discr.\*(m, s));
   s := Filtered(nn, p -> s[p[1]] = d[p[2]]);
   res := Union(res, s);
  end);
 res := List(res, p -> [Positions(S.dmat, src[p[1]]), Positions(T.dmat, dst[p[2]])]);
 res := Union(List(res, Cartesian));
 res := List(res, function(p)
   p := rec(p := S.perm[p[1]], m := T.inv[p[2]]);
   nn := as_reflection(p.m);
   if nn <> fail then p.vec := nn; p.norm := nn*T.mat*nn; fi;
   return p;
  end);
 return res;
end;

do_S := function(S)
 local rc;

 if IsList(S) and not IsIntVec(S) then return do_list(S, do_S); fi;
 if IsRecord(S) then S := S.S; fi;
 print_index(" %0 (h = %1): \c", _str_set(S), \\hh.h);
 rc := prepare_S(S);
 rc.T := all_forms_discr_hh(rc.discr);
 if rc.T = fail then rc.T := []; fi;
 fprint("%0 forms\n", Length(rc.T));
 Apply(rc.T, function(T)
   fprint(" - %0: \c", print_forms(T));
   T := prepare_T(T);
   T.real := do_T(rc, T);
   fprint("%0 matches\n", Length(T.real));
   return rec(T := T.T, real := T.real);
  end);
 S := rec(S := rc.S, T := rc.T, real := fail);
 if Length(rc.T) > 0 then S.real := ForAny(S.T, r -> Length(r.real) > 0); fi;
 S.trivial := K3_is_embedded_discr_R(discr_form(-rc.mat));
 fprint(" trivial = %0\n", S.trivial);
 if S.trivial = true then S.real := true; fi;
 fprint(" real    = %0\n", S.real);
 return S;
end;

_check_reflection := function(S, rc)
 local mat, d, c, m, vec, check_map;

 check_map := function(p, s)
  p := s*PermutationMat(p, Length(mat.form) - 1);
  p := DirectSumMat(p, [[-1]]);
  p := mat.vec*p*mat.back;
  if not IsIntMat(p) then return false; fi;
  p := d.action(p);
  return ForAll(p, IsOne);
 end;

 mat := DirectSumMat(-S.mat, [[rc.norm]]);
 vec := [];
 Perform([1..Length(rc.primes)], function(i)
   if rc.primes[i] = 1 then return; fi;
   d := rc.vec[i]*S.discr.comp[i].vectors;
   Add(vec, Concatenation(d, [1/rc.primes[i]]));
  end);
 mat := lattice_extension(mat, vec);
 d := discr_form(mat.form);
 rc.K3 := true;
 for c in d.comp do
  m := Length(c.exp) + Length(mat.form);
  if m > 22 then rc.K3 := c.prime; break; fi;
  if (m < 22) or (rc.K3 = false) then continue; fi;
  if c.prime > 2 then
   rc.K3 := Legendre(-1, c.prime)*c.discr = 1;
   continue;
  fi;
  if c.even then rc.K3 := c.discr = 1; fi;
 od;
 prepare_discr(mat.form, d);
 rc.perm := List([1, -1], s -> Filtered(S.perm, p -> check_map(p, s)));
 return rc;
end;

_find_reflections := function(S)
 local ls, rc, c, act;

 act := function(v, g) return S.discr.\*(v, S.discr.action(g)); end;

 ls := Cartesian(List(S.discr.comp, function(c)
   if c.prime <> 2 then return [0..Maximum(c.exp)]; fi;
#   if c.prime <> 2 then
#    if Maximum(c.exp) > 1 then
#     Error(format("Bad component %0 = %1\n", c.prime, c.exp));
#    fi;
#    return [0, 1];
#   fi;
   rc := 1;
   if (Length(c.exp) + Length(S.mat)) >= 22 then rc := Minimum(c.exp); fi;
   return [rc..Maximum(c.exp) + 1];
  end));
 S.aut := List(GeneratorsOfGroup(S.aut), g -> PermutationMat(g, Length(S.mat)));
 Add(S.aut, -One(S.mat));
 S.aut := Group(S.aut);
 Apply(ls, function(l)
   rc := rec(exp := l);
   rc.norm := Product([1..Length(l)], i -> S.discr.primes[i]^l[i]);
   rc.1 := List([1..Length(l)], function(i)
     c := S.discr.comp[i];
     if l[i] = 0 then return [Zero(c.exp)]; fi;
     return discr_vectors(c, l[i], modZ(rc.norm/c.prime^(2*l[i]), true));
    end);
   rc.2 := List(rc.1);
   rc.2[1] := discr_vectors(S.discr.comp[1], l[1] - 1, modZ(4*rc.norm/2^(2*l[1]), true));
   rc.1 := Cartesian(rc.1);
   rc.1 := Set(OrbitsDomain(S.aut, rc.1, act), Minimum);
   rc.2 := Cartesian(rc.2);
   rc.2 := Set(OrbitsDomain(S.aut, rc.2, act), Minimum);
   return rc;
  end);
 c := ls;
 ls := [];
 Perform(c, function(r)
   Perform([1..2], function(n)
     Perform(r.(n), function(v)
       rc := rec(norm := r.norm, vec := v, 2 := n,
                 primes := List([1..Length(r.exp)], i -> S.discr.primes[i]^r.exp[i]));
       rc.primes[1] := rc.primes[1]/n;
       Add(ls, rc);
      end);
    end);
  end);
 return ls;
end;

find_reflections := function(S)
 local ls;

 if IsList(S) and not IsIntVec(S) then return do_list(S, find_reflections); fi;
 if IsRecord(S) then S := S.S; fi;
 print_index(" %0 (h = %1):\n", _str_set(S), \\hh.h);
 S := prepare_S(S);
 ls := _find_reflections(S);
 Perform(ls, function(rc) _check_reflection(S, rc); end);
 S := rec(S := S.S, ref := ls);
 fprint(" - all  = %0\n", Length(ls));
 fprint(" - K3   = %0\n", Number(ls, r -> r.K3 = true));
 ls := Filtered(ls, r -> Sum(r.perm, Length) > 0);
 fprint(" - ref  = %0\n", Length(ls));
 ls := Filtered(ls, r -> r.K3 = true);
 fprint(" - real = %0\n", Length(ls));
 S.real := Length(ls) > 0;
 return S;
end;


==> anc/code/hh/K6.txt <==
# -*- GAP -*-

Read("hh.txt");
Read("patterns.txt");
Read("sections.txt");

set_hh(2);
_sort_isotropic_vectors();

\\pencil := "";
pat := [];

\\trig := Combinations([2..7], 3);
\\trgg := Combinations([1..6], 3);
\\tt   := List(\\trig, t -> List(\\trig, s -> 3 - Length(Intersection(s, t))));
\\GG   := SymmetricGroup([2..7]);
\\tpos := List(\\trig, function(t)
  local n;
  n := Position(\\trig, t);
  if n <= 10 then return n; fi;
  return Position(\\trig, Difference([2..7], t));
 end);

\\par  := [3, 1];
\\max  := rec(
 3 := Immutable([]),
 1 := Immutable([]),
 fixed := Immutable([[1..6]])
);

\\err := ["**Extra singleton\n",,"**Extra triplet\n"];

vertex_orbits := G -> OrbitsDomain(G, [2..7]);
#trig_orbits := G -> OrbitsDomain(G, \\trig, OnSets);

_trig_orbits := function(G, list)
 G := OrbitsDomain(G, list, OnSets);
 G := List(G, o -> List(o, t -> \\tpos[Position(list, t)]));
 return Set(G, Set);
end;

trig_orbits_rc := function(rc)
 if IsBound(rc.graph) then
  return _trig_orbits(aut_graph(rc.graph), \\trgg);
 fi;
 return _trig_orbits(rc.G, \\trig);
end;

set_fixed := function(G)
 if IsList(G) then
  G := Stabilizer(SymmetricGroup([2..7]), Set(\\trig{G}), OnSetsSets);
 fi;
 \\max.fixed := Immutable(Set(vertex_orbits(G) - 1, Set));
end;

_adjust_limit := function(set, new, val)
 set := List(set);
 Perform(new, function(n) if not IsBound(set[n]) then set[n] := val; fi; end);
 return Immutable(set);
end;

_set_limit := function(new, val)
 new := List(new);
 if val <> fail then
  Apply(new, function(v) if v = 0 then return val; fi; return v; end);
 fi;
 return Immutable(new);
end;

adjust_limits := function(arg)
 local _max, n;
 _max := StructuralCopy(\\max);
 Perform([1, 2], function(i)
   n := \\par[i];
   if not IsBound(arg[i]) then return; fi;
   if IsList(arg[i]) then
    \\max.(n) := _adjust_limit(\\max.(n), arg[i], ValueOption(n));
   elif IsRecord(arg[i]) and IsBound(arg[i].(n)) then
    \\max.(n) := _set_limit(arg[i].(n), ValueOption(n));
   fi;
  end);
 return _max;
end;

want_pos := list -> Filtered([1..10], i -> IsBound(list[i]));
want_cmp := list -> Filtered([11..20], i -> IsBound(list[\\tpos[i]]));
#want_all := list -> Filtered([1..20], i -> IsBound(list[\\tpos[i]]));
same_pos := function(ls1, ls2) return want_pos(ls1) = want_pos(ls2); end;
same_graph := function(rc)
 return IsBound(rc.3) and same_pos(rc.3, \\max.3) and
        IsBound(rc.1) and same_pos(rc.1, \\max.1) and
        IsBound(rc.colourClasses) and (rc.colourClasses = \\max.fixed);
end;

want_section := function(rc, n, p)
 if not IsBound(rc.(n)) then return true; fi;
 p := \\tpos[p];
 return not IsBound(\\max.(n)[p]) or (rc.(n)[p] < \\max.(n)[p]);
end;

want_trig := function(rc, p) return want_section(rc, 3, p); end;
want_sing := function(rc, p) return want_section(rc, 1, p); end;
want_any := function(rc, p)
 return want_section(rc, 3, p) or want_section(rc, 1, p);
end;

psec := function(rc, p) return 3*rc.3[p] + rc.1[p]; end;
sec := rc -> psec(rc, rc.p);

_rc_clone := function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.pp) then res.pp := rc.pp; fi;
 if IsBound(rc.p) then res.p := rc.p; fi;
end;

set_p := function(rc, p)
 rc.p := p;
 rc.G := Stabilizer(rc.G, \\trig[p], OnSets);
end;

_save_p := function(rc, p)
 if IsBound(rc._G) then Error(); fi;
 rc._G := rc.G;
 rc._p := rc.p;
 set_p(rc, p);
end;

_restore_p := function(rc)
 rc.G := rc._G;
 Unbind(rc._G);
 rc.p := rc._p;
 Unbind(rc._p);
end;

K6 := function(arg)
 local mat, rc, t;
 mat := List([1..6], i -> List([1..6], j -> 1));
 Perform([1..6], function(i) mat[i][i] := -2; end);
 rc := rec(G := \\GG, vec := [], p := 1, pp := []);
 if IsBound(arg[1]) and IsInt(arg[1]) and (arg[1] > 0) then
  rc.G := Stabilizer(rc.G, \\trig[1], OnSets);
  t := [];
  Perform([1..arg[1]], function(n)
    Add(t, [3*n + 5..3*n + 7]);
    n := DiagonalMat([-3, -3, -3]);
    mat := DirectSumMat(mat, n + Zero(n) + 1);
    Add(rc.pp, 1);
   end);
  put(mat, [1..3], [7..Length(mat)]);
  rc.G := ClosureGroup(rc.G, sym(t, [[1..arg[1]]]));
 fi;
 if IsBound(arg[2]) and IsInt(arg[2]) and (arg[2] > 0) then
  rc.G := Stabilizer(rc.G, \\trig[1], OnSets);
  rc.G := ClosureGroup(rc.G, SymmetricGroup([1..arg[2]] + (Length(mat) + 1)));
  Perform([1..arg[2]], function(n)
    mat := DirectSumMat(mat, [[-2]]);
    put(mat, [1..3], Length(mat));
#    Add(rc.pp, 1);
   end);
  put(mat, [1..3], [7..Length(mat)]);
 fi;
 rc.mat := _prepend_h(mat);
 return rc;
end;

_list_sections := function(mat, set)
 mat := List(mat, r -> Filtered([1..6], i -> r[i] = 1));
 return List(set, function(c)
   c := \\trgg[c];
   return Filtered([7..Length(mat)], i -> mat[i] = c);
  end);
end;

## list_sections(mat{, set})
list_sections := function(arg)
 local mat, set, c, sect, trig, i, j, r;
 mat := arg[1];
 set := [1..10];
 if IsBound(arg[2]) then set := arg[2]; fi;
 \\last.sect := _list_sections(mat, set);
 \\last.3 := [];
 \\last.1 := [];
 Perform(set, function(n)
   sect := List(\\last.sect[n]);
   i := 1;
   trig := [];
   while i < Length(sect) do
    r := mat[sect[i]];
    c := [i];
    for j in [i + 1..Length(sect)] do
     if r[sect[j]] = 1 then
      Add(c, j);
      if Length(c) > 2 then break; fi;
     fi;
    od;
    if Length(c) = 1 then i := i + 1; continue; fi;
    Add(trig, Reversed(List(Reversed(c), i -> Remove(sect, i))));
   od;
   \\last.3[n] := trig;
   \\last.1[n] := sect;
  end);
end;

rc_validate_K6 := function(rc)
 local n, p;
 list_sections(last_config());
 rc.3 := List(\\last.3, Length);
 rc.1 := List(\\last.1, Length);
 for n in [3, 1] do
  for p in [1..10] do
   if IsBound(\\max.(n)[p]) and (rc.(n)[p] > \\max.(n)[p]) then
    err_(\\err[n], rc);
    return false;
   fi;
  od;
 od;
 rc.config := \\last.config;
 return true;
end;

rc_validate := rc_validate_K6;

############################################################
# rc -> graph and graph -> rc
############################################################

graph_K6_red := function(mat)
 local res;
 list_sections(mat);
 res := [1..6];
 Append(res, Flat(\\last.3{want_pos(\\max.3)}));
 Append(res, Flat(\\last.1{want_pos(\\max.1)}));
 res := mat_graph(mat{res}{res});
 res.colourClasses := \\max.fixed;
 res.3 := \\max.3;
 res.1 := \\max.1;
 res.reduced := true;
 return res;
end;

graph_K6_mat := graph_K6_red;

is_graph_K6 := same_graph;

graph_K6 := function(rc)
 if IsMatrix(rc) then return graph_K6_mat(rc); fi;
 if is_graph_K6(rc) then return rc; fi;
 if IsBound(rc.graph) and is_graph_K6(rc.graph) then return rc.graph; fi;
 rc.graph := graph_K6_mat(config(rc));
 rc._new := true;
 Unbind(rc.config);
 return rc.graph;
end;

\\get_graph_comp := graph_K6;
graph := graph_K6;

rc_K6_red := function(rc, g)
 rc.mat := configuration(g);
# rc.G := shift(aut_graph(g), 1);
end;

rc_K6_graph := rc_K6_red;

rc_K6_group := function(rc, g)
 rc.G := aut_graph(g);
 if Length(rc.mat) <> g.order then
  rc.G := cut_group(rc.G, [1..Length(rc.mat)]);
 fi;
 rc.G := shift(rc.G, 1);
end;

rc_K6 := function(rc)
 local g, new;

 g := graph_K6(rc);
 if rc = g then rc := rec(_new := true); fi;
 rc_K6_graph(rc, g);
 rc.vec := [];
 Unbind(rc.stab);
 Unbind(rc.kernel);
 Unbind(rc.extra);
 if not IsBound(rc.p) then rc.p := 1; fi;
 list_sections(rc.mat);
 if not IsRange(Flat(\\last.3)) then Error(); fi;
 rc.pp := Concatenation(List([1..10], p -> List(\\last.3[p], i -> p)));
 rc_K6_group(rc, g);
 rc.mat := _prepend_h(rc.mat);
 if IsBound(rc._new) and (ValueOption("compile") <> false) then
  rc_lines_silent(rc);
  Unbind(rc.config);
  Unbind(rc._new);
 fi;
 return rc;
end;

finalize_K6 := function(list)
# if IsRecord(list) then rc_K6(list); return; fi;
 if Length(list) = 0 then return; fi;
 fprint(" = Finalizing %0 records \c", Length(list));
 prefetch_graph(list).dotted(rc_K6);
 Print(" Done\n");
end;

############################################################
# Full graph versions
############################################################

2graph_mat := function(mat)
 local d, pp; #, i, j;

 d := Length(mat);
 pp := Filtered(Combinations([1..d], 2), c -> mat[c[1]][c[2]] = 3);
 pp := Graph(Group([], ()), [1..d + Length(pp)], OnPoints, function(i, j)
   if (i <= d) and (j <= d) then return mat[i][j] = 1; fi;
   if i <= d then return i in pp[j - d]; fi;
   if j <= d then return j in pp[i - d]; fi;
   return false;
  end);
# pp.colourClasses := [[1..d]];
# pp.2 := true;
 return pp;
end;

graph_K6_full := function(mat)
 local res;
 list_sections(mat, [1..20]);
 res := [1..6];
 Append(res, Flat(\\last.3{want_pos(\\max.3)}));
 Append(res, Flat(\\last.1{want_pos(\\max.1)}));
 Append(res, Flat(\\last.3{want_cmp(\\max.3)}));
 Append(res, Flat(\\last.1{want_cmp(\\max.1)}));
 res := 2graph_mat(mat{res}{res});
 res.colourClasses := \\max.fixed;
 res.3 := \\max.3;
 res.1 := \\max.1;
 res.reduced := false;
 return res;
end;

rc_K6_full := function(rc, g)
 local r;
 rc.mat := configuration(g);
 r := [1..Length(rc.mat)/3 + 4];
 rc.mat := rc.mat{r}{r};
# rc.G := cut_group(aut_graph(g), r);
### Tehmporary check
## if not _check_group(rc.G, rc.mat) then Error(); fi;
# rc.G := shift(rc.G, 1);
end;

graph_K6_mat := graph_K6_full;
rc_K6_graph := function(rc, g)
 if not IsBound(g.reduced) then Error("Graph not supported\n"); fi;
 if g.reduced then rc_K6_red(rc, g); else rc_K6_full(rc, g); fi;
end;

############################################################
# Quick graph conversion (no group taken into account)
############################################################
graph_reduced := function(g)
 local r, s;

 if g.reduced then return g; fi;
 r := g.order/3 + 4;
 s := [1..r];
 r := rec(order := r, reduced := true,
          group := 0, schreierVector := [], isGraph := true,
          adjacencies := List(g.adjacencies{s}, r -> Intersection(r, s)));
 if IsBound(g.colourClasses) then r.colourClasses := g.colourClasses; fi;
 return r;
end;

graph_full := function(g)
 local a, b, c, n, m, set, ss, s, sp;

 if not g.reduced then return g; fi;
 n := g.order;
 m := n - 6;
 ss  := [7..n];
 set := [1..n];
 a := List(g.adjacencies{[1..6]}, r -> Concatenation(r, Difference(ss, r) + m));
 b := [];
 c := [];
 Perform(ss, function(i)
   s := g.adjacencies[i];
   sp := Difference(set, s);
   RemoveSet(sp, i);
   Add(b, Concatenation(s, sp{[4..Length(sp)]} + m, [i + 2*m]));
   Add(c, Concatenation(sp, s{[4..Length(s)]} + m, [i + 2*m]));
  end);
 s := rec(order := 3*m + 6, reduced := false,
          group := 0, schreierVector := [], isGraph := true,
          adjacencies := Concatenation(a, b, c, List(ss, i -> [i, i + m])));
 if IsBound(g.colourClasses) then s.colourClasses := g.colourClasses; fi;
 return s;
end;

####################################################################
# Writing and reading
####################################################################

write_graph := function(stream, g)
 _print_graph(stream, g);
 PrintTo(stream, "<\n");
end;

read_params := function(stream, rc)
 local l, p, n;

 while not IsEndOfStream(stream) do
  l := Chomp(ReadLine(stream));
  if l = fail then Error(); fi;
  NormalizedWhitespace(l);
  if Length(l) = 0 then continue; fi;
  if l[1] = '#' then continue; fi;
  if l[1] = '<' then return; fi;
  p := Position(l, '=');
  if p = fail then Error(); fi;
  n := l{[1..p - 1]};
  NormalizeWhitespace(n);
  if not ForAll(n, c -> IsAlphaChar(c) or IsDigitChar(c)) then Error(); fi;
  rc.(n) := EvalString(l{[p + 1..Length(l)]});
 od;
 Error();
end;

read_graph := function(stream)
 local l, ch, rc, n;

 repeat
  if IsEndOfStream(stream) then return fail; fi;
  l := Chomp(ReadLine(stream));
  if l = fail then return fail; fi;
  if (Length(l) > 0) and (l[1] = 'n') then
   n := SplitString(l, "", " g");
   if Length(n) > 1 then
    n := Int(n[2]);
    if n <> fail then break; fi;
   fi;
   Error();
  fi;
 until false;
 rc := [];
 repeat
  if IsEndOfStream(stream) then Error(); fi;
  l := Chomp(ReadLine(stream));
  if l = fail then Error(); fi;
  l := SplitString(l, ' ', ' ');
  if Length(l) = 0 then Error(); fi;
  ch := Remove(l);
  l := List(l, Int);
  if not ForAll(l, i -> IsInt(i) and (i > 0) and (i <= n)) then Error(); fi;
  Add(rc, l);
  if ch = "." then
   if Length(rc) <> n then Error(); fi;
   break;
  fi;
  if ch <> ";" then Error(); fi;
 until false;
 rc := rec(adjacencies := rc, isGraph := true,
           order := Length(rc),
           3 := \\max.3,
           1 := \\max.1,
           colourClasses := \\max.fixed,
           group := 0,
           schreierVector := []);
 read_params(stream, rc);
 return rc;
end;

############################################################
# Section enumeration
############################################################

# these are valid only after sections_K6;
#__secs := [];
__cnts := [];

\\check_null := true;

check_null := function(rc, ls)
 local ns;
 ns := NullspaceMat(rc.mat);
 if Length(ns) > 0 then
  ls := Filtered(ls, s -> ForAll(ns, r -> Sum(r{s}) + r[1] = 0));
 fi;
 return ls;
end;

sections_K6 := function(rc)
 local ls, n, m, s;
 ls := [[\\trig[rc.p]]];
 n := 8;
 __cnts := [];
 Perform(rc.pp, function(t)
   m := \\tt[t][rc.p];
   s := [n..n + 2];
   Append(__cnts, [m, m, m]);
   if m > 0 then Add(ls, Combinations(s, m)); fi;
   n := n + 3;
  end);
 Perform([n..Length(rc.mat)], function(i)
   Add(ls, [[], [i]]);
   m := Filtered([2..7], j -> rc.mat[i][j] = 1);
   Add(__cnts, \\tt[Position(\\trig, m)][rc.p]);
  end);
 ls := List(Cartesian(ls), Concatenation);
 if \\check_null then ls := check_null(rc, ls); fi;
 return ls;
end;

## Uses _cnts to collect triplets from the pool
_get_trigs := function(rc, pool)
 local res, u, n, c, r, i, is_OK;

 is_OK := function(v)
  u := List(\\trig[rc.p]);
  n := [4, 4];
  for r in [8..Length(rc.mat)] do
   c := __cnts[r - 7];
   for i in [1, 2] do
    if (n[i] <= Length(v[i])) and (v[i][n[i]] = r) then
     c := c - 1;
     n[i] := n[i] + 1;
    fi;
   od;
   if (c < 0) or (c > 1) then return false; fi;
   if c = 1 then Add(u, r); fi;
  od;
  if (n[1] <= Length(v[1])) or (n[2] <= Length(v[2])) then Error(); fi;
  return PositionSet(pool, u) <> fail;
 end;

 res := [];
 Perform(pool, function(v)
   if is_OK([v, v]) then AddSet(res, SortedList([v, v, u])); fi;
  end);
 Perform(Combinations(pool, 2), function(v)
   if is_OK(v) then AddSet(res, SortedList(Concatenation(v, [u]))); fi;
  end);
 return res;
end;

############################################################
# Trying sections/triplets
############################################################

## adding a single section
__try_single := function(rc, pool)
 local r;
 pool := OrbitsDomain(rc.G, pool, OnSets);
 return do_dotted(pool, function(o)
   r := rc_copy(rc);
   r.vec := [Minimum(o)];
# to be cleaned
   r.pool := o;
   rc_lines(r);
   return r;
  end: rank := rank_(rc));
end;

## adding a triplet
__try_trig := function(rc, pool)
 local r;

 pool := OrbitsDomain(rc.G, pool, _on_sorted);
 \\intr := _intr_trig;
 pool := do_dotted(pool, function(o)
   r := rc_copy(rc);
   r.vec := Minimum(o);
# to be cleaned
   r.pool := o;
   rc_lines(r);
   return r;
  end: rank := rank_(rc));
 \\intr := _intr_none;
 return pool;
end;

_try_K6 := function(rc, p)
 _save_p(rc, p);
 _list_index := format("[p=%0]", p);
 return __try_single(rc, sections_K6(rc));
end;

_try_trig := function(rc, pp)
 local pool, r;
 \\intr := _intr_none;
 pool := ValueOption("ranks");
 r := want_trig(rc, pp);
 if r then pool := fail; fi;
 pool := _try_K6(rc, pp: ranks := pool);
 rc.pool := pool;
 if not r then return []; fi;
 _list_index := "x3";
 pool := _union(List(pool, r -> r.pool));
 pool := _get_trigs(rc, pool);
 return __try_trig(rc, pool: level := next_());
end;

# to be used right after __try_trig
_fix_trig := function(rc)
 Unbind(rc.pool);
 rc.G := GR(extend_group(rc));
 Unbind(rc.stab);
 \\intr := _intr_trig;
 rc.mat := rc_mat(rc);
 \\intr := _intr_none;
 rc.vec := [];
 rc.pp := Concatenation(rc.pp, [rc.p]);
end;

_try_two := function(rc, pp)
 local res, res1, res2, pool, r;
 res := _try_trig(rc, pp);
 Perform(res, _fix_trig);
 res1 := rc.pool;
 if ValueOption("ranks") = true then
  r := rc.sign[3];
  res1 := Filtered(res1, rr -> rr.sign[3] > r);
 fi;
 pool := _union(List(res1, r -> r.pool));
# if ValueOption("ranks") = true then
#  r := rc.sign[3] + 1;
#  r := Filtered(res, rr -> rr.sign[3] <= r);
#  r := do_list(r, r -> _try_single(r, pool): level := next_());
#  Perform(r, function(r) Unbind(r.pool); end);
#  Append(res, r);
# fi;
 pool := Combinations(pool, 2);
 pool := OrbitsDomain(rc.G, pool, _on_sorted);
 pool := List(pool, Minimum);
 r := List(res1, r -> r.vec[1]);
 Append(pool, List(r, v -> [v, v]));
 _list_index := "x2";
 res2 := do_dotted(pool, function(o)
   r := rc_copy(rc);
   r.vec := o;
   rc_lines(r);
   return r;
  end: level := next_(), rank := rank_(rc, 1));
 return Concatenation(res, res1, res2);
end;

############################################################
# Sorting...
############################################################

sort_trig := function(ls)
 local _max;
 _max := adjust_limits([1..10]);
 \\max.fixed := Immutable([[1..6]]);
 ls := sort_list(ls);
 finalize_K6(ls);
 \\max := _max;
 return ls;
end;

sort_full := function(ls)
 local _max;
 _max := adjust_limits([1..10], [1..10]);
 \\max.fixed := Immutable([[1..6]]);
 ls := sort_list(ls);
 finalize_K6(ls);
 \\max := _max;
 return ls;
end;

default_trig := rc -> [rank(rc), count(rc), SortedList(rc.3), SortedList(rc.1)];

\\default_compare := default_trig;

############################################################
_print_orbit := function(pp)
 fprint("## pp = %0 ", pp);
 Print(format_index("\n"));
end;

\\last_orbits := [];

get_orbits := function(rc, func)
 local pp;

 \\last_orbits := trig_orbits_rc(rc);
 \\last_orbits := Filtered(\\last_orbits, o -> func(rc, Minimum(o)));
 if Length(\\last_orbits) = 0 then return []; fi;
 pp := List(\\last_orbits, Minimum);
 _print_orbit(pp);
 return pp;
end;

############################################################
# add_trig(rc{, pp{, count}});
############################################################
add_trig := function(arg)
 local rc, pp, ls, count, res, orb, r, pool;

 rc := arg[1];
 count := 1;
 if IsBound(arg[3]) then count := arg[3]; fi;

 if not IsBound(arg[2]) or (arg[2] <= 0) then
  pp := get_orbits(rc, want_trig);
  if Length(pp) = 0 then return []; fi;
  res := do_list(pp, p -> add_trig(rc, p, count): level := next_(), sort := false);
  if ValueOption("sort") <> false then res := sort_trig(res: level := next_()); fi;
  return res;
 fi;

 pp := arg[2];
 if not want_trig(rc, pp) then return []; fi;
 res := _try_trig(rc, pp);
 _restore_p (rc);
 Unbind(rc.pool);
 if count > 1 then pool := _union(List(res, r -> r.pool)); fi;
 Perform(res, _fix_trig);
 ls := res;
 while count > 1 do
  ls := Filtered(ls, r -> want_trig(r, pp));
  if Length(ls) = 0 then break; fi;
  count := count - 1;
  fprint("## %0 steps to go\n", count);
  ls := do_list(ls, r -> __try_trig(r, pool): level := next_());
  Perform(ls, _fix_trig);
  Append(res, ls);
 od;
 if ValueOption("sort") <> false then res := sort_trig(res); fi;
 return res;
end;

############################################################
# add_two(rc{, pp});
############################################################
add_two := function(arg)
 local rc, pp, res;

 rc := arg[1];
 if not IsBound(arg[2]) or (arg[2] <= 0) then
  pp := get_orbits(rc, want_any);
  if Length(pp) = 0 then return []; fi;
  res := do_list(pp, p -> add_two(rc, p): level := next_(), sort := false);
  if ValueOption("sort") <> false then res := sort_full(res: level := next_()); fi;
  return res;
 fi;

 pp := arg[2];
 if not want_any(rc, pp) then return []; fi;
 res := _try_two(rc, pp);
 _restore_p (rc);
 Unbind(rc.pool);
 if ValueOption("sort") <> false then res := sort_full(res); fi;
 return res;
end;

############################################################
# add_one(rc{, pp});
############################################################
add_one := function(arg)
 local rc, pp, res;

 rc := arg[1];
 if not IsBound(arg[2]) or (arg[2] <= 0) then
  pp := get_orbits(rc, want_any);
  if Length(pp) = 0 then return []; fi;
  res := do_list(pp, p -> add_one(rc, p): level := next_(), sort := false);
  if ValueOption("sort") <> false then res := sort_full(res: level := next_()); fi;
  return res;
 fi;

 pp := arg[2];
 if not want_any(rc, pp) then return []; fi;
 res := _try_K6(rc, pp);
 _restore_p (rc);
 Unbind(rc.pool);
 clean(res);
 if ValueOption("sort") <> false then res := sort_full(res); fi;
 return res;
end;

############################################################
# Collecting results
############################################################

split_rank := function(ls, dest)
 local rk, r0, rr;

 rk := Filtered([1.._max_rank + 1], r -> IsBound(dest[r]));
 if Length(rk) = 0 then return ls; fi;
 r0 := Minimum(rk);
 return Filtered(ls, function(rc)
   rr := rank(rc);
   if rr < r0 then return true; fi;
   if not(rr in rk) then return true; fi;
   Add(dest[rr], rc);
   return false;
  end);
end;

collect_trigs := function(n)
 local _max, dest, ls, res;
 if n < 1 then n := 1; fi;
 if n > 5 then n := 5; fi;
 _max := ValueOption("max");
 if _max > (_max_rank + 1) then _max := _max_rank - 1; fi;
 dest := [];
 Perform([_max.._max_rank + 1], function(r) dest[r] := []; end);
 \\max.3 := Immutable([n]);
 ls := [K6(n)];
 rc_lines(ls[1]);
 res := ls;
 while Length(ls) > 0 do
  ls := do_list(ls, function(rc)
    _max := adjust_limits(rc: \3 := rc.3[rc.p]);
    rc := add_trig(rc, 0, rc.3[rc.p]: ranks);
    \\max := _max;
    return rc;
   end);
  ls := sort_trig(ls);
  ls := embeddings(ls);
  ls := sort_trig(ls);
  ls := split_rank(ls, dest);
  Append(res, ls);
 od;
 Perform([1..Length(dest)], function(r)
   if not IsBound(dest[r]) then dest[r] := []; fi;
  end);
 print_bar();
 res := split_rank(res, dest);
 Perform([1..Length(dest)], function(r)
   if not IsBound(dest[r]) then return; fi;
   if Length(dest[r]) = 0 then return; fi;
   fprint("## rank = %0\n", r);
   dest[r] := sort_trig(dest[r]: level := next_());
  end);
 return dest;
# return rec(res := res, found := dest);
end;

############################################################
# This function assumes that rc and ls are saturated
# orbits is the set of pp-orbits of rc
############################################################

expected_count := function(rc, ls, orbits)
 local counts, c;
 counts := List([1..10], i -> 0);
 Perform(ls, function(r)
   c := sec(r);
   if c > counts[r.p] then counts[r.p] := c; fi;
  end);
 counts := counts - List([1..10], i -> psec(rc, i));
 return count(rc) + 2*Sum(orbits, o -> Maximum(counts{o})*Length(o));
end;

############################################################

_add := function(rc, t)
 local n;
 rc := rec(mat := rc.mat, vec := rc.vec);
 rc.mat := DirectSumMat(rc.mat, [[-2]]);
 n := Length(rc.mat);
 put(rc.mat, 1, n);
 Perform([1..3], function(j) put(rc.mat, n, t[j] + 1); end);
 Perform([8..n], function(i) put(rc.mat, n, i); end);
 return rc;
end;

_add3 := function(rc, o)
 Perform(o, function(t) rc := _add(rc, t); end);
 return rc;
end;


_extend := function(rc, t)
 local n;
 rc := rec(mat := rc.mat, vec := rc.vec);
 n := Length(rc.mat);
 rc.mat := DirectSumMat(rc.mat, DiagonalMat([-2, -2, -2]));
 Perform([1..3], function(i)
   rc.mat[1][n + i] := 1;
   rc.mat[n + i][1] := 1;
   Perform([1..3], function(j)
     rc.mat[n + i][t[j] + 1] := 1;
     rc.mat[t[j] + 1][n + i] := 1;
     if j = i then return; fi;
     rc.mat[n + i][n + j] := 1;
     rc.mat[n + j][n + i] := 1;
    end);
  end);
 return rc;
end;

############################################################
3patterns := function(N)
 local G, pp, id, n, p, GG;

 G := GeneratorsOfGroup(SymmetricGroup(6));
 pp := Combinations([1..6], 3);
 G := Group(List(G, g -> SortingPerm(List(pp, p -> OnSets(p, g)))));
 id := [];
 n := 1;
 Perform([1..Length(pp)], function(i)
   p := Difference([1..6], pp[i]);
   if p < pp[i] then id[i] := id[Position(pp, p)]; return; fi;
   id[i] := n;
   n := n + 1;
  end);
 N := Filtered(Partitions(N), p -> Length(p) <= 10);
 N := List(N, p -> Concatenation(p, List([1..10 - Length(p)], i -> 0)));
 GG := SymmetricGroup(10);
 N := List(N, function(p)
   p := Orbit(GG, p, Permuted);
   p := List(p, p -> p{id});
   p := OrbitsDomain(G, p, Permuted);
   return List(p, Maximum);
  end);
 return N;
end;

############################################################
# Maximal valid values for K6( , )
# (5, 0), (4, 1), (3, 4), (2, 6), (1, 7), (0, 9)
############################################################


==> anc/code/hh/Kummer.txt <==
# -*- GAP -*-
Read("hh.txt");

##########################################################
## Kummer surfaces
##########################################################

## Lengths of sections to be considered (depends on h)
\\default_Kummer := [1..8];
\\h_extra        := 0;

set_rc_mat(_rc_mat_vec);

_rc_clone :=
function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
end;

rc_validate :=
function(rc)
 local m;
 m := Length(rc.mat);
 m := last_left(){[m..Length(rc.lines)]}{[2..m]};
 m := List(m, r -> Positions(r, 1));
 Sort(m);
 rc.sections := m + 1;
 MakeImmutable(rc.sections);
 return true;
end;

KG     := 0;
code   := 0;
\\code := rec();

support := v -> PositionsProperty(v, p -> not IsZero(p));
len := v -> Number(v, p -> not IsZero(p));

_init_Kummer :=
function()
 local u, vv;
 KG := MathieuGroup(24);
 vv := SylowSubgroup(KG, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(KG, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 code := List(Basis(vv), v -> List(v, Int));
 code := VectorSpace(GF(2), code*Z(2)^0);
 code := List(code, support);
end;

_list_kernels :=
function(rc, prime)
 local comp, pwr, mat, vv, r, s, gens, acts, orb;
 comp := component(discr(rc), prime);
 pwr := discr_powers(comp);
 vv := isotropic_vectors_all(comp);
 SortParallel(vv.coord, vv.vectors);
 mat := rc.mat;
 gens := GeneratorsOfGroup(stab(rc));
 acts := List(gens, function(g)
   g := discr_auto(PermutationMat(g, Length(mat)), mat, comp);
   g := List(vv.coord, v -> (v*g) mod pwr);
   return SortingPerm(g);
  end);
 orb := OrbitsDomain(stab(rc), [1..Length(vv.coord)], gens, acts);
 comp := [];
 mat := Filtered([2..Maximum(pwr)], i -> (i mod prime) <> 0);
 Perform(orb, function(o)
   if ForAny(mat, function(s)
     s := Position(vv.coord, (vv.coord[o[1]]*s) mod pwr);
     if s = fail then Error(); fi;
     return ForAny(comp, c -> s in c);
    end) then return; fi;
   Add(comp, o);
  end);
 orb := List(comp, function(o)
   r := rc_copy(rc);
#   r.orb := vv.coord{o};
   o := Minimum(o);
   r.kernel := Concatenation(r.kernel, [vv.vectors[o]]);
   o := Set(mat, s -> Position(vv.coord, (vv.coord[o]*s) mod pwr));
   r.G := Stabilizer(stab(rc), o, gens, acts, OnSets);
   rc_lines(r);
   return r;
  end);
 return Filtered(orb, r -> not IsBound(r.error));
end;

Kummer :=
function(arg)
 local rc, bb, cc, G, g, vec;

 vec := function(s)
  g := List([1..Maximum(bb)], i -> 0);
  Perform(s, function(i) g[i] := 1; end);
  return g;
 end;

 _init_Kummer();
 bb := First(code, v -> Length(v) = 16);
 G := Stabilizer(KG, bb, OnSets);
 g := RepresentativeAction(SymmetricGroup(24), bb, [2..17], OnSets);
 code := Set(code, v -> OnSets(v, g));
 KG := G^g;
 bb := [2..17];
 cc := Filtered(code, v -> IsSubset(bb, v));
 KG := GeneratorsOfGroup(KG);
 KG := List(KG, g -> SortingPerm(Concatenation([1], OnTuples(bb, g))));
 KG := GR(KG);
 G := KG;
# cc := code;
 \\code := rec(8 := Filtered(cc, v -> Length(v) = 8));
 \\code.6 := Filtered(code, o -> Length(o) = 12);
 \\code.6 := Set(\\code.6, o -> Intersection(o, bb));
 \\code.6 := Filtered(\\code.6, c -> Length(c) = 6);
 \\code.4 := Filtered(code, o -> Length(o) = 8);
 \\code.4 := Set(\\code.4, o -> Intersection(o, bb));
 \\code.4 := Filtered(\\code.4, c -> Length(c) = 4);
# \\code.4 := Set(Combinations(\\code.8, 2), Intersection);
# \\code.4 := Filtered(\\code.4, c -> Length(c) = 4);

 if IsBound(arg[1]) and (arg[1] in [11..16]) then
  bb := [2..arg[1] + 1];
  cc := Filtered(cc, v -> IsSubset(bb, v));
  G := Stabilizer(G, bb, OnSets);
  G := cut_group(G, [1..arg[1] + 1]);
  if Length(bb) = 15 then
   \\code.3 := List(\\code.4, c -> Intersection(c, bb));
   \\code.3 := Filtered(\\code.3, c -> Length(c) = 3);
   \\code.5 := List(\\code.6, c -> Intersection(c, bb));
   \\code.5 := Filtered(\\code.5, c -> Length(c) = 5);
  fi;
 fi;

 rc := rec(G := G, vec := [], sets := bb, code := cc, sections := [],
           mat := prepend_h(DiagonalMat(List(bb, i -> -2))));
 cc := List(cc, vec);
 cc := VectorSpace(GF(2), cc*Z(2));
 cc := List(Basis(cc), support);
 cc := List(cc, vec);
 rc.kernel := cc/2;
 rc_lines(rc);
 return rc;
end;

section_kind :=
function(s)
 local len;
 len := Length(s);
 if len = 0 then return 0; fi;
 if IsBound(\\code.(len)) and (s in \\code.(len)) then return len; fi;
 return fail;
end;

sections :=
function(rc, len)
 local orb, ex;
 ex := 1;
 if ValueOption("exceptional") = true then ex := 0; fi;
 if ValueOption("special") = true then ex := 3; fi;
 orb := OrbitsDomain(stab(rc), Combinations(rc.sets, len), OnSets);
 orb := List(orb, Minimum);
 orb := Filtered(orb, o -> ForAll(rc.kernel, k -> IsInt(k[1]*ex + Sum(k{o}))));
# if IsBound(rc.sections) then
#  orb := Filtered(orb, o -> not(o in rc.sections));
# fi;
 return orb;
end;

_Kummer_intr :=
function(u, v)
 if Length(Intersection(u, v)) = 0 then return \\th_both; fi;
 return \\th_false;
end;

do_sections :=
function(arg)
 local rc, len, r, pp, vv, n, max, ln, rk;

 rc := arg[1];
 if IsList(rc) then
  len := do_sections;
  if IsBound(arg[2]) then len := r -> do_sections(r, arg[2]); fi;
  return do_list(rc, len);
 fi;

 ln := ValueOption("exceptional") <> true;
 rk := ln and (ValueOption("rank") <> false);
 if IsBound(arg[2]) then
  len := arg[2];
 else
  len := \\default_Kummer;
  if ln then
   r := List(rc.vec, v -> Number(v, i -> i <= \\th_intr));
   if Length(r) > 0 then
    r := Minimum(r);
    len := Filtered(len, i -> i <= r);
   fi;
   if IsBound(rc.min) then len := Filtered(len, i -> i >= rc.min); fi;
  fi;
 fi;

 if IsList(len) then
  pp := 16;
  vv := Flat(List(len, function(n)
    print_index();
    _list_index := format("Length: %0", n);
    vv := do_sections(rc, n: level := next_());
    if Length(vv) > 0 then pp := Minimum(pp, n); fi;
    return vv;
   end));
  if ln and not IsBound(arg[2]) then
   Perform(vv, function(r) r.min := pp; end);
  fi;
  return vv;
 fi;

 pp := sections(rc, len);
 if ln then
  pp := List(pp, v -> _prepare_sections(rc.vec, v, _Kummer_intr));
 else
  pp := [List(pp, v -> [v])];
 fi;
 rc := do_dotted(Concatenation(pp), function(v)
   r := rc_copy(rc);
   if ln then r.vec := v; else r.extra := v; fi;
   if rk <> false then rk := rc.sign[3]; fi;
   rc_lines(r: rank := rk);
   return r;
  end);
 _list_index := [0, 0];

 if ValueOption("keep_all") <> true then
  rc := Filtered(rc, r -> not IsBound(r.error));
 fi;
 return rc;
end;

do_special :=
function(rc)
 local rr, ls;

 if Length(rc.vec) > 0 then Error(); fi;
 \\h_extra  := 3;
 \\sq_extra := 0;
# \\msg_OK   := \\msg_OK_wait;
 ls := List([0..9], function(len)
   ls := sections(rc, len: special);
   fprint(">> Level %0: %1 sections\n", len, Length(ls));
   Apply(ls, function(s)
     rr := rc_copy(rc);
     rr.extra := [s];
     is_K3_verbose(rr);
#     if rc_lines(rr) then _print("K3 = %0\n", is_K3_silent(rr)); fi;
     return rr;
    end);
   return Filtered(ls, r -> not IsBound(r.error));
  end);
 \\h_extra  := 0;
 \\sq_extra := -2;
# \\msg_OK   := \\msg_OK_std;
 return Flat(ls);
end;

save_Kummer :=
function(arg)
 local mat;
 if not IsBound(arg[1]) then arg[1] := ValueGlobal("FOUND"); fi;
 mat := arg[1][1].mat;
 mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
 if mat <> _2matrix(Length(mat)) then Error("**Invalid matrix\n"); fi;
 arg[1] := sort_list(arg[1]);
 save(format("sing_h%0_Kummer_%1_found", \\hh.h, Length(mat)), arg[1]);
end;


###################################
## temp stuff
#
#tr :=
#function(i, j)
# local r;
# mm := transposedmatmutable(mm);
# r := mm[i];
# mm[i] := mm[j];
# mm[j] := r;
# mm := transposedmat(mm);
#end;
#
#trr :=
#function(i, j)
# local r;
# mm := list(mm);
# r := mm[i];
# mm[i] := mm[j];
# mm[j] := r;
#end;


==> anc/code/hh/Psi42.txt <==
# -*- GAP -*-

rc :=
rec(
  G := Group( [ (20,21), (20,22,21), (17,18), (17,18,19), 
      ( 5, 8)( 6, 9)( 7,10), ( 5,17,14,11, 8)( 6,18,15,12, 9)( 7,19,16,13,10),
      (3,4) ] ),
  aut := 
   Group( [ ( 5, 9)( 7, 8)(11,12)(15,18)(17,19)(20,26)(21,28)(22,27)(23,34)
        (24,41)(25,39)(29,33)(30,36)(31,35)(32,37)(40,42), 
      ( 3,10)( 4, 6)(13,14)(15,22)(16,38)(17,33)(18,27)(19,29)(20,21)(24,30)
        (25,32)(26,28)(31,42)(35,40)(36,41)(37,39), 
      ( 3,16)( 4, 6)( 7,23)( 8,34)(10,38)(11,12)(17,20)(19,26)(21,33)(24,37)
        (25,36)(28,29)(30,39)(31,40)(32,41)(35,42), 
      ( 3,24,30,10,36,41)( 4,42,31, 6,35,40)( 5,15,18, 9,27,22)
        ( 7,20,26, 8,28,21)(11,12)(13,14)(16,37,39,38,25,32)(17,19,34,29,33,23
         ), ( 2,11,12)( 5,19,28)( 6,42,40)( 7,18,29)( 8,33,15)( 9,21,17)
        (10,24,41)(16,25,39)(20,34,22)(23,26,27), 
      ( 1, 2)( 3, 7)( 4, 5)( 6, 9)( 8,10)(11,13)(12,14)(15,42)(16,34)(17,25)
        (18,31)(19,32)(20,24)(21,41)(22,40)(23,38)(26,30)(27,35)(28,36)(29,37)
        (33,39) ] ),
  config := 
   [ [ -2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ], 
      [ 1, -2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
          0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, -2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 
          0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
          0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ], 
      [ 1, 0, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
          0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
          0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1 ], 
      [ 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 1, 0, 1, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 1, 1, 0, -2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
          0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 
          0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
          0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ], 
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
          0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, 1, 0, 0, 1, 0, 1, 
          0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 1, 0, 0, 0, 
          0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 
          1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 
          0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 
          1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 0, 
          0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 
          0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 
          1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
          -2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
          1, -2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
          0, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
          1, 0, 0, 1, -2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 1, 0, 1, 1, -2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
          0, 0, 1, 1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
          0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
          0, 0, 0, 0, 1, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
          1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
          0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -2, 1, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
          0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
          0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
          0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
          0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 
          0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
          0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, -2, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
          1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
  fibers := [  ],
  ker := 
   [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 
         ], [ 0, 0, 1, -1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          1 ], 
      [ 1/3, 2/3, 0, 0, 2/3, 2/3, 1/3, 0, 0, 2/3, 0, 0, 2/3, 0, 1/3, 1/3, 
          2/3, 1/3, 2/3, 2/3, 2/3, 2/3, 0, 0 ], 
      [ 1/3, 1/3, 1/3, 0, 0, 1/3, 1/3, 0, 2/3, 0, 1/3, 2/3, 2/3, 1/3, 1/3, 0, 
          0, 0, 2/3, 2/3, 2/3, 2/3, 0, 0 ] ],
  kernel := 
   [ [ 1/3, 2/3, 0, 0, 2/3, 2/3, 1/3, 0, 0, 2/3, 0, 0, 2/3, 0, 1/3, 1/3, 2/3, 
          1/3, 2/3, 2/3, 2/3, 2/3, 0, 0 ], 
      [ 1/3, 1/3, 1/3, 0, 0, 1/3, 1/3, 0, 2/3, 0, 1/3, 2/3, 2/3, 1/3, 1/3, 0, 
          0, 0, 2/3, 2/3, 2/3, 2/3, 0, 0 ] ],
  lines := 
   [ [ 1/3, -4/3, -1, -1, 5/3, 5/3, 4/3, -1, -1, -4/3, -5, -5, -16/3, -5, 
          -14/3, -14/3, 32/3, 31/3, 32/3, -1/3, -1/3, -1/3, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
          0 ], 
      [ 0, -2, -2, -2, 4, 3, 3, -2, -2, -2, -9, -9, -9, -10, -10, -10, 20, 
          20, 20, 0, 0, 0, 0, 0 ], 
      [ 0, 2, 2, 2, -4, -4, -3, 2, 2, 2, 10, 10, 10, 10, 10, 10, -20, -20, 
          -20, 0, 0, 0, 0, 0 ], 
      [ 1/3, 2/3, 1, 1, -7/3, -7/3, -8/3, 1, 0, 2/3, 5, 4, 14/3, 6, 16/3, 
          16/3, -28/3, -29/3, -28/3, 2/3, -1/3, -1/3, 1, -1 ], 
      [ 0, 2, 1, 1, -1, -1, -1, 1, 1, 1, 5, 5, 5, 5, 5, 5, -11, -11, -11, 0, 
          0, 0, 0, 0 ], 
      [ 2/3, -1/3, -1/3, 0, 0, 2/3, 2/3, 0, 1/3, 0, -4/3, -2/3, -2/3, -4/3, 
          -4/3, -1, 1, 1, 4/3, -2/3, 1/3, 1/3, -1, 0 ], 
      [ 2/3, 5/3, 5/3, 2, -4, -10/3, -10/3, 2, 4/3, 2, 26/3, 25/3, 25/3, 
          29/3, 29/3, 10, -19, -19, -56/3, 1/3, -2/3, 1/3, 0, -1 ], 
      [ 1/3, -10/3, -3, -3, 17/3, 17/3, 16/3, -3, -2, -7/3, -15, -14, -43/3, 
          -16, -47/3, -47/3, 89/3, 91/3, 89/3, -1/3, 2/3, -1/3, -1, 1 ], 
      [ 0, 1, 2, 1, -3, -3, -3, 1, 1, 1, 7, 7, 7, 8, 8, 8, -14, -14, -14, 0, 
          0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
          0 ], 
      [ 1/3, -1, -4/3, -1, 7/3, 2, 7/3, -1, -2/3, -2/3, -16/3, -17/3, -16/3, 
          -19/3, -20/3, -19/3, 34/3, 35/3, 35/3, -1/3, -1/3, -1/3, 0, 0 ], 
      [ 1/3, 7/3, 7/3, 2, -4, -11/3, -11/3, 2, 5/3, 2, 31/3, 32/3, 32/3, 
          34/3, 34/3, 11, -22, -22, -67/3, -1/3, -1/3, -1/3, 0, 0 ], 
      [ 1/3, 1/3, 1/3, 0, 0, 1/3, 1/3, 0, 2/3, 0, 1/3, 2/3, 2/3, 1/3, 4/3, 1, 
          -3, -2, -7/3, -1/3, 2/3, -1/3, -1, 1 ], 
      [ 0, -3, -3, -2, 4, 4, 4, -2, -2, -2, -12, -12, -12, -13, -13, -13, 26, 
          26, 26, 0, 0, 0, 0, 0 ], 
      [ 0, 1/3, -1/3, 0, 2/3, 1/3, 0, 0, -2/3, -1/3, -1/3, -2/3, -1, -1/3, 
          -1, -2/3, 5/3, 4/3, 1, 0, 0, 0, 1, 0 ], 
      [ 1/3, 7/3, 7/3, 2, -4, -11/3, -11/3, 2, 5/3, 2, 31/3, 29/3, 29/3, 
          34/3, 31/3, 11, -21, -22, -64/3, 2/3, -1/3, -1/3, 1, -1 ], 
      [ 0, -5/3, -7/3, -2, 14/3, 13/3, 4, -2, -5/3, -7/3, -31/3, -29/3, -10, 
          -34/3, -11, -35/3, 62/3, 64/3, 21, 0, 0, 0, 0, 1 ], 
      [ 2/3, -2/3, 0, 0, -2/3, -2/3, -1/3, 0, 0, 1/3, 0, 0, 1/3, 0, -1/3, 
          -1/3, 1/3, -1/3, 1/3, 1/3, -2/3, 1/3, 0, -1 ], 
      [ 2/3, 1, 4/3, 1, -7/3, -2, -7/3, 1, 2/3, 2/3, 16/3, 14/3, 16/3, 19/3, 
          17/3, 19/3, -34/3, -35/3, -35/3, 1/3, -2/3, 1/3, 0, -1 ], 
      [ 1/3, -1, -4/3, -1, 7/3, 2, 7/3, -1, -2/3, -2/3, -16/3, -14/3, -16/3, 
          -19/3, -17/3, -19/3, 31/3, 32/3, 32/3, -1/3, 2/3, -1/3, -1, 1 ], 
      [ 0, -1/3, -2/3, -1, 7/3, 5/3, 2, -1, -1/3, -2/3, -11/3, -10/3, -4, 
          -14/3, -4, -13/3, 22/3, 23/3, 7, 0, 0, 0, 0, 1 ], 
      [ 0, 2, 2, 2, -4, -4, -4, 2, 1, 1, 10, 10, 10, 11, 11, 11, -20, -20, 
          -20, 0, 0, 0, 0, 0 ], 
      [ 0, -2, -2, -2, 4, 4, 4, -2, -1, -2, -10, -10, -10, -11, -11, -11, 21, 
          21, 21, 0, 0, 0, 0, 0 ], 
      [ 2/3, -2/3, 0, 0, -2/3, -2/3, -1/3, 0, 0, 1/3, 0, 0, 1/3, 0, 2/3, 2/3, 
          -2/3, -1/3, -2/3, -2/3, 1/3, 1/3, -1, 0 ], 
      [ 1/3, 1, 2/3, 1, -5/3, -2, -5/3, 1, 1/3, 1/3, 14/3, 13/3, 14/3, 14/3, 
          13/3, 14/3, -26/3, -28/3, -28/3, 2/3, -1/3, -1/3, 1, -1 ], 
      [ 2/3, -1, -2/3, -1, 5/3, 2, 5/3, -1, -1/3, -1/3, -14/3, -13/3, -14/3, 
          -14/3, -13/3, -14/3, 23/3, 25/3, 25/3, -2/3, 1/3, 1/3, -1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
          0 ], 
      [ 0, 5/3, 4/3, 1, -5/3, -7/3, -2, 1, 2/3, 1/3, 19/3, 17/3, 6, 19/3, 6, 
          17/3, -35/3, -37/3, -12, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 
          0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
          0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 
          0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0 ] ],
  mat := 
   [ [ 6, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
      [ 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 ] ],
  part := 
   [ [ 20, 21, 22 ], 
      [ 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19 ] ],
  pat := [ 6, 3 ],
  pencils := [ [ 9, 42 ] ],
  sections := [ [ 2, 5, 8, 11, 14, 17, 20 ], [ 2, 5, 9, 12, 15, 18, 21 ], 
      [ 2, 6, 8, 11, 16, 18, 21 ], [ 2, 6, 9, 12, 14, 19, 20 ], 
      [ 2, 7, 8, 11, 15, 19, 22 ], [ 2, 7, 9, 12, 16, 17, 22 ], 
      [ 2, 7, 10, 13, 14, 18, 20, 21, 22 ], [ 3, 5, 9, 13, 14, 17, 21 ], 
      [ 3, 5, 10, 11, 15, 18, 20 ], [ 3, 6, 8, 12, 15, 17, 20, 21, 22 ], 
      [ 3, 6, 9, 13, 16, 18, 22, 23 ], [ 3, 6, 10, 11, 14, 19, 22, 24 ], 
      [ 3, 7, 9, 13, 15, 19, 20 ], [ 3, 7, 10, 11, 16, 17, 21 ], 
      [ 4, 5, 8, 13, 15, 18, 22 ], [ 4, 5, 9, 11, 16, 19, 20, 21, 22 ], 
      [ 4, 5, 10, 12, 14, 17, 22 ], [ 4, 6, 8, 13, 14, 19, 21 ], 
      [ 4, 6, 10, 12, 16, 18, 20 ], [ 4, 7, 8, 13, 16, 17, 20, 24 ], 
      [ 4, 7, 10, 12, 15, 19, 21, 23 ] ],
  sets := [ [ 2, 3, 4 ], [ 5, 6, 7 ], [ 8, 9, 10 ], [ 11, 12, 13 ], 
      [ 14, 15, 16 ], [ 17, 18, 19 ], [ 0, 20 ], [ 0, 21 ], [ 0, 22 ] ],
  sign := [ 1, 5, 18 ],
  vec := [ [ 2, 5, 8, 11, 14, 17, 20 ], [ 2, 5, 9, 12, 15, 18, 21 ] ] );



==> anc/code/hh/a2dd_.txt <==
# -*- GAP -*-
Read("dd.txt");

### Recommended for h^2 = 8
_lines_wanted := 25;
_lines_kept   := 24;

\\embed_root  := false;
\\sort_key    := trigs;
\\max_pool    := 2;
#\\cut_pattern := [1..17];
\\degree      := 3;
\\file        := "a2dd";
\\set_stabilizer := quick_stab_3;

\\set_hh := function(arg)
 _set_hh_pencil();
 \\hh.pencil := 9;
 if \\hh.h > 6 then \\hh.extra := [0]; fi;
end;

set_hh(8);

\\SS := [
 make_SS(At(2)),
 make_SS(Am(1)),
];

_chi := [3, 2];
_fib := [3, 1];

#_first_fiber_end := 6;

\\secs  := [2..4];
\\ssecs := [2..3];

pat := pencil_list();

\\want_double := function(rc)
 if fib(rc.pat) >= 24 then return 1; fi;
 return 2;
end;

\\want_rank     := 20;

\\get_sections  := all_sections;
\\max_length    := fail;
\\want_elliptic := false;
\\quad_free     := false;
\\no_D5         := false;

\\want_global_low := false;
\\want_global_invalid := false;

\\validate_set  := ReturnTrue;

ssets := [
  [ 2 ],
  [ 2, 2 ], [ 2, 3 ],
  [ 2, 2, 2 ], [ 2, 2, 3 ], [ 2, 3, 4 ],
  [ 2, 2, 2, 3 ], [ 2, 2, 3, 4 ], [ 2, 2, 3, 3 ],
  [ 2, 2, 2, 3, 4 ], [ 2, 2, 3, 3, 4 ], [ 2, 2, 2, 3, 3 ],
  [ 2, 2, 3, 3, 4, 4 ], [ 2, 2, 2, 3, 3, 3 ], [ 2, 2, 2, 3, 3, 4 ],
  [ 2, 2, 2, 3, 3, 3, 4 ], [ 2, 2, 2, 3, 3, 4, 4 ], [ 2, 2, 2, 3, 3, 3, 4, 4 ],
  [ 2, 2, 2, 3, 3, 3, 4, 4, 4 ]
];


dir_trig   := "out/Fano_graphs/4. quartics/";

saved_trig := [
 "Q54", "Q56", "Y56",
 "X54", "X56", "X60i", "X60ii", "X64"];

save_quartics := function()
 set_hh(4);
# global_found := Concatenation([dir_trig], saved_trig);
# global_found := CallFuncList(load_list, global_found);
 global_found := List(saved_trig, r -> load_var(dir_trig, r));
 SortParallel(-List(global_found, count), global_found);
 global_count := count(global_found);
 global_ranks := [20];
 pat := [];
 _lines_wanted := 53;
 _lines_kept := 53;
 save_proof("pat");
end;

\\wanted_default := 1;

\\load_result := function(mask, hh)
 return _load_result(mask, [8]);
end;

#load_result := function()
# return _load_result(result_mask("A2", "a2p"), [6, 8]);
#end;


==> anc/code/hh/a2p.txt <==
# -*- GAP -*- Read("pencil.txt");
Read("pencil.txt");

## Recommended for h^2 = 6
_lines_wanted := 37;
_lines_kept   := 30;
### Recommended for h^2 = 8
#_lines_wanted := 29;
#_lines_kept   := 26;

\\embed_root  := false;
\\sort_key    := trigs;
\\max_pool    := 2;
\\cut_pattern := [1..17];
\\degree      := 3;
\\file        := "a2p";
\\set_stabilizer := quick_stab_4;

\\set_hh := function(arg)
 _set_hh_pencil();
 \\hh.pencil := 9;
 if \\hh.h > 6 then \\hh.extra := [0]; fi;
end;

set_hh(6);

\\SS := [
 make_SS(At(2)),
 make_SS(Am(1)),
];

_chi := [3, 2];
_fib := [3, 1];

#_first_fiber_end := 6;

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 2)/3);

\\secs  := [2..4];
\\ssecs := [2..3];

pat := pencil_list();

## Arguments are a2, a1
create_a2 := function(arg)
 local rc;

 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_a2;

\\get_sections := all_sections;

a2_next := function(rc)
 \\get_sections := all_sections;
 return collect_sections(rc);
end;

\\process_pencil := a2_next;

save_a2 := function(name)
 _save_proof("h%0_A2p", name);
end;

save_proof := save_a2;

#load_result := function()
# return _load_result(result_mask("A2", "a2p"), [6, 8]);
#end;


==> anc/code/hh/a2p_.txt <==
# -*- GAP -*-
Read("pencil.txt");

## Recommended for h^2 = 6
_lines_wanted := 37;
_lines_kept   := 30;
### Recommended for h^2 = 8
#_lines_wanted := 29;
#_lines_kept   := 26;

\\embed_root  := false;
\\sort_key    := trigs;
\\max_pool    := 2;
\\cut_pattern := [1..17];
\\degree      := 3;
\\file        := "a2p";
\\set_stabilizer := quick_stab_4;

\\set_hh := function(arg)
 _set_hh_pencil();
 \\hh.pencil := 9;
 if \\hh.h > 6 then \\hh.extra := [0]; fi;
end;

set_hh(6);

\\SS := [
 make_SS(At(2)),
 make_SS(Am(1)),
];

_chi := [3, 2];
_fib := [3, 1];

#_first_fiber_end := 6;

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 2)/3);

\\secs  := [2..4];
\\ssecs := [2..3];

pat := pencil_list();

## Arguments are a2, a1
create_a2 := function(arg)
 local rc;

 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_a2;

\\get_sections := all_sections;

a2_next := function(rc)
 \\get_sections := all_sections;
 return collect_sections(rc);
end;

\\process_pencil := a2_next;

save_a2 := function(name)
 _save_proof("h%0_A2p", name);
end;

save_proof := save_a2;

dir_trig   := "out/Fano_graphs/4. quartics/";

saved_trig := [
 "Q54", "Q56", "Y56",
 "X54", "X56", "X60i", "X60ii", "X64"];

save_quartics := function()
 set_hh(4);
# global_found := Concatenation([dir_trig], saved_trig);
# global_found := CallFuncList(load_list, global_found);
 global_found := List(saved_trig, r -> load_var(dir_trig, r));
 SortParallel(-List(global_found, count), global_found);
 global_count := count(global_found);
 global_ranks := [20];
 pat := [];
 _lines_wanted := 53;
 _lines_kept := 53;
 save_proof("pat");
end;

\\wanted_default := 1;

\\load_result := function(mask, hh)
 return _load_result(mask, [4, 6, 8]);
end;

## To avoid excessive computation
\\pencil_size := Reversed([20..23]);


==> anc/code/hh/a3dd_.txt <==
# -*- GAP -*-
Read("dd.txt");
Read("a3pencil.txt");

## Works for h^2 = 6 (slow) and h^2 = 8
_lines_wanted := 17;
_lines_kept   := 16;

\\cut_pattern := [];
\\degree      := 4;
\\file        := "a3dd";

\\no_biquad   := false;

\\default_pencil := [1, 0, 0, 0];
\\min_default    := 18;

\\get_sections  := all_sections;
\\max_length    := fail;
\\want_elliptic := false;
\\quad_free     := false;
\\no_D5         := false;

\\want_global_low := false;
\\want_global_invalid := false;

\\validate_set  := ReturnTrue;

pat := pencil_list();
#pat := _load_pat("a3p_pat");
Apply(pat, list -> Concatenation(List(list, function(p)
  return List([0..p[Length(\\SS)]], i -> Concatenation(p, [i]));
 end)));

ssets := [
  [ 2 ],
  [ 2, 2 ], [ 2, 4 ],
  [ 2, 2, 2 ], [ 2, 2, 4 ],
  [ 2, 2, 2, 2 ], [ 2, 2, 2, 4 ], [ 2, 2, 4, 4 ],
  [ 2, 2, 2, 2, 2 ], [ 2, 2, 2, 2, 4 ], [ 2, 2, 2, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2 ], [ 2, 2, 2, 2, 2, 4 ],
    [ 2, 2, 2, 2, 4, 4 ], [ 2, 2, 2, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2 ], [ 2, 2, 2, 2, 2, 2, 4 ], [ 2, 2, 2, 2, 2, 4, 4 ],
    [ 2, 2, 2, 2, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2 ], [ 2, 2, 2, 2, 2, 2, 2, 4 ],
    [ 2, 2, 2, 2, 2, 2, 4, 4 ], [ 2, 2, 2, 2, 2, 4, 4, 4 ],
    [ 2, 2, 2, 2, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4 ], [ 2, 2, 2, 2, 2, 2, 2, 4, 4 ],
    [ 2, 2, 2, 2, 2, 2, 4, 4, 4 ], [ 2, 2, 2, 2, 2, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4 ], [ 2, 2, 2, 2, 2, 2, 2, 4, 4, 4 ],
    [ 2, 2, 2, 2, 2, 2, 4, 4, 4, 4 ], [ 2, 2, 2, 2, 2, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4 ], [ 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4 ],
    [ 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4 ], [ 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4 ],
    [ 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4 ], [ 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4 ],
    [ 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4 ],
  [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4 ]
];


==> anc/code/hh/a3p.txt <==
# -*- GAP -*-
Read("pencil.txt");

## Works for h^2 = 6 (slow) and h^2 = 8
_lines_wanted := 34;
_lines_kept   := 30;

\\sort_key    := quads;
\\max_pool    := 3;
\\cut_pattern := [1..16];
\\degree      := 4;
\\file        := "a3p";

\\no_biquad   := true;

\\SS := [
 make_SS(At(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

_chi := [4, 3, 2];
_fib := [4, 2, 1];

set_extra_edge := ReturnTrue;

\\set_hh := function(arg)
 _set_hh_pencil();
 \\hh.pencil := \\hh.single - 2;
 \\hh.biquad := not \\no_biquad;
 set_extra_edge(3);
end;

\\set_hh();

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 3)/4);

\\secs  := [2..5];
\\ssecs := [2, 4];

#pat := pencil_list();
pat := _load_pat("a3p_pat");

## Arguments are a3, a2, a1
## The fourth argument creates an extra bisection!
create_a3 := function(arg)
 local rc, v1, v2;

 if IsList(arg[1]) then arg := arg[1]; fi;
 rc := CallFuncList(do_create_pencil, arg{[1..Minimum(3, Length(arg))]});
 rc.get_max := sections_wanted;
 \\sections.max := false;
 if not IsBound(arg[4]) then return rc; fi;
## Adding a double section
 v1 := [];
 v2 := [];
 Perform(rc.sets, function(s)
   if Length(s) = 4 then Add(v1, s{[1,3]}); Add(v2, s{[2,4]}); return; fi;
   if Length(s) = 3 then Add(v1, [s[2]]); Add(v2, [s[3]]); return; fi;
   if arg[4] > 0 then arg[4] := arg[4] - 1; Add(v1, [s[2]]); return; fi;
   Add(v2, [s[2]]);
  end);
 rc.vec := [Concatenation(v1), Concatenation(v2)];
 \\sections.max  := true;
 \\sections.pool := false;
 \\hh.biquad     := true;
 rc.G := get_stab(rc);
 rc.mat := rc_mat(rc);
 put(rc.mat, Length(rc.mat), Length(rc.mat) - 1);
 rc.vec := [];
 rc.get_max := pat -> Int((_lines_wanted - fib(pat) + 1)/4);
 return rc;
end;

\\create_pencil := create_a3;

rc_validate := function(rc)
 local max;

 if not rc_validate_pencil(rc) then return false; fi;
# maximal number of sections at edges
 if \\sections.max then
  max := List([1, 0], i -> Sum(rc.mat[Length(rc.mat) - i]) - 2);
  if ForAny([[2,2], [3,1], [4,2], [5,1]], p -> sec(rc, p[1]) > max[p[2]]) then
   err_(err_Sections, rc);
   return false;
  fi;
 fi;
# want triangle free
 if has_trig_rc(rc) then return false; fi;
 if not \\hh.biquad and has_biquad_rc(rc) then return false; fi;
 return true;
end;

\\get_sections := all_sections;

\\extend_extra_sections := extend_extra_trig_free;

a3_next := function(rc)
 \\get_sections := all_sections;
 return collect_sections(rc);
end;

\\process_pencil := a3_next;

\\a3_save := "h%0_A3p";

save_a3 := function(name)
 _save_proof(\\a3_save, name);
end;

save_proof := save_a3;

#####################################################################
# Analyzing sections
#####################################################################

sec_max := function(rc, secs)
 local max;

 if not \\sections.max then return List([1..4], i -> secs[1]); fi;
 max := List([1, 0], i -> Sum(rc.mat[Length(rc.mat) - i]) - 2);
 if secs[1] < max[2] then max[2] := secs[1]; fi;
 return List([2, 1, 2, 1], i -> max[i]);
end;

sec_caps := function(rc, secs)
 local res, max;
 res := rec(max := sec_max(rc, secs), edges := []);
# if ForAny([1..4], i -> secs[i] > res.max[i]) then Error(); fi;
 res.can := List([1..4], i -> secs[i] < res.max[i]);
 max := _lines_wanted - Length(rc.mat) + 1;
 max := max - Sum(res.max);
 res.must := List([1..4], i -> secs[i] < max + res.max[i]);
 if not ForAny([1..4], i -> res.must[i] and not res.can[i]) then
  res.edges := Filtered([1..4], i -> res.must[i]) + 1;
 fi;
 res.3 := (secs[2] + secs[4]) < (max + res.max[2] + res.max[4]);
# res.3 := Length(Intersection(res.edges, [3, 5])) <> 0;
 res.4 := 4 in res.edges;
# if ForAny([1..4], i -> res.must[i] and not res.can[i]) then return res; fi;
 return res;
end;

## This is to be ised with rc.secs
sec_edges := function(rc)
 rc := List(rc.secs, s -> sec_caps(rc, s));
 return Filtered([3, 4], i -> ForAll(rc, r -> r.(i)));
end;

sec_rank := function(rc)
 local r, ss, rk;

 r := rc_copy(rc);
 Unbind(r.extra);
 rk := Rank(rc_mat(r));
 ss := Filtered(rc.sections, s -> s[1] <> 2);
 rk := List(ss, function(s)
   r.extra := [s];
   return Rank(rc_mat(r)) > rk;
  end);
 return List([3..5], function(n)
   r := Filtered([1..Length(ss)], i -> ss[i][1] = n);
   return [Length(r), Number(rk{r}, IdFunc)];
  end);
end;

#####################################################################
# Advanced section handling
#####################################################################

_extra_sets := Immutable([,,
#h: 2      4      6       8
 [[ , [0..1]                ],  #no biquad
  [ ,       , [0..2], [0..1]]], #biquad
 [[ , [0..2], [0..2], [0..1]],  #no biquad
  [ ,       , [0..3], [0..1]]]  #biquad
]);

get_extra_set := function(edge)
 local h;
 if edge = 5 then edge := 3; fi;
 edge := _extra_sets[edge];
 if \\hh.biquad then return _select_h(edge[2]); fi;
 return _select_h(edge[1]);
end;

set_extra_edge := function(edge)
 extra_edge := edge;
 \\hh.extra := get_extra_set(edge);
 \\sections.pool := (edge = 4) or not \\hh.biquad;
end;

set_extra_edge(3);

next_extra_a3 := function(root, list, pool, max)
 local ss, res, _sv, store;

 store := function(root, list, pool_, max)
  pool := pool_;
  return [];
 end;

 if extra_edge > 3 then return next_extra(root, list, pool, max); fi;
 if Length(list) = 0 or (max <= 0) then return []; fi;
 _list_index := "e = 3";
 res := next_extra(root, list, pool, max);
 _list_index := "e = 5";
 pool := change_extra(pool, 5);
 Append(res, next_extra(root, list, pool, 1: intersect, sym := (3, 5)));
 set_extra_edge(4);
 _list_index := "e = 4";
 _sv := \\next_extra;
 \\next_extra := store;
 pool := [];
 extra_section(root);
 \\next_extra := _sv;
 Append(res, next_extra(root, list, pool, 1: intersect, level := next_()));
 set_extra_edge(3);
 _list_index := [0, 0];
 return res;
end;

\\next_extra := next_extra_a3;

extra_sections_a3 := function(list)
 local res;
 set_extra_edge(3);
 res := extra_sections(list);
 list := Filtered(list, r -> not(3 in sec_edges(r)));
 if Length(list) = 0 then return res; fi;
 set_extra_edge(4);
 Append(res, extra_sections(list));
 set_extra_edge(3);
 return res;
end;

\\extra_sections := extra_sections_a3;

biquad_list := function()
 local pat;

 \\no_biquad  := false;
 set_hh(6);
 \\cut_pattern := Union([1..14], [17..24]);
 _lines_wanted := 36;
 _lines_kept   := 35;
 \\a3_save     := "h%0_biquad";
 pat := pencil_list();
 Perform(\\cut_pattern, function(i) pat[i] := []; end);
 Apply(pat[16], p -> Concatenation(p, [p[3]/2]));
 Apply(pat[15], p -> Concatenation(p, [Int(p[3]/2)]));
 return pat;
end;

#####################################################################
## Extremal stuff has been saved here
#####################################################################

dir_quad   := "out/quad/";

saved_quad := [
 "h8_quad_15",
 "h8_quad_16_2",
 "h8_quad_17_1", "h8_quad_17_2", "h8_quad_17_1",
 "h8_quad_18", "h8_quad_18_1", "h8_quad_18_2",
 "h8_quad_19", "h8_quad_19_1",
 "h8_quad_20"];

special_quad := [];

load_result := function()
 special_quad := Concatenation([dir_quad], saved_quad);
 special_quad := CallFuncList(load_list, special_quad);
 fprint("## Loaded %0 special records\n", Length(special_quad));
 return _load_result(result_mask("A3", "a3p"), 2*[2..9]: append := special_quad);
end;


#####################################################################
# h^2 = 8, _lines_wanted = 33
# Pencils with the right number of sections:
# 22 fibers, want 3 sections (rk >= 20, lines <= 30)
#   [5, 0, 2]
# 21 fibers, want 3 sections (rk >= 20, lines <= 33)
#   [5, 0, 1]
# 20 fibers, want 4 sections:
#   [5, 0, 0]: rk >= 19, lines = [ 24, 28, 36 ]
#                                extra section produces same 36 lines
#   [4, 1, 2]: rk >= 20, lines = [ 22, 24, 26, 28 ]
#   [4, 0, 4]: rk >= 19, lines = [ 24, 26, 28, 30, 32, 36 ]
#                                extra section produces at most 28 lines
# 19 fibers, want 4 sections (rk >= 20, lines <= 29)
#   [4, 1, 1]
#   [4, 0, 3]
#   [3, 2, 3]
# 18 fibers, want 4 sections:
#   [4, 1, 0]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 28, 30 ]
#   [4, 0, 2]: rk >= 18, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 34, 36 ]
#   [3, 3, 0]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 28, 30 ]
#   [3, 2, 2]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32, 36 ]
#   [3, 1, 4]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28 ]
#   [3, 0, 6]: rk >= 18, lines = [ 20, 21, 22, 23, 24, 25, 26, 27, 28, 30 ]
#####################################################################


==> anc/code/hh/a3p_.txt <==
# -*- GAP -*-
Read("pencil.txt");
Read("a3pencil.txt");

## Works for h^2 = 6 (slow) and h^2 = 8
_lines_wanted := 34;
_lines_kept   := 30;

\\max_pool    := 3;
\\cut_pattern := [1..16];
\\degree      := 4;
\\file        := "a3p";

\\no_biquad   := true;

#pat := pencil_list();
pat := _load_pat("a3p_pat");

\\a3_save := "h%0_A3p";

save_a3 := function(name)
 _save_proof(\\a3_save, name);
end;

save_proof := save_a3;

#####################################################################
# Analyzing sections
#####################################################################

sec_max := function(rc, secs)
 local max;

 if not \\sections.max then return List([1..4], i -> secs[1]); fi;
 max := List([1, 0], i -> Sum(rc.mat[Length(rc.mat) - i]) - 2);
 if secs[1] < max[2] then max[2] := secs[1]; fi;
 return List([2, 1, 2, 1], i -> max[i]);
end;

sec_caps := function(rc, secs)
 local res, max;
 res := rec(max := sec_max(rc, secs), edges := []);
# if ForAny([1..4], i -> secs[i] > res.max[i]) then Error(); fi;
 res.can := List([1..4], i -> secs[i] < res.max[i]);
 max := _lines_wanted - Length(rc.mat) + 1;
 max := max - Sum(res.max);
 res.must := List([1..4], i -> secs[i] < max + res.max[i]);
 if not ForAny([1..4], i -> res.must[i] and not res.can[i]) then
  res.edges := Filtered([1..4], i -> res.must[i]) + 1;
 fi;
 res.3 := (secs[2] + secs[4]) < (max + res.max[2] + res.max[4]);
# res.3 := Length(Intersection(res.edges, [3, 5])) <> 0;
 res.4 := 4 in res.edges;
# if ForAny([1..4], i -> res.must[i] and not res.can[i]) then return res; fi;
 return res;
end;

## This is to be ised with rc.secs
sec_edges := function(rc)
 rc := List(rc.secs, s -> sec_caps(rc, s));
 return Filtered([3, 4], i -> ForAll(rc, r -> r.(i)));
end;

sec_rank := function(rc)
 local r, ss, rk;

 r := rc_copy(rc);
 Unbind(r.extra);
 rk := Rank(rc_mat(r));
 ss := Filtered(rc.sections, s -> s[1] <> 2);
 rk := List(ss, function(s)
   r.extra := [s];
   return Rank(rc_mat(r)) > rk;
  end);
 return List([3..5], function(n)
   r := Filtered([1..Length(ss)], i -> ss[i][1] = n);
   return [Length(r), Number(rk{r}, IdFunc)];
  end);
end;

#####################################################################
# Advanced section handling
#####################################################################

_extra_sets := Immutable([,,
#h: 2      4      6       8
 [[ , [0..1]                ],  #no biquad
  [ ,       , [0..2], [0..1]]], #biquad
 [[ , [0..2], [0..2], [0..1]],  #no biquad
  [ ,       , [0..3], [0..1]]]  #biquad
]);

get_extra_set := function(edge)
 local h;
 if edge = 5 then edge := 3; fi;
 edge := _extra_sets[edge];
 if \\hh.biquad then return _select_h(edge[2]); fi;
 return _select_h(edge[1]);
end;

set_extra_edge := function(edge)
 extra_edge := edge;
 \\hh.extra := get_extra_set(edge);
 \\sections.pool := (edge = 4) or not \\hh.biquad;
end;

set_extra_edge(3);

next_extra_a3 := function(root, list, pool, max)
 local ss, res, _sv, store;

 store := function(root, list, pool_, max)
  pool := pool_;
  return [];
 end;

 if extra_edge > 3 then return next_extra(root, list, pool, max); fi;
 if Length(list) = 0 or (max <= 0) then return []; fi;
 _list_index := "e = 3";
 res := next_extra(root, list, pool, max);
 _list_index := "e = 5";
 pool := change_extra(pool, 5);
 Append(res, next_extra(root, list, pool, 1: intersect, sym := (3, 5)));
 set_extra_edge(4);
 _list_index := "e = 4";
 _sv := \\next_extra;
 \\next_extra := store;
 pool := [];
 extra_section(root);
 \\next_extra := _sv;
 Append(res, next_extra(root, list, pool, 1: intersect, level := next_()));
 set_extra_edge(3);
 _list_index := [0, 0];
 return res;
end;

\\next_extra := next_extra_a3;

extra_sections_a3 := function(list)
 local res;
 set_extra_edge(3);
 res := extra_sections(list);
 list := Filtered(list, r -> not(3 in sec_edges(r)));
 if Length(list) = 0 then return res; fi;
 set_extra_edge(4);
 Append(res, extra_sections(list));
 set_extra_edge(3);
 return res;
end;

\\extra_sections := extra_sections_a3;

biquad_list := function()
 local pat;

 \\no_biquad  := false;
 set_hh(6);
 \\cut_pattern := Union([1..14], [17..24]);
 _lines_wanted := 36;
 _lines_kept   := 35;
 \\a3_save     := "h%0_biquad";
 pat := pencil_list();
 Perform(\\cut_pattern, function(i) pat[i] := []; end);
 Apply(pat[16], p -> Concatenation(p, [p[3]/2]));
 Apply(pat[15], p -> Concatenation(p, [Int(p[3]/2)]));
 return pat;
end;

#####################################################################
## Extremal stuff has been saved here
#####################################################################

dir_quad   := "out/quad/";

saved_quad := [
 "h8_quad_15",
 "h8_quad_16_2",
 "h8_quad_17_1", "h8_quad_17_2", "h8_quad_17_1",
 "h8_quad_18", "h8_quad_18_1", "h8_quad_18_2",
 "h8_quad_19", "h8_quad_19_1",
 "h8_quad_20"];

special_quad := [];

\\wanted_default := 1;

\\load_result := function(mask, hh)
 special_quad := Concatenation([dir_quad], saved_quad);
 special_quad := CallFuncList(load_list, special_quad);
 special_quad := sort_list(special_quad, quads);
 fprint("## Loaded %0 special records\n", Length(special_quad));
 return _load_result(mask, 2*[2..9]: append := special_quad);
end;

\\pencil_size := Reversed([18..24]);


#####################################################################
# h^2 = 8, _lines_wanted = 33
# Pencils with the right number of sections:
# 22 fibers, want 3 sections (rk >= 20, lines <= 30)
#   [5, 0, 2]
# 21 fibers, want 3 sections (rk >= 20, lines <= 33)
#   [5, 0, 1]
# 20 fibers, want 4 sections:
#   [5, 0, 0]: rk >= 19, lines = [ 24, 28, 36 ]
#                                extra section produces same 36 lines
#   [4, 1, 2]: rk >= 20, lines = [ 22, 24, 26, 28 ]
#   [4, 0, 4]: rk >= 19, lines = [ 24, 26, 28, 30, 32, 36 ]
#                                extra section produces at most 28 lines
# 19 fibers, want 4 sections (rk >= 20, lines <= 29)
#   [4, 1, 1]
#   [4, 0, 3]
#   [3, 2, 3]
# 18 fibers, want 4 sections:
#   [4, 1, 0]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 28, 30 ]
#   [4, 0, 2]: rk >= 18, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 34, 36 ]
#   [3, 3, 0]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 28, 30 ]
#   [3, 2, 2]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32, 36 ]
#   [3, 1, 4]: rk >= 19, lines = [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28 ]
#   [3, 0, 6]: rk >= 18, lines = [ 20, 21, 22, 23, 24, 25, 26, 27, 28, 30 ]
#####################################################################


==> anc/code/hh/a3pencil.txt <==
# -*- GAP -*-

\\sort_key    := quads;
\\degree      := 4;

\\SS := [
 make_SS(At(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

set_extra_edge := ReturnTrue;

\\no_biquad := true;

## Do not want biquadrangles
\\validate_set :=
function(set, vec)
 local intr, c, n;
 if not \\no_biquad then return true; fi;
 if Length(vec) > 0 then set := Concatenation(set, vec); fi;
 for c in Combinations([1..Length(set)], 2) do
  intr := Intersection(set[c[1]], set[c[2]]);
  if Length(intr) > 2 then return false; fi;
  if Length(intr) < 2 then continue; fi;
  for n in [c[2] + 1..Length(set)] do
   if Length(Intersection(intr, set[n])) > 1 then return false; fi;
  od;
 od;
 return true;
# return ForAll(Combinations(set, 2), c -> Length(Intersection(c)) <= 1);
end;

_set_hh_a3 := function(arg)
 _set_hh_pencil();
 \\hh.pencil := \\hh.single - 2;
 \\hh.biquad := not \\no_biquad;
 set_extra_edge(3);
end;

\\set_hh := _set_hh_a3;

\\set_hh();

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 3)/4);

\\secs  := [2..5];
\\ssecs := [2, 4];

## The fourth argument creates an extra bisection!
\\created := function(rc, list)
 local v1, v2;

 rc.get_max := sections_wanted;
 \\sections.max := false;
 if Length(list) <= Length(\\SS) then return; fi;
## Adding a double section
 v1 := [];
 v2 := [];
 list := list[Length(\\SS) + 1];
 Perform(rc.sets, function(s)
   if Length(s) = 4 then Add(v1, s{[1,3]}); Add(v2, s{[2,4]}); return; fi;
   if Length(s) = 3 then Add(v1, [s[2]]); Add(v2, [s[3]]); return; fi;
   if list > 0 then list := list - 1; Add(v1, [s[2]]); return; fi;
   Add(v2, [s[2]]);
  end);
# fprint("%0 - %1\n", Concatenation(v1), Concatenation(v2));
 if \\hh.h <= 6 then
  rc.vec := [Concatenation(v1), Concatenation(v2)];
 else
  rc.vec := [Concatenation(v2)];
 fi;
 \\sections.max  := Length(rc.vec) = 2;
 \\sections.pool := false;
 \\hh.biquad     := true;
 rc.G := get_stab(rc);
 rc.mat := rc_mat(rc);
 if Length(rc.vec) = 2 then put(rc.mat, Length(rc.mat), Length(rc.mat) - 1); fi;
 rc.vec := [];
 rc.get_max := pat -> Int((_lines_wanted - fib(pat) + 1)/4);
end;

rc_validate := function(rc)
 local max;

 if not rc_validate_pencil(rc) then return false; fi;
 if BYPASS then return true; fi;
# maximal number of sections at edges
 if IsBound(\\sections.max) and \\sections.max then
  max := List([1, 0], i -> Sum(rc.mat[Length(rc.mat) - i]) - 2);
  if ForAny([[2,2], [3,1], [4,2], [5,1]], p -> sec(rc, p[1]) > max[p[2]]) then
   err_(err_Sections, rc);
   return false;
  fi;
 fi;
# want triangle free
 if has_trig_rc(rc) then return false; fi;
 if not \\hh.biquad and has_biquad_rc(rc) then return false; fi;
 return true;
end;

\\get_sections := all_sections;

\\extend_extra_sections := extend_extra_trig_free;

a3_next := function(rc)
 \\get_sections := all_sections;
 return collect_sections(rc);
end;

\\process_pencil := a3_next;


==> anc/code/hh/a4le_.txt <==
# -*- GAP -*- Read("pencil.txt");
Read("dd.txt");

\\file        := "a4le";
#\\set_stabilizer := quick_stab_4;

\\min_default := 20;
_lines_wanted := \\min_default; #21;
_lines_kept   := 20;

\\SS := [
 make_At(4),
 make_Am(3),
 make_Am(2),
 make_Am(1),
];

#_first_fiber_end := 6;

#sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 4)/5);

\\secs  := [2..6];
\\ssecs := [2..5];

#pat := pencil_list();
pat := _load_pat("a4p_pat");

\\want_global_low := false;
\\want_global_invalid := false;

\\can_intersect := true;

## To be used in compute_sets
can_intersect := function(c)
 c := (c[1] - c[2]) mod 5;
 return (c = 2) or (c = 3);
end;

ssets := [
  [ 2 ],
  [ 2, 3 ], [ 2, 4 ],
  rec( set := [ 2, 4 ], vec := [ 0, 1 ] ),
  [ 2, 3, 4 ], [ 2, 3, 5 ],
  rec( set := [ 2, 3, 4 ], vec := [ 0, 0, 1 ] ),
  rec( set := [ 2, 3, 5 ], vec := [ 0, 0, 1 ] ),
  rec( set := [ 2, 3, 5 ], vec := [ 0, 0, [ 1, 2 ] ] ),
  [ 2, 3, 4, 5 ],
  rec( set := [ 2, 3, 4, 5 ], vec := [ 0, 0, 1, 0 ] ),
  rec( set := [ 2, 3, 4, 5 ], vec := [ 0, 0, 1, 1 ] ),
  rec( set := [ 2, 3, 4, 5 ], vec := [ 0, 0, 1, [ 1, 2 ] ] ),
  rec( set := [ 2, 3, 4, 5 ], vec := [ 0, 0, 1, 2 ] ),
  rec( set := [ 2, 3, 4, 5 ], vec := [ 0, 0, 0, 1 ] ),
  [ 2, 3, 4, 5, 6 ],
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, 0, 0 ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, 1, 0 ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, [ 1, 2 ], 0 ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, [ 1, 2 ], 2 ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, [ 1, 2 ], [ 2, 3 ] ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, 1, 2 ] ),
  rec( set := [ 2, 3, 4, 5, 6 ], vec := [ 0, 0, 1, 2, 0 ] ),
];

#h:  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
_a4_wanted :=
[ , 21, 21, 21, 21, 21, 21, 21, 21, 21, 20];
_a4_kept :=
[ , 21, 21, 21, 21, 21, 21, 21, 20, 20, 20];

\\set_hh := function(arg)
 _set_hh_pencil();
 _lines_wanted := _select_h(_a4_wanted);
 _lines_kept   := _select_h(_a4_kept);
end;


==> anc/code/hh/a4p.txt <==
# -*- GAP -*- Read("pencil.txt");
Read("pencil.txt");
#Read("le.txt");

\\cut_pattern := [1..16];
\\degree      := 5;
\\file        := "a4p";

\\SS := [
 make_SS(At(4)),
 make_SS(Am(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

_chi := [3, 2];
_fib := [3, 1];

_chi := [5, 4, 3, 2];
_fib := [5, 3, 2, 1];

#_first_fiber_end := 6;

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 4)/5);

\\secs  := [2..6];
\\ssecs := [2..5];

#pat := pencil_list();
pat := _load_pat(\\file);

## Arguments are a4, a3, a2, a1
create_a4 := function(arg)
 local rc;

 if IsList(arg[1]) then arg := arg[1]; fi;
 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_a4;

rc_validate := function(rc)
 if not rc_validate_pencil(rc) then return false; fi;
# want quadrangle free
 if has_quad_rc(rc) then return false; fi;
 return true;
end;

a4_sections := function(rc)
 local orb, fixed;

 orb := all_sections(rc);
 fixed := Union(rc.vec);
 RemoveSet(fixed, 2);
 orb := Filtered(orb, v -> Length(Intersection(fixed, v)) = 0);
 return orb;
end;

\\get_sections := a4_sections;

a4_next := function(rc)
 \\get_sections := a4_sections;
 return collect_sections(rc);
end;

\\process_pencil := a4_next;


==> anc/code/hh/a4p_.txt <==
# -*- GAP -*-

Read("dd.txt");

\\file        := "a4p";
#\\set_stabilizer := quick_stab_4;

\\min_default := 20;
_lines_wanted := \\min_default; #21;
_lines_kept   := 20;

\\SS := [
 make_At(4),
 make_Am(3),
 make_Am(2),
 make_Am(1),
];

#_first_fiber_end := 6;

#sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 4)/5);

\\secs  := [2..6];
\\ssecs := [2..5];

#pat := pencil_list();
pat := _load_pat("a4p_pat");

\\want_double   := true;
\\want_rank     := 20;

\\get_sections  := all_sections;
\\max_length    := fail;
\\want_elliptic := false;

\\want_global_low := false;
\\want_global_invalid := false;

#\\can_intersect := true;
#
### To be used in compute_sets
#can_intersect := function(c)
# c := (c[1] - c[2]) mod 5;
# return (c = 2) or (c = 3);
#end;

disjoint_pairs := function(list, ln)
 local max, res;
 list := Filtered(list, s -> Sum(s) = ln);
 res := [];
 Perform(list, function(s)
   s := Set([[1, 2], [2, 3], [3, 4], [4, 5], [1, 5]], i -> SortedList(s{i}));
   max := Maximum(List(s, Sum));
   Perform(s, function(p) if Sum(p) = max then AddSet(res, Reversed(p)); fi; end);
  end);
 return res;
end;

make_pairs := function(list, ln)
 list := List(list, function(s)
   if Sum(s) >= ln then return fail; fi;
   s := Concatenation(List([1..Length(s)], n -> List([1..s[n]], i -> n + 1)));
   return List([1..ln - Length(s)], n -> Concatenation(s, List([1..n], i -> 0)));
#   return [s];
  end);
 list := Filtered(list, s -> s <> fail);
 return Concatenation(list);
end;

add_zeroes_plain := function(sets, ln)
 local ls, ss, res, nz;

 nz := s -> Filtered(s, i -> i <> 0);

 ls := _load_data("pent_sets");
 ls := Union(List(ln, n -> make_pairs(disjoint_pairs(ls, n), n)));
 ss := Set(ls, nz);
 Apply(sets, function(rc)
   if not(rc.set in ss) then return rc; fi;
   res := [rc];
   Perform(Filtered(ls, s -> nz(s) = rc.set), function(s)
     Add(res, rec(set := s, h := rc.h));
    end);
   return res;
  end);
 return Flat(sets);
end;

add_zero := function(sets, max, d)
 Apply(sets, function(rc)
   if Length(rc.set) > max then return []; fi;
   if Length(rc.set) >= (max - d) then return rc; fi;
   return [rc, rec(set := Concatenation(rc.set, [0]), h := rc.h)];
  end);
 return Flat(sets);
end;

\\init_sets := function(arg)
 if IsBound(arg[2]) then return arg[1]; fi;
## Special processing for h = 4, 6, 8: length >= 14 eliminated in "pent.txt"
 if \\hh.h in [4, 6, 8] then return add_zeroes_plain(arg[1], [9..13]); fi;
## Special processing for h = 10: will have to eliminate length >= 14
#  Cannot have four sections at the same position (always <=3 or 5)
 if \\hh.h in [10] then
  arg[1] := Filtered(arg[1], r -> 10 in r.h);
  arg[1] := add_zeroes_plain(arg[1], [9..13]);
  arg[1] := Filtered(arg[1], s -> ForAll([2..6], n -> Number(s.set, i -> i = n) <> 4));
  Perform(arg[1], function(s)
    if 2*Number(s.set, IsZero) >= Length(s.set) then
     s.set[Position(s.set, 0)] := 4 + \\pp_mod;
    fi;
   end);
  return arg[1];
 fi;
## Special processing for h = 12: length >= 12 eliminated in "pent.txt"
 if \\hh.h in [12] then return add_zeroes_plain(arg[1], [8..11]); fi;
## Special processing for h = 14, 16: always length <= 10, 7 and
#  there is at most one line intersecting others
 if \\hh.h = 14 then return _load_data("a4p_sets_14"); fi;
 if \\hh.h = 16 then return _load_data("a4p_sets_16"); fi;
## Special processing for h >= 22: all sections are disjoint
#  If h = 18, the only set not disjoint is [1, 1, 1, 0, 0], which can have no fibers
 if \\hh.h >= 18 then return arg[1]; fi;
end;

#h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
_a4_wanted := [, 30, 30, 30, 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
_a4_kept   := [, 29, 29, 29, 28, 28, 25, 24, 22, 21, 20]; #, 20, 20, 20, 19]; #, 20, 18, 19];
#                                    25
#                                    24

\\set_hh := function(arg)
 _set_hh_pencil();
# \\hh.pencil := \\hh.single - 1;
 _lines_wanted := _select_h(_a4_wanted);
 _lines_kept   := _select_h(_a4_kept);
end;

\\set_hh();


==> anc/code/hh/a4p_patterns.txt <==
# -*- GAP -*-

pat :=
[ [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], 
  [  ], [  ], [  ], [  ], [  ], [  ], [  ], [ rec(
          h := [  ],
          pat := [ 4, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 3, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 2, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 4, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 2, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 1, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 4, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 4, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [  ], [  ] ];



==> anc/code/hh/a5p.txt <==
# -*- GAP -*-
Read("le.txt");

\\cut_pattern := [1..18];
\\degree      := 6;
\\file        := "a5p";
#\\set_stabilizer := quick_stab_4;

\\SS := [
 make_SS(At(5)),
 make_SS(Am(4)),
 make_SS(Am(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

_chi := [6, 5, 4, 3, 2];
_fib := [6, 4, 3, 2, 1];
#_first_fiber_end := 6;

#sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 5)/6);

\\secs  := [2..7];
\\ssecs := [2..6];

pat := pencil_list();

## Arguments are a5, a4, a3, a2, a1
create_a5 := function(arg)
 local rc;

 if IsList(arg[1]) then arg := arg[1]; fi;
 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_a5;

#save_le := function(name)
# _save_le("le_A5p", name);
#end;


==> anc/code/hh/a5p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\cut_pattern := [];
\\file        := "a5p";
#\\set_stabilizer := quick_stab_4;

\\min_default := 20;
_lines_wanted := \\min_default; #21;
_lines_kept   := 20;

\\SS := [
 make_At(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1),
];

\\secs  := [2..7];
\\ssecs := [2..6];

#pat := pencil_list();
pat := _load_pat("a5p_pat");

\\forbidden_mat := [];
\\girth         := 6;
\\no_D5         := false;

\\want_global_low := false;
\\want_global_invalid := false;

\\can_intersect := true;

## To be used in compute_sets
can_intersect := function(c)
 return (c[1] - c[2]) mod 6 = 3;
end;

# ssets := compute_sets(DihedralGroup(IsPermGroup, 10), [1..5], can_intersect);

ssets := [
 [ 2 ],
 [ 2, 3 ], [ 2, 4 ], [ 2, 5 ],
 rec(set := [ 2, 5 ], vec := [0, 1]),
 [ 2, 3, 4 ], [ 2, 3, 5 ], [ 2, 4, 6 ],
 rec(set := [ 2, 3, 5 ], vec := [0, 0, 1]),
 [ 2, 3, 4, 5 ], [ 2, 3, 4, 6 ], [ 2, 3, 5, 6 ],
 rec(set := [ 2, 3, 4, 5 ], vec := [0, 0, 0, 1]),
 rec(set := [ 2, 3, 4, 6 ], vec := [0, 0, 0, 2]),
 rec(set := [ 2, 3, 5, 6 ], vec := [0, 0, 1, 0]),
 rec(set := [ 2, 3, 5, 6 ], vec := [0, 0, 1, 2]),
 [ 2, 3, 4, 5, 6 ],
 rec(set := [ 2, 3, 4, 5, 6 ], vec := [0, 0, 0, 1, 0]),
 rec(set := [ 2, 3, 4, 5, 6 ], vec := [0, 0, 0, 1, 2]),
 [ 2, 3, 4, 5, 6, 7 ],
 rec(set := [ 2, 3, 4, 5, 6, 7 ], vec := [0, 0, 0, 1, 0, 0]),
 rec(set := [ 2, 3, 4, 5, 6, 7 ], vec := [0, 0, 0, 1, 2, 0]),
 rec(set := [ 2, 3, 4, 5, 6, 7 ], vec := [0, 0, 0, 1, 2, 3]),
];

#2   4   6   8  10  12  14  16  18  20  22  24  26  28  30  32
_a5_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 21, 21, 20, 20];
_a5_kept :=
[ , 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 20, 20, 20, 20];

\\set_hh := function(arg)
 _set_hh_pencil();
 _lines_wanted := _select_h(_a5_wanted);
 _lines_kept   := _select_h(_a5_kept);
end;

################################################################
## Option restricted := true is to be used for special octics
################################################################

\\init_sets := function(arg)
 if IsBound(arg[2]) then return arg[1]; fi;
 if ValueOption("restricted") <> true then return arg[1]; fi;
 if \\hh.h <> 8 then Error(); fi;
 _lines_wanted := 20;
 _lines_kept := 20;
 return Filtered(arg[1], s -> Length(Intersection(s.set, [3, 5, 7])) = 0);
end;

rc_validate := function(rc)
 if not rc_validate_dd(rc) then return false; fi;
 if (ValueOption("restricted") = true) and not has_good_component(last_graph()) then
  err_(err_Bipartite, rc);
  return false;
 fi;
 return true;
end;


==> anc/code/hh/a5p_patterns.txt <==
# -*- GAP -*-

pat :=
[ [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], 
  [  ], [  ], [  ], [  ], [  ], [  ], [ rec(
          h := [ 4, 8 .. 20 ],
          pat := [ 3, 0, 0, 0, 1 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8, 14 ], [ 3, 9, 15 ] ], [ [ 2, 8, 14 ], [ 3, 9, 16 ] ], 
              [ [ 2, 8, 14 ], [ 3, 9, 17 ] ], [ [ 2, 8, 14 ], [ 3, 10, 16 ] ],
              [ [ 2, 8, 14 ], [ 3, 10, 17 ] ] ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 1, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [ 20 ],
          pat := [ 2, 1, 0, 1, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8, 18 ], [ 3, 11, 20 ] ] ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [ 20 ],
          pat := [ 2, 0, 0, 3, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8, 14 ], [ 3, 9, 20 ] ] ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 3, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 2, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 2, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 2, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 3, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 2, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 1, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 4, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 3, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 2, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 1, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 1, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 1, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [  ], [  ], [  ] ];



==> anc/code/hh/a6p.txt <==
# -*- GAP -*-
Read("le.txt");

\\cut_pattern := [1..18];
\\degree      := 7;
\\file        := "a6p";
#\\set_stabilizer := quick_stab_4;

\\SS := [
 make_SS(At(6)),
 make_SS(Am(5)),
 make_SS(Am(4)),
 make_SS(Am(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

_chi := [7, 6, 5, 4, 3, 2];
_fib := [7, 5, 4, 3, 2, 1];
#_first_fiber_end := 6;

#sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 5)/6);

\\secs  := [2..8];
\\ssecs := [2..7];

pat := pencil_list();

## Arguments are a5, a4, a3, a2, a1
create_a6 := function(arg)
 local rc;

 if IsList(arg[1]) then arg := arg[1]; fi;
 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_a6;

#save_le := function(name)
# _save_le("le_A5p", name);
#end;


==> anc/code/hh/a6p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\file        := "a6p";

\\min_default := 20;
_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_At(6),
 make_Dm(4),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1),
];

\\secs  := [2..8];
\\ssecs := [2..7];

#pat := pencil_list();
pat := _load_pat("a6p_pat");

\\forbidden_mat := [];
\\girth         := 7;
\\no_D5         := true;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [[2], [2, 4], [2, 5], [2, 4, 6]];


==> anc/code/hh/a7p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\file        := "a7p";

\\min_default := 20;
_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_At(7),
 make_Dm(4),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1: flat),
];

\\secs  := [2..8];
\\ssecs := [2..8];

\\xp_exclude := List([
 [ 47, 2, 1, 1, 1, 1, 1, 1, 1, 1 ],
# [ 1, 0, 0, 0, 0, 0, 1, 8 ],
], as_pat);

#pat := pencil_list();
pat := _load_pat("a7p_pat");

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
 rec(mat := Et(6), err := err_E6),
];
\\girth         := 8;
\\no_D5         := true;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [[2], [2, 5], [2, 6]];


==> anc/code/hh/a8p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\file        := "a8p";

\\min_default := 20;
_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_At(8),
 make_Dm(5),
 make_Dm(4),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1: flat),
];

#pat := pencil_list();
pat := _load_pat("a8p_pat");


==> anc/code/hh/a9p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\file        := "a9p";

_lines_wanted := 20;
_lines_kept   := 20;
\\min_default := 20;

\\SS := [
 make_At(9),
 make_Dm(5),
 make_Dm(4),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1: flat),
];

#pat := pencil_list();
pat := _load_pat("a9p_pat");


==> anc/code/hh/d4.txt <==
# -*- GAP -*-
Read("special.txt");

## Recommended for h^2 = 8
_min_lines  := 15;
_lines_kept := 29;

_counts := [1..5];
_count_defect := [1, 1, 1, 1, 4];

\\no_pentagon := true;
\\no_quad     := true;
\\keep_count  := false;

rc_validate_d4 :=
function(rc)
 if not rc_validate_special(rc) then return false; fi;
# just in case: no extra double sections
 if not BYPASS then
  if \\keep_count and (rc.count[5] <> Length(rc.sets[5])) then
   err_(err_Lines, rc);
   return false;
  fi;
# want quadrangle free
  if \\no_quad and has_quad_rc(rc) then return false; fi;
  if \\no_pentagon and small_girth_rc(rc, 6) then return false; fi;
 fi;
 rc.counts := List([6, 2, 3, 4, 5], function(n)
   return Number(last_right()[n], v -> v = 1) - 1;
  end);
 rc.counts[1] := rc.counts[1] - 3;
 return true;
end;

rc_validate := rc_validate_d4;

d4 :=
function(d, m, n, r)
 local rc, s, mat;

 rc := List([1..n], i -> []);
 Perform([1..r], function(i) rc[i] := i + d + 5; end);
 s := [[d + 6..d + m + 5], [], [], [], [6..d + 5]];
 mat := _2matrix(d + m + 5);
 put(mat, 1, s[1]);
 put(mat, 5, [1..d + 5]);
## correcting for h
 s := s + 1;
 rc := rc + 1;
 mat := _prepend_h(mat);
##
 rc := rec(mat := mat, params := [d, m, n, r],
           pp := 2, vec := rc, sets := s);
 rc.mat := rc_mat_special(rc);
 rc.pp := 3;
 rc.vec := [];
 rc.G := Concatenation(List(rc.sets, s -> GeneratorsOfGroup(SymmetricGroup(s))));
 rc.G := GR(rc.G);
 s := Cartesian(rc.sets[1], rc.sets[2]);
 s := Set(Filtered(s,  c -> rc.mat[c[1]][c[2]] = 1));
 rc.G := Stabilizer(rc.G, s, OnSetsSets);
 rc.get_max := function(i)
   if i = 0 then return n; fi;
   if (m + n + 2*i + d) < _min_lines then return fail; fi;
   return i;
  end;

 return rc;
end;

do_d4 :=
function(d, m, n, r)
 local rc, ls, res, max;

 if m > (d + 3) then m := d + 3; fi;
 if n > m then n := m; fi;
 if r > n then r := n; fi;
 return _add_sections(d4(d, m, n, r));
end;

add_sections := do_d4;

param_list :=
function(arg)
 local top, d, max, m, n, res;

 top := \\hh.single - 4;
 if IsBound(arg[1]) then top := arg[1]; fi;
 if IsInt(top) then top := [0..top]; fi;
 res := [];
 for d in Reversed(top) do
  max := d + 3;
  if d > 3 then max := 4; fi;
  for m in Reversed([0..max]) do
   for n in Reversed([0..m]) do
    if (d + m + 3*n) < _min_lines then break; fi;
    Append(res, List(Reversed([0..n]), r -> [d, m, n, r]));
   od;
  od;
 od;
 return res;
end;

do_pattern :=
function(pat)
 local ls, res, found, _saved, _rt;

 found := function(ls)
  if ValueOption("embeddings") = false then return []; fi;
  return Filtered(embeddings(ls), r -> count(r) >= _lines_kept);
 end;

 _saved := save_collected();
 _rt := Runtime();
 _print_stats := false;
 print_bar();
 fprint("## pat = %0\n", pat);
 ls := CallFuncList(do_d4, pat);
 res := rec(pat := pat, ranks := rank(ls), count := Length(ls));
 res.18 := Filtered(ls, r -> rank(r) < 20);
 res.found := found(ls);
 ls := all_fibers(res.18);
 Append(res.found, found(ls));
 res.found := sort_list(res.found, pencils);
# res.extra := ls;
 res.collected := save_collected(_saved);
 res.time := Runtime() - _rt;
 print_bar();
 fprint("## pat = %0\n", pat);
 fprint("## Found:  %0 records\n", res.count);
 fprint("## Counts: %0\n", res.collected);
 fprint("## Ranks:  %0\n", res.ranks);
 fprint("## Time:  %0\n", StringTime(res.time));
 print_bar();
 return res;
end;

## pool can be reused; it is filled item by item
prove_d4 :=
function(pool)

# do the job, saving results in pool
 Apply(pool, function(pat)
   if IsRecord(pat) then return pat; fi;  ## already done
   return do_pattern(pat);
  end);
# prepare for saving
 print_bar();
 global_found := [];
 global_low   := [];
 global_count := [];
 global_ranks := [];
 global_time  := 0;
 Perform(pool, function(pat)
   Perform(pat.found, function(r) r.pat := pat.pat; end);
   Perform(pat.18, function(r) r.pat := pat.pat; end);
   Append(global_found, pat.found);
   Append(global_low, pat.18);
   global_count := Union(global_count, pat.collected);
   global_ranks := Union(global_ranks, pat.ranks);
   global_time  := global_time + pat.time;
   pat.found := List(pat.found, rc_ghost);
   Unbind(pat.18);
   Unbind(pat.extra);
  end);
 global_found := sort_list(global_found, pencils);
 print_bar();
 fprint("## Counts: %0\n", global_count);
 fprint("## Ranks:  %0\n", global_ranks);
 fprint("## Time:  %0\n", StringTime(global_time));
 fprint("## Found %0 records with >= %1 lines\n", Length(global_found), _lines_kept);
 print_bar();
end;

save_proof :=
function(name)
 local file;

 file := Concatenation("h", String(\\hh.h), "_D4s");
 save_globals(file, "\\hh", "_min_lines", "_lines_kept",
                    "global_count", "global_ranks", "global_time", name);
 save_globals(Concatenation(file, "_found"), "global_found");
 save_globals(Concatenation(file, "_low"), "global_low");
 __save_debug(Concatenation(file, "_debug"));
 fprint("## Saved \"%0\" to \"%1\"\n", name, file);
end;


##################################################################
# Special checks
##################################################################

## See how many bisections (beyond 3) there can be

bisections :=
function()
 local pat, _save;
 _save := _min_lines;
 _min_lines := 0;
 pat := param_list();
 pat := Filtered(pat, p -> p[1] > 3);
 Apply(pat, do_pattern: max := 0, embeddings := false);
 pat := Filtered(pat, p -> p.count > 0);
 pat := Reversed(Union(List(pat, p -> Set(p.18, r -> r.count))));
 pat := List(Reversed(Set(pat, p -> p[5])), d -> Filtered(pat, p -> p[5] = d));
 _min_lines := _save;
 Perform(pat, function(p)
   if Length(p) = 0 then return; fi;
   fprint(" - d = %0\n", p[1][5]);
   Perform(p, function(pp) fprint("   %0: %1\n", pp, String(Sum(pp), 2)); end);
  end);
 return pat;
end;

all_d4 :=
function(d)
 local m, n, r, max, res;
 res := [];
 max := d + 3;
 if d > 3 then max := 4; fi;
 for m in Reversed([0..max]) do
  for n in Reversed([0..m]) do
   if (d + m + 3*n) < _min_lines then break; fi;
   for r in Reversed([0..n]) do
    fprint("################################\n");
    fprint("## Params: %0\n", [d, m, n, r]);
    Append(res, do_d4(d, m, n, r));
   od;
  od;
 od;
 if _validate_only then return res; fi;
 fprint("####################################\n");
 _print_counts(res);
 _print_ranks(res);
 return res;
end;

make_fibers_d4 :=
function(rc)
 local res;
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 res := List(rc.sets, s -> Concatenation([0], s));
 Sort(res);
 res := Cartesian(res);
 res := Set(res, s -> Filtered(s, i -> i <> 0));
 return res;
end;

d4_fibers :=
function(rc)
 make_sets := make_fibers_d4;
 return _add_fibers(rc);
end;

add_fibers := d4_fibers;

#####################################################################
# h^2 = 8, _min_lines = 16 (corresponding to <= 32 lines):
#    d = 1: rk >= 19, count <= 27
#    d = 2: rk >= 19, count <= 27
#    d = 3: rk >= 20, count <= 23
#####################################################################

#####################################################################
# h^2 = 6, _min_lines = 16 (corresponding to <= 32 lines):
#    d = 1: rk >= 19, count <= 24
#    d = 2: rk >= 20, count <= 24
#    d = 3: does not exist
#####################################################################

#####################################################################
# h^2 = 4, _min_lines = 16 (corresponding to <= 32 lines):
#    d = 1: rk >= 19, count <= 27
#    d = 2: rk >= 19, count <= 27
#    d = 3: rk >= 20, count <= 23
#####################################################################

d4d :=
function(arg)
 local rc;

 if IsList(arg[1]) then arg := List(arg[1]); fi;
 if not IsBound(arg[2]) then arg[2] := 0; fi;
 if not IsBound(arg[3]) then arg[3] := 0; fi;
 rc := d4(arg[1], arg[2], arg[3], 0);
 if not IsBound(arg[4]) then arg[4] := 0; fi;
 rc.vec := List([1..arg[4]], i -> []);
 next_special(rc);
 if not IsBound(arg[5]) then arg[5] := 0; fi;
 rc.vec := List([1..arg[5]], i -> []);
 next_special(rc);
 rc.pp := 0;
 \\no_pentagon := true;
 return rc;
end;

recreate_d4 :=
function(set)
 if IsRecord(set) then set := set.set; fi;
 return d4d(List([6, 2, 3, 4, 5], n -> Number(set, i -> i = n)));
# rc_vec := List([1..Number(set, i -> i = 6)]
end;

try_fibers :=
function(list)
 local ls, rc, elim;

 Perform(Union(List(list, r -> r.h)), function(h)
   print_bar();
   ls := Filtered(list, r -> h in r.h);
   fprint("## Processing h = %0 (%1 records)\n", h, Length(ls));
   elim := [];
   set_hh(h);
   do_list(ls, function(set)
     rc := recreate_d4(set);
     print_index(" ");
     if rc_lines(rc) and Length(add_fibers(rc: max := 1, level := next_())) > 0 then
      return [];
#      return true;
     fi;
     RemoveSet(set.h, h);
     Add(elim, Length(set.set));
     return [];
#     return false;
    end);
   print_bar();
   fprint("## Eliminated %0 sets %1\n", Length(elim), Reversed(SortedList(elim)));
  end);
end;

extra_fibers :=
function(set, h)
 set_hh(h);
 set := recreate_d4(set);
 rc_lines(set);
 set := add_fibers(set);
 set := List(set, embeddings);
 return set;
end;

## Check if there is no fiber with entirely non-generating lines
max_r18 :=
function(rc)
 local res, set;
 res := 10 + Sum(rc.sets, Length);
 set := Length(rc.mat) + [1..Length(rc.vec)];
 Perform(rc.fibers, function(f)
   if ForAll(f, n -> IsZero(rc.lines[n]{set})) then res := res + Length(f); fi;
  end);
 return res;
end;

## Check if the extra fibers are "central"
central_fibers :=
function(rc)
 local set, mat, func;
 set := rc.sets[5];
 if Length(set) > 1 then
  func := ReturnFalse;
 elif Length(set) = 0 then
  func := ReturnFail;
 else
#  mat := rc_mat(rc)*rc.lines[set[1] - 1];
#  func := n -> rc.lines[n]*mat = 1;
  mat := rc_mat(rc)[set[1]];
  func := n -> rc.lines[n]*mat = 1;
 fi;
 return List(rc.fibers, l -> List(l, func));
end;

all_d4d :=
function()
 local res, rc, val, do_pat, set;

 val := [6, 2, 3, 4, 5];

 set := function(pat)
  Perform([1..Length(pat)], function(i)
    pat[i] := List([1..pat[i]], j -> val[i]);
   end);
  return SortedList(Concatenation(pat));
 end;

 do_pat := function(pat)
  local n, max;
  n := Length(pat) + 1;
  if n > 5 then return; fi;
  pat := List(pat);
  pat[n] := 0;
  if n = 1 then max := 8; pat[1] := -1;
   elif n = 2 then max := pat[1] + 4;
   else max := pat[n - 1]; fi;
#  pat[n] := -1;
  repeat
   pat[n] := pat[n] + 1;
   if not IsZero(pat) then
    fprint("# pat = %0\n", pat);
    rc := d4d(pat);
    xmat(rc);
    if Length(rc.h) = 0 then return; fi;
    Add(res, rec(set := set(List(pat)), h := rc.h));
   fi;
   do_pat(pat);
  until pat[n] >= max;
 end;

 res := [];
 do_pat([]);
 try_fibers(res);
 res := Filtered(res, r -> Length(r.h) > 0);
 return res;
end;

##############################################################
# Further elimination:
##############################################################
## count = 12 (rank = 18):
#[ 2, 2, 2, 3, 3, 3, 4, 4, 5, 5, 6, 6 ], h = [4, 8]
#[ 2, 2, 2, 3, 3, 4, 4, 5, 5, 6, 6, 6 ], h = [4, 8]
#[ 2, 2, 2, 3, 3, 3, 4, 4, 4, 5, 5, 5 ], h = [4, 8, 12, 16]:
#  here, count <= 24 or count = 27 (32); do special processing

##############################################################
## For h^2 = 10, can easily eliminate the sets
# [ 2, 2, 3, 3, 4, 4, 5, 5, 6, 6, 6 ] (rank = 16; count <= 18)
# [ 2, 2, 2, 3, 3, 4, 4, 5, 6, 6, 6 ] (rank = 16; count <= 17)
# (may have up to two extra fibers, both of type [6])
# Slightly harder, can also eliminate
# [ 2, 2, 2, 3, 3, 3, 4, 4, 5, 5, 6 ] (rank = 17; count <= 21)

##############################################################

dd :=
function(arg)
 local rc, s, ss, mat, d, pp;

 mat := List(arg);
 d := Remove(mat, 1);
 if IsList(d) then
  pp := List(d);
  d := Remove(pp, 1);
 else
  pp := [];
  if Length(mat) > 0 then
   pp := mat;
   if (Length(pp) = 1) and IsList(pp[1]) then pp := pp[1]; fi;
   if Length(pp) > 4 then pp := pp{[1..4]}; fi;
  fi;
 fi;

 mat := _2matrix(d + Sum(pp) + 5);
 put(mat, 5, [1..4]);
 s := d + 5;
 rc := [6..s];
 put(mat, 5, rc);
 ss := [];
 Perform([1..Length(pp)], function(p)
   Add(ss, [s + 1..s + pp[p]]);
   s := s + pp[p];
   put(mat, p, ss[Length(ss)]);
  end);
 mat := _prepend_h(mat);
 rc := rec(mat := mat, params := Concatenation([d], pp),
           pp := 2, vec := [], sets := Concatenation(ss, [rc]) + 1);
 ss := List(rc.sets, SymmetricGroup);
 ss := Concatenation(List(ss, GeneratorsOfGroup));
 rc.G := GR(ss);
 return rc;
end;

do_dd :=
function()
 local res, d, rc, bad, step;

 bad := function(rc)
  if not rc_lines(rc) then return true; fi;
  if not is_K3_silent(rc) then
   fprint(err_Discr: level := next_());
   return true;
  fi;
  return false;
 end;

 step := function(pp, l)
  local p;
  p := 0;
  pp := List(pp);
  repeat
   p := p + 1;
   if (l > 2) and (p > pp[l - 1]) then break; fi;
   pp[l] := p;
   rc := dd(pp);
   if bad(rc) then break; fi;
   AddSet(res, rc.counts);
   if l < 5 then step(pp, l + 1: level := next_()); fi;
  until false;
 end;

 res := [];
 d := 0;
 repeat
  rc := dd(d);
  if bad(rc) then break; fi;
  AddSet(res, rc.counts);
  step(rc.counts, 2: level := next_());
  d := d + 1;
 until false;
 return res;
end;


==> anc/code/hh/d4dd_.txt <==
# -*- GAP -*-
Read("d4p_.txt");

## Recommended for all h^2
_lines_wanted := 19; #27; #25; #27;
_lines_kept   := 19; #25; #24; #25;
\\file        := "d4dd";

## For preparing sets and patterns
\\default_pencil := [ 1, 0, 0, 0, 0, 0, 0 ];
\\min_h := 8;

\\min_default    := 18;

Apply(pat, list -> Concatenation(List(list, function(p)
  return List([0..p[Length(\\SS)]], i -> Concatenation(p, [i]));
 end)));

ssets := _load_data("d4p_sets");
ssets := List(Filtered(ssets, r -> 8 in r.h), r -> r.set);

\\set_hh := _set_hh_pencil;

set_hh(8);


==> anc/code/hh/d4p.txt <==
# -*- GAP -*-
Read("pencil.txt");

## Recommended for all h^2
_lines_wanted := 30;
_lines_kept   := 29;
\\sort_key    := stars;
\\max_pool    := 4;
\\cut_pattern := [1..15];
\\degree      := 6;

_d4_mat := _2matrix(5);
put(_d4_mat, 5, [1..4]);

\\SS := [
 make_SS(_d4_mat, s -> s{[1..4]}),
 make_SS(At(5)),
 make_SS(Am(4)),
 make_SS(Am(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

_chi := [5, 6, 5, 4, 3, 2];
_fib := [5, 6, 4, 3, 2, 1];
#_first_fiber_end := 6;

\\secs  := [2..6];
\\ssecs := [2..4];

#pat := pencil_list();
pat := _load_pat("d4p_pat");

#h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
_d4_wanted := [, 30, 30, 30, 29, 29, 28, 27, 25, 25, 23, 24, 22, 22, 21, 21, 19, 20];
_d4_kept   := [, 29, 29, 29, 28, 28, 27, 26, 24, 24, 20, 20, 20, 20, 20, 20, 18, 19];
_d4_cut    := [, 15, 15, 15, 14, 15, 14, 15, 15, 16, 16, 19, 17, 17, 17, 17, 15, 17];
_d4_max    := [,
 [18, 18, 16, 13, 11, 10, 9, 8],
 [17, 16, 15, 12,  6],
 [18, 18, 16,  4],
 [18, 18, 18],
 [17,  2],
 [13],
 [ 7],
 [ 3],
 [ 1],
 [ 1],
 []];

_max_sections := [];

\\set_hh := function(arg)
 _set_hh_pencil();
 \\hh.pencil := \\hh.single - 1;
 _lines_wanted := _select_h(_d4_wanted);
 _lines_kept   := _select_h(_d4_kept);
 \\cut_pattern := [1.._select_h(_d4_cut)];
 _max_sections := _select_h(_d4_max);
end;

\\set_hh();

sections_wanted := function(pat)
 local n;

 n := _lines_wanted - fib(pat);

## large polarizations
 if \\hh.h >= 18 then return Int((n + 3)/4); fi;

 if (\\hh.h = 14) and (n = 13) then return 4; fi;

## can have at most one d-fiber if there is more than one D_4
 if (pat[1] > 1) or (\\hh.h >= 12) then return Int((n + 2)/4); fi;

## special processing: need to investigate (3; 3, 3, 3, 3)
#  Not relevant if _lines_wanted = 30
 if n >= 15 then return 4; fi;

## can have at most three d-fibers if there is an A_5
 if pat[2] > 0 then return Int(n/4); fi;

## the worst that can happen is (4; 2, 2, 2, 2)
#  (as otherwise we can have at most (5; 2, 2, 1, 1) ).
 if n >= 13 then return 3; fi;

## can have at most (6; 1, 1, 1, 1) or (7; 1, 1, 0, 0)
 if n >= 11 then return 2; fi;

## can have at most (8; 0, 0, 0, 0)
 if n >= 9 then return 1; fi;
 return 0;
end;

## Arguments are d4, a5, a4, a3, a2, a1
create_d4 := function(arg)
 local rc;

 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_d4;

rc_validate := function(rc)
 if not rc_validate_pencil(rc) then return false; fi;
# want quadrangle free
 if has_quad_rc(rc) then return false; fi;
 return true;
end;

d4_sections := function(rc)
 local orb, fixed;

 orb := all_sections(rc);
 fixed := Union(rc.vec);
 RemoveSet(fixed, 2);
 orb := Filtered(orb, v -> Length(Intersection(fixed, v)) = 0);
 return orb;
end;

\\get_sections := d4_sections;

extend_extra_d4 := function(rc, list)
## no quadrangles
 Perform(rc.vec, function(v)
   list := Filtered(list, s -> Length(Intersection(s, v)) <= 1);
  end);
## no triangles
 return extend_extra_trig_free(rc, list);
end;

\\extend_extra_sections := extend_extra_d4;

next_extra_d4 := function(root, list, pool, max)
 local ss, res;

 if Length(list) = 0 or (max <= 0) then return []; fi;
 _list_index := "e = 3";
 res := next_extra(root, list, pool, max);
 _list_index := "e = 4";
 pool := change_extra(pool, 4);
 Append(res, next_extra(root, list, pool, 1: intersect, sym := (3, 4)));
 _list_index := [0, 0];
 return res;
end;

\\next_extra := next_extra_d4;

d4_valid_secs := function(rc, secs)
 local d, sets;
# d := _lines_wanted - count(rc) + secs[5];
 d := _lines_wanted - Length(rc.mat) - Sum(secs) + 1 + secs[5];
# fprint("d = %0\n", d);
 if d <= 0 then
  return (Length(_max_sections) = 0) or (Sum(secs) > _max_sections[1]);
 fi;
 sets := Filtered(rc.sets, s -> s[1] <> 0);
 if (d > 3) and (Length(sets) > 3) then return true; fi;
 if (d > 1) and (Number(sets, s -> Length(s) = 4) > 1) then return true; fi;
 if d > Length(_max_sections) then return true; fi;
 if (Sum(secs) + d - secs[5]) > _max_sections[d] then return true; fi;
 return false;
end;

d4_valid_set := function(rc)
 rc.valid := ForAll(rc.secs, s -> d4_valid_secs(rc, s));
 return rc.valid;
end;

d4_valid_rc := function(rc)
 rc.valid := d4_valid_secs(rc, secs(rc));
 return rc.valid;
end;

extra_sections_d4 := function(list)
 Perform(list, d4_valid_set);
 return extra_sections(list);
end;

\\extra_sections := extra_sections_d4;

select_d4 := function(rc, list)
 if rank(rc) < 20 then
  rc.secs := Set(list, ssecs);
  d4_valid_set(rc);
 fi;
 return select_pencil(rc, list);
end;

\\select := select_d4;

d4_next := function(rc)
 \\get_sections := d4_sections;
 return collect_sections(rc);
end;

\\process_pencil := d4_next;

d4_list := function(arg)
 local res;
 res := CallFuncList(create_d4, arg);
 res := d4_next(res: K3 := false);
 fprint(">> Step 1: found %0 records\n", Length(res));
 res := d4_next(res: K3 := true);
 res := is_K3_list(res);
 fprint(">> Found:  %0 records\n", Length(res));
 fprint(">> Counts: %0 records\n", Set(res, r -> Length(r.lines)));
 fprint(">> Ranks:  %0 records\n", Set(res, r -> r.sign[3] + 1));
 return res;
end;

#####################################################################
## Adding a double section
#####################################################################

bisections := function(rc)
 local res, ss;

 res := List(rc.sets, function(s)
   if s[1] = 0 then
    ss := List(s, i -> [i]);
    if Length(s) = 5 then Add(ss, s{[2, 5]}); fi;
    return ss;
   fi;
   if Length(s) = 4 then return [[s[4] + 1]]; fi;
   return [s{[1, 4]}, s{[2, 5]}, s{[3, 6]}];
  end);
 res := List(Cartesian(res), Concatenation);
 return List(res, s -> Filtered(s, i -> i <> 0));
end;

extra_bisection := function(rc)
 local res, r;
 res := List(OrbitsDomain(stab(rc), bisections(rc), OnSets), o -> o[1]);
 res := do_dotted(res, function(o)
   r := rc_copy(rc);
   if not IsBound(r.extra) then r.extra := []; fi;
   r.extra := Concatenation(r.extra, [o]);
   rc_lines(r: rank := rc.sign[3]);
   return r;
  end);
 return res;
end;

process_invalid_d4 := function(list)
 list := Filtered(list, r -> rank(r) = 19);
 if Length(list) = 0 then return []; fi;
 Perform(list, function(r) r.valid := true; end);
 fprint("## Processing %0 invalid records\n", Length(list));
 list := do_list(list, extra_bisection: level := next_());
 return embeddings(list: select := select_rc);
end;

\\process_invalid := process_invalid_d4;

#####################################################################
## This is to be used to prove the bound ln <= 30
#####################################################################

save_d4 := function(name)
 _save_proof("h%0_D4p", name);
end;

save_proof := save_d4;

load_result := function()
 return _load_result(result_mask("d4p_", "d4p"), 2*[2..20]);
end;



#####################################################################
# h^2 = 8, _lines_wanted = 31
# Pencils with the right number of sections exist only for ln = 18:
#  [3, 0, 0, 1, 0, 0]
#  [3, 0, 0, 0, 0, 3]
#  [2, 1, 0, 0, 1, 0]
#  [2, 1, 0, 0, 0, 2]
#  [2, 0, 2, 0, 0, 0]
#  [1, 2, 0, 0, 0, 1]:  there are configurations w/ 30 lines!
#  [1, 1, 1, 1, 0, 0]
#  [1, 1, 1, 0, 1, 1]
#  [1, 1, 0, 2, 0, 1]
# They are always of maximal rank!
# Therefore, it suffices to consider configurations with >= 16 sections
# Counts observed: [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30 ]
#
# Pencils with ln = 17 mostly have rank = 20 (there are 20 pencils)
#  [1, 2, 0, 0, 0, 0]:  rank >= 19 (also has a configuration w/ 30 lines)
#  [1, 1, 1, 0, 0, 2]:  rank >= 19
#  [1, 1, 0, 2, 0, 0]:  rank >= 19
# Here, we have ln <= 30.
# Counts observed: [ 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30 ]
#
# Pencils with ln = 16 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 0]:  rank = 19
#  [2, 0, 1, 0, 1, 0]
#  [2, 0, 1, 0, 0, 2]
#  [2, 0, 0, 2, 0, 0]
#  [2, 0, 0, 1, 1, 1]
#  [2, 0, 0, 1, 0, 3]
#  [2, 0, 0, 0, 3, 0]
#  [2, 0, 0, 0, 2, 2]
#  [2, 0, 0, 0, 1, 4]
#  [2, 0, 0, 0, 0, 6]
#  [1, 1, 1, 0, 0, 1]:  rank >= 19
#  [1, 1, 0, 1, 1, 0]:  rank >= 19 (also there is one w/ 30 lines)
#  [1, 1, 0, 1, 0, 2]
#  [1, 1, 0, 0, 2, 1]:  rank >= 19
#  [1, 1, 0, 0, 1, 3]
#  [1, 1, 0, 0, 0, 5]
#  [1, 0, 2, 1, 0, 0]
#  [1, 0, 2, 0, 1, 1]
#  [1, 0, 2, 0, 0, 3]
#  [1, 0, 1, 2, 0, 1]
#  [1, 0, 1, 1, 2, 0]
#  [1, 0, 1, 1, 1, 2]
#  [1, 0, 1, 1, 0, 4]
#  [1, 0, 1, 0, 3, 1]
#  [1, 0, 1, 0, 2, 3]
#  [1, 0, 0, 3, 0, 2]
#  [1, 0, 0, 2, 2, 1]
#  [1, 0, 0, 2, 1, 3]
#  [1, 0, 0, 2, 0, 5]
#  [1, 0, 0, 1, 4, 0]
#  [1, 0, 0, 1, 3, 2]
#####################################################################

#####################################################################
# h^2 = 8, _lines_wanted = 33
# Pencils with the right number of sections (3) exist only for ln = 18:
#  [3, 0, 0, 1, 0, 0]
#  [3, 0, 0, 0, 0, 3]
#  [2, 1, 0, 0, 1, 0]
#  [2, 1, 0, 0, 0, 2]
#  [2, 0, 2, 0, 0, 0]
#  [1, 2, 0, 0, 0, 1]:  there are configurations w/ 30 lines!
#  [1, 1, 1, 1, 0, 0]
#  [1, 1, 1, 0, 1, 1]
#  [1, 1, 0, 2, 0, 1]
# They are always of maximal rank!
# Therefore, it suffices to consider configurations with >= 16 sections
# Counts observed: [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30 ]
#
# Pencils with ln = 17 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 1]
#  [1, 2, 0, 0, 0, 0]:  rank >= 19
#  [1, 1, 1, 0, 1, 0]
#  [1, 1, 1, 0, 0, 2]
#  [1, 1, 0, 2, 0, 0]
#  [1, 1, 0, 1, 1, 1]
#  [1, 1, 0, 1, 0, 3]
#  [1, 1, 0, 0, 3, 0]
#  [1, 1, 0, 0, 2, 2]
# Here, we have ln <= 28 (all values)
#
# Pencils with ln = 16 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 0]:  rank = 19
#  [2, 0, 1, 0, 1, 0]
#  [2, 0, 1, 0, 0, 2]
#  [2, 0, 0, 2, 0, 0]
#  [2, 0, 0, 1, 1, 1]
#  [2, 0, 0, 1, 0, 3]
#  [2, 0, 0, 0, 3, 0]
#  [2, 0, 0, 0, 2, 2]
#  [2, 0, 0, 0, 1, 4]
#  [2, 0, 0, 0, 0, 6]
#  [1, 1, 1, 0, 0, 1]:  rank >= 19
#  [1, 1, 0, 1, 1, 0]:  rank >= 19 (also there is one w/ 30 lines)
#  [1, 1, 0, 1, 0, 2]
#  [1, 1, 0, 0, 2, 1]:  rank >= 19
#  [1, 1, 0, 0, 1, 3]
#  [1, 1, 0, 0, 0, 5]
#  [1, 0, 2, 1, 0, 0]
#  [1, 0, 2, 0, 1, 1]
#  [1, 0, 2, 0, 0, 3]
#  [1, 0, 1, 2, 0, 1]
#  [1, 0, 1, 1, 2, 0]
#  [1, 0, 1, 1, 1, 2]
#  [1, 0, 1, 1, 0, 4]
#  [1, 0, 1, 0, 3, 1]
#  [1, 0, 1, 0, 2, 3]
#  [1, 0, 0, 3, 0, 2]
#  [1, 0, 0, 2, 2, 1]
#  [1, 0, 0, 2, 1, 3]
#  [1, 0, 0, 2, 0, 5]
#  [1, 0, 0, 1, 4, 0]
#  [1, 0, 0, 1, 3, 2]
#####################################################################

#####################################################################
# h^2 = 6, _lines_wanted = 33
# Pencils with the right number of sections (3) exist only for ln = 18:
#  [1, 2, 0, 0, 0, 1]:  there are configurations w/ 30 lines!
# They are always of maximal rank!
# Therefore, it suffices to consider configurations with >= 16 sections
# Counts observed: [ 20, 22, 23, 24, 25, 27, 30 ]
#
# Pencils with ln = 17 (and 4 sections) all have rank = 20:
#  [2, 1, 0, 0, 0, 1]
#  [1, 2, 0, 0, 0, 0]
#  [1, 1, 1, 0, 1, 0]
# Here, we have ln <= 26: [ 18, 19, 20, 21, 22, 23, 24, 26 ]
#
# Pencils with ln = 16 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 0]: rank = 19
#  [2, 0, 0, 0, 3, 0]: rank >= 19
#  [1, 1, 1, 0, 0, 1]
#  [1, 1, 0, 1, 1, 0]
#  [1, 1, 0, 1, 0, 2]
#  [1, 1, 0, 0, 2, 1]: rank >= 19
#  [1, 1, 0, 0, 1, 3]
#  [1, 0, 2, 1, 0, 0]
#  [1, 0, 1, 0, 3, 1]
#  [1, 0, 0, 3, 1, 0]
# Here, we have ln <= 25: [ 17, 18, 19, 20, 21, 22, 23, 24, 25 ]
#####################################################################

#####################################################################
# h^2 = 4, _lines_wanted = 33
# Pencils with the right number of sections (3) exist only for ln = 18:
#  [3, 0, 0, 0, 0, 3]
#  [2, 1, 0, 0, 1, 0]
#  [2, 1, 0, 0, 0, 2]
#  [1, 2, 0, 0, 0, 1]:  there are configurations w/ 30 lines!
#  [1, 1, 0, 2, 0, 1]
# They are always of maximal rank!
# Therefore, it suffices to consider configurations with >= 16 sections
# Counts observed: [ 19, 20, 21, 22, 23, 24, 25, 26, 27, 30 ]
#
# Pencils with ln = 17 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 1]
#  [1, 2, 0, 0, 0, 0]: rank >= 19
#  [1, 1, 1, 0, 1, 0]
#  [1, 1, 1, 0, 0, 2]
#  [1, 1, 0, 2, 0, 0]
# Here, we have ln <= 27: [ 18, 19, 20, 21, 22, 23, 24, 25, 26, 27 ]
#
# Pencils with ln = 16 (and 4 sections) mostly have rank = 20:
#  [2, 1, 0, 0, 0, 0]: rank = 19
#  [2, 0, 0, 0, 3, 0]
#  [2, 0, 0, 0, 2, 2]
#  [2, 0, 0, 0, 0, 6]
#  [1, 1, 1, 0, 0, 1]: rank >= 19
#  [1, 1, 0, 1, 1, 0]
#  [1, 1, 0, 1, 0, 2]
#  [1, 1, 0, 0, 2, 1]: rank >= 19
#  [1, 1, 0, 0, 1, 3]
#  [1, 1, 0, 0, 0, 5]
#  [1, 0, 2, 1, 0, 0]
#  [1, 0, 2, 0, 1, 1]
#  [1, 0, 1, 2, 0, 1]
#  [1, 0, 1, 1, 2, 0]
#  [1, 0, 1, 1, 1, 2]
#  [1, 0, 1, 1, 0, 4]
#  [1, 0, 0, 3, 0, 2]
#  [1, 0, 0, 2, 2, 1]
#  [1, 0, 0, 2, 0, 5]
# Here, we have ln <= 26: [ 17, 18, 19, 20, 21, 22, 23, 24, 25, 26 ]
#####################################################################


==> anc/code/hh/d4p_.txt <==
# -*- GAP -*-
Read("dd.txt");

## Recommended for all h^2
_lines_wanted := 25; #27; #25; #27;
_lines_kept   := 24; #25; #24; #25;
\\sort_key    := stars;
\\max_pool    := 4;
\\file        := "d4p";

\\SS := [
 make_Dt(4),
 make_At(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1),
];

\\secs  := [2..6];
\\ssecs := [2..4];

_D4_first_line := [ -1, 2, 2, 2, 2, -3 ];

## An extra argument creates a "cubic equation"
\\created :=
function(rc, list)
 local v;

 if (\\hh.h <> 8) or not IsBound(list[Length(\\SS) + 1]) then return; fi;
## Adding a cubic equation
 v := [];
 list := list[Length(\\SS) + 1];
 Perform(rc.sets, function(s)
   if not(0 in s) then
# can only be a tD_4
    if Length(s) = 4 then Add(v, s[4] + 1); fi;
    return;
   fi;
# A_3 gets a point in the middle
# A_2 gets any of the two points
   if Length(s) >= 3 then Add(v, s[3]); return; fi;
   if list <= 0 then return; fi;
# the extra parameter controls A_1's
   list := list - 1;
   Add(v, s[2]);
  end);
 fprint("vec = %0\n", v);
 rc.vec := [v];
 rc.G := get_stab(rc);
 rc.mat := rc_mat(rc);
 rc.vec := [];
 list := Length(rc.mat);
# adjust the added vector for better intersection with the sections
 rc.mat[list][list] := -8;
 Perform([1..Length(_D4_first_line)], function(n)
   rc.mat[list][n] := _D4_first_line[n];
   rc.mat[n][list] := _D4_first_line[n];
  end);
end;

#pat := pencil_list();
pat := _load_pat("d4p_pat");

_max_sections := [];

\\want_double   := true;

\\get_sections  := all_sections;
\\max_length    := fail;
\\want_elliptic := false;

\\forbidden_mat := [];
\\girth         := 6;
\\no_D5         := false;

\\want_global_low := false;
\\want_global_invalid := false;

\\is_special := n -> n = 6;

\\special_section :=
function(rc, n)
 if n <> 6 then return fail; fi;
 rc := List(rc.sets, function(s)
   if Length(s) = 6 then return []; fi;
   if 0 in s then return s; fi;
   return [Maximum(s) + 1];
  end);
 rc := Cartesian(rc);
 rc := List(rc, s -> Filtered(s, i -> i <> 0));
 return rc;
end;

\\init_sets :=
function(arg)
 local sets, rc, a, p;

 if not IsBound(arg[2]) then return arg[1]; fi;
 sets := arg[1];
 rc := arg[2];
 p := Number(rc.sets, s -> not(0 in s));
 a := Number(rc.sets, s -> Length(s) = 6);
 sets := Filtered(sets, function(s)
## special processing to retain large records
## this set has large rank and gives us large records only for p*DD[4]
   if s.set = [ 2, 2, 2, 3, 3, 3, 4, 4, 4, 5, 5, 5 ] then
    return p = Length(rc.sets);
   fi;
   s := Number(s.set, i -> i = 6);
   if s = 0 then return true; fi;
   if a > 0 then return false; fi;
   return (p = 1) or (s = 1);
  end);
 SortParallel(List(sets, s -> -s.set), sets);
 return sets;
end;

#h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
_d4_wanted := [, 27, 25, 27, 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
_d4_kept   := [, 25, 24, 25, 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

\\set_hh :=
function(arg)
 _set_hh_pencil();
# \\hh.pencil := \\hh.single - 1;
 _lines_wanted := _select_h(_d4_wanted);
 _lines_kept   := _select_h(_d4_kept);
end;

\\set_hh();

\\pencil_size := Reversed([18..24]);


==> anc/code/hh/d5p.txt <==
# -*- GAP -*-
Read("le.txt");

\\cut_pattern := [1..16];
\\degree      := 8;
\\file        := "d5p";

_d5_mat := _2matrix(6);
put(_d5_mat, 5, [1, 2]);
put(_d5_mat, 6, [3..5]);

_d4_mat := _2matrix(4);
put(_d4_mat, 4, [1..3]);

\\SS := [
 make_SS(_d5_mat, s -> s{[1..4]}),
 make_SS(At(7)),
 make_SS(-2*IdentityMat(4), IdFunc),
 make_SS(_d4_mat, s -> Concatenation([0], s{[1..3]})),
 make_SS(Am(6)),
 make_SS(Am(5)),
 make_SS(Am(4)),
 make_SS(Am(3)),
 make_SS(Am(2)),
 make_SS(Am(1)),
];

#        D5 A7 AA D4 A6 A5 A4 A3 A2 A1
_chi := [ 6, 8, 5, 5, 7, 6, 5, 4, 3, 2];
_fib := [ 6, 8, 4, 4, 6, 5, 4, 3, 2, 1];

\\secs  := [2..5];
\\ssecs := [2..4];

pat := pencil_list();

sections_wanted := pat -> Int((_lines_wanted - fib(pat) + 7)/8);

create_d5 := function(arg)
 local rc;

 rc := CallFuncList(do_create_pencil, arg);
 rc.get_max := sections_wanted;
 return rc;
end;

\\create_pencil := create_d5;

save_d5 := function(name)
 _save_proof("h%0_D5p", name);
end;

save_proof := save_d5;

#####################################################################
## Maximal values of h
#####################################################################

max_h := function(arg)
 local G, rc, ls;

 if Length(arg) = 0 then return List([1..8], max_h); fi;

 G := Group((2,3), (2,4)(3,5));
 ls := Combinations([[2], [2], [3], [3], [4], [4], [5], [5]], arg[1]);
 ls := List(OrbitsDomain(G, ls, _on_sorted), o -> o[1]);
 rc := \\create_pencil(1);
 \\no_fibers := false;
 \\max_h := fail;
 ls := do_list(ls, function(v)
   rc.vec := v;
   print_index("\c: ");
   xmat(rc);
   return rc.h;
  end);
 \\no_fibers := true;
 return Maximum(ls);
end;

## Precomputed maximal values of h (by number of disjoint sections)
d5_max_h := [ 114, 70, 52, 46, 34, 32, 30, 30 ];

#####################################################################
## Try sets of sections
#####################################################################

add_vector := function(rc, orb, pool)
 local G;
 if Length(pool) = 0 then return []; fi;
 orb := Concatenation(List(orb, function(o)
   G := Stabilizer(rc.G, o, _on_sorted);
   G := Stabilizer(G, pool[1][1]);
   return List(OrbitsDomain(G, pool, OnSets), s -> Concatenation(o, [s[1]]));
  end));
 return List(orb, o -> [o]);
end;

add_second := function(rc, orb)
 local G, ss, ls;
 ss := List(orb, o -> o{[1..3]});
 orb := List(Set(ss), function(s)
   G := Positions(ss, s);
   ls := List(orb{G}, s -> s[4]);
   G := Stabilizer(rc.G, s, _on_sorted);
   ls := Union(Orbits(Stabilizer(G, 4), ls, OnSets));
   ls := Cartesian(ls, ls);
   ls := List(ls, function(p) p[2] := List(p[2]); p[2][1] := 5; return p; end);
   ls := OrbitsDomain(G, ls, _on_sorted);
   return List(ls, l -> Concatenation(s, l[1]));
  end);
 return List(Concatenation(orb), o -> [o]);
end;

try_sets := function(pat)
 local rc, ls, pool, r, step, max, res, next, print_h, change;

 next := function()
  step := step + 1;
  fprint("## Step %0\n", step);
  \\max_h := d5_max_h[max];
 end;

 print_h := function(list)
  res := rec(pat := pat, h := Union(List(list, r -> r.h)),
                         rk := Union(List(list, r -> r.rk)));
  fprint(" >> h = "); Print(res.h, "\n");
  fprint(" >> r = "); Print(res.rk, "\n");
  res.sets := List(list, r -> r.vec);
  res.step := step;
  \\max_h := fail;
 end;

 change := function(edge)
  return List(pool, function(s) s := List(s); s[1] := edge; return s; end);
 end;

 rc := CallFuncList(create_d5, pat);
 print_bar();
 fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n## group = %3\n",
         pat, fib(pat), rk(pat), Size(rc.G));
 print_bar();
 step := 0;
 max := _lines_wanted - fib(pat);
 if max > 8 then print_h(); return res; fi;

 next();
 pool := OrbitsDomain(rc.G, \\get_sections(rc), OnSets);
 pool := _try_sets(rc, pool: K3 := false);
 print_h(pool);
 if Length(pool) = 0 then return res; fi;

 next();
 pool := Union(List(pool, r -> r.orb));
 ls := Cartesian(pool, pool);
 ls := Filtered(ls, s -> s[1] <= s[2]);
 ls := OrbitsDomain(rc.G, ls, _on_sorted);
 ls := _try_sets(rc, ls: K3 := false);
 print_h(ls);
 if Length(ls) = 0 then return res; fi;

 next();
 ls := List(ls, r -> r.vec);
 ls := add_vector(rc, ls, change(3));
 ls := _try_sets(rc, ls: K3 := false);
 print_h(ls);
 if Length(ls) = 0 then return res; fi;

 next();
 ls := List(ls, r -> r.vec);
 ls := add_vector(rc, ls, change(4));
 ls := _try_sets(rc, ls: K3 := false);
 print_h(ls);
 if Length(ls) = 0 then return res; fi;
 if res.rk = [20] then return res; fi;
 if max < 7 then return res; fi;

 next();
 ls := List(ls, r -> r.vec);
 ls := add_second(rc, ls);
 ls := _try_sets(rc, ls: K3 := false);
 print_h(ls);

 return res;
end;

\\do_pattern := try_sets;

__found_low_d5 := 0;

process_low_d5 := function(rc)
 local G, pool, r, orb, change;

 change := function(list, edge)
  return List(list, p -> List(p, function(s) s := List(s); s[1] := edge; return s; end));
 end;

 pool := Orbit(rc.G, rc.vec{[1, 2]}, _on_sorted);
 orb := List(Cartesian(pool, change(pool, 3)), Concatenation);
 orb := OrbitsDomain(ClosureGroup(rc.G, (2, 3)), orb, _on_sorted);
 orb := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := o[1];
   rc_lines(r);
   return r;
  end: level := next_());
 __found_low_d5 := __found_low_d5 + Length(orb);
 return orb;
end;

\\process_low := process_low_d5;


==> anc/code/hh/d5p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
\\file        := "d5p";

\\SS := [
 make_Dt(5),
 make_At(7),
 make_Dm(4),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1: flat),
];

\\secs  := [2..7];
\\ssecs := \\SS[1].set(\\secs);

#pat := pencil_list();
pat :=_load_pat("d5p_pat");

\\want_double  := true;

\\forbidden_mat := [];
\\girth         := 7;
\\no_D5         := false;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 [2],
 [2, 2], [2, 3], [2, 4],
 [2, 2, 3], [2, 2, 4], [2, 3, 4],
 [2, 2, 3, 3], [2, 2, 3, 4], [2, 2, 4, 4], [2, 2, 4, 5], [2, 3, 4, 5],
 [2, 2, 3, 3, 4], [2, 2, 3, 4, 4], [2, 2, 3, 4, 5],
 [2, 2, 3, 3, 4, 4], [2, 2, 3, 3, 4, 5], [2, 2, 3, 4, 4, 5],
 [2, 2, 3, 3, 4, 4, 5],
 [2, 2, 3, 3, 4, 4, 5, 5]
];

#h:  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
_d5_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 23, 23, 23, 23, 22, 22, 22, 21,
    21, 21, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];
_d5_kept :=
[ , 23, 23, 23, 23, 23, 23, 23, 23, 23, 22, 22, 22, 22, 22, 22, 21, 21, 21, 21,
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];

\\set_hh := function(arg)
 _set_hh_pencil();
 _lines_wanted := _select_h(_d5_wanted);
 _lines_kept   := _select_h(_d5_kept);
end;


==> anc/code/hh/d5p_patterns.txt <==
# -*- GAP -*-

pat :=
[ [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], [  ], 
  [  ], [  ], [  ], [  ], [ rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 18 ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 18 ], [ 4, 8 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 8, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 11 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11 ], [ 4, 10 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11, 18 ], [ 4, 8, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11, 18 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11, 18 ], [ 4, 11 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 11 ], [ 4, 8, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 11 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9, 15 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9, 15 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9, 15 ], [ 4, 10 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9, 15 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8, 14 ], [ 2, 9, 18 ], [ 3, 8 ], [ 4, 9, 14 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 16 ], [ 3, 11, 15 ], [ 4, 10, 14 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 8 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 11 ], [ 4, 8 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 11 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 11 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 9, 18 ], [ 4, 9, 14 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 9, 18 ], [ 4, 10, 16 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 9, 14 ], [ 3, 9, 18 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8 ], [ 2, 9, 18 ], [ 3, 9 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 14 ], [ 4, 8, 15 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 14 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 18 ], [ 4, 8 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 14 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 18 ], [ 4, 8, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 10, 18 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 10, 18 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11 ], [ 4, 8, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 8 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 9, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 18 ], [ 3, 10 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 18 ], [ 3, 10 ], [ 4, 9 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 9 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8, 15 ], [ 2, 9, 18 ], [ 3, 9, 14 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10, 18 ], [ 3, 9 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10, 18 ], [ 3, 9 ], [ 4, 9, 14 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10, 18 ], [ 3, 10, 14 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10, 18 ], [ 3, 10, 14 ], [ 4, 9, 14 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 9 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9 ], [ 4, 10, 15 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 8 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 11, 15 ] ], 
              [ [ 2, 8 ], [ 2, 10, 17 ], [ 3, 9 ], [ 4, 10, 15 ] ], 
              [ [ 2, 8 ], [ 2, 10, 17 ], [ 3, 11, 14 ], [ 4, 9 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 0, 2 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 9, 16 ], [ 5, 11, 15 ] 
                 ] ],
          step := 5 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 2, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 9, 18 ], [ 3, 9 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 18 ], [ 4, 8 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 11, 16 ], [ 4, 11 ] ], 
              [ [ 2, 8 ], [ 2, 10, 18 ], [ 3, 10 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 18 ], [ 3, 10 ], [ 4, 9 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 16 ], [ 3, 9, 16 ], [ 4, 9, 14 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 16 ], [ 3, 9, 17 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 9 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 9, 16 ], [ 4, 9, 18 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6 .. 28 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 1, 3 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 9, 14 ], [ 3, 10 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9, 15 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 10 ], [ 4, 11 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9 ], [ 4, 9, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9, 14 ], [ 4, 8, 17 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 16 ], [ 3, 9 ], [ 4, 9, 15 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6 .. 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 0, 5 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 9, 14 ], [ 3, 8 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 8 ], [ 4, 10 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 8 ], [ 4, 11 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 9, 15 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
          rk := [ 19, 20 ],
          sets := 
           [ [ [ 2, 8 ], [ 2, 12 ], [ 3, 10 ], [ 4, 9, 16 ], [ 5, 11, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10, 17 ], [ 4, 13, 16 ], 
                  [ 5, 15, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12, 17 ], [ 3, 10 ], [ 4, 9, 16 ], 
                  [ 5, 15, 18 ] ] ],
          step := 5 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 11, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 15, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 12 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 12 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10 ], [ 4, 13, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10, 18 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10 ], [ 4, 13, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8, 16 ], [ 2, 10, 18 ], [ 3, 15, 18 ], [ 4, 9 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 18 ], [ 3, 13 ], [ 4, 9 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 18 ], [ 3, 13 ], [ 4, 12, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 12, 18 ], [ 3, 10 ], [ 4, 11 ] ], 
              [ [ 2, 8, 16 ], [ 2, 12, 18 ], [ 3, 10 ], [ 4, 13, 17 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 3 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 15, 16 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 15, 17 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 15, 17 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 15, 17 ], [ 4, 13 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 15, 17 ], [ 4, 14, 16 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10 ], [ 4, 13, 16 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10 ], [ 4, 13, 17 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 17 ], [ 3, 12, 18 ], [ 4, 10 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 22 ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 2, 0, 1 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8, 13 ], [ 2, 9, 18 ], [ 3, 9, 16 ], [ 4, 9, 12 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 5 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 20, 28 .. 28 ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 12 ], [ 3, 14, 17 ], [ 4, 13 ] ], 
              [ [ 2, 8, 12 ], [ 2, 16 ], [ 3, 13, 18 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8, 16 ], [ 2, 13 ], [ 3, 15, 17 ], [ 4, 9, 15 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 4 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 8 ], [ 3 ], [ 4, 8, 13 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 5 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 26, 30 .. 30 ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 10 ], [ 3, 8, 17 ], [ 4, 11, 18 ] ], 
              [ [ 2 ], [ 2, 10 ], [ 3, 12, 15 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10, 15 ], [ 4, 11 ] ], 
              [ [ 2, 8, 14 ], [ 2, 12 ], [ 3, 16 ], [ 4, 11, 15 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10 ], [ 3 ], [ 4, 11, 14 ] ], 
              [ [ 2, 8, 15 ], [ 2, 10 ], [ 3 ], [ 4, 14 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 15 ], [ 3 ], [ 4, 11, 18 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 15 ], [ 3, 10 ], [ 4, 11, 18 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 2, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 12, 18 ], [ 3, 14 ], [ 4 ] ], 
              [ [ 2, 8 ], [ 2, 12, 18 ], [ 3, 14 ], [ 4, 11, 15 ] ] ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 3 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3 ], [ 4, 16 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 5 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 0, 0, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 9, 14 ], [ 3 ], [ 4, 10, 18 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3, 11, 16 ], [ 4, 10, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12, 14 ], [ 3, 10, 16 ], [ 4, 11, 18 ] ], 
              [ [ 2, 9 ], [ 2, 14 ], [ 3, 11, 16 ], [ 4, 12, 18 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6 .. 30 ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8, 13 ], [ 2, 12, 17 ], [ 3, 15, 18 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8, 17 ], [ 2, 13 ], [ 3, 10, 13 ], [ 4 ] ], 
              [ [ 2, 8, 17 ], [ 2, 13 ], [ 3, 10, 13 ], [ 4, 14 ] ], 
              [ [ 2, 9, 17 ], [ 2, 14 ], [ 3, 16 ], [ 4, 10, 15 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 2 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 9, 13 ], [ 3, 11, 15 ], [ 4, 14, 17 ] ], 
              [ [ 2, 9 ], [ 2, 13 ], [ 3, 11, 15 ], [ 4, 16, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 2, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 4, 6 .. 30 ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 9 ], [ 3, 11, 14 ], [ 4, 13, 18 ] ], 
              [ [ 2, 8 ], [ 2, 12, 14 ], [ 3, 9, 18 ], [ 4, 16 ] ], 
              [ [ 2, 8 ], [ 2, 12, 14 ], [ 3, 12, 16 ], [ 4, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10 ], [ 3, 11, 18 ], [ 4 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10 ], [ 3, 11, 18 ], [ 4, 8, 18 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 18 ], [ 3, 8, 14 ], [ 4, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 18 ], [ 3, 12 ], [ 4, 16 ] ], 
              [ [ 2, 9 ], [ 2, 13, 18 ], [ 3, 10, 15 ], [ 4, 8, 14 ] ], 
              [ [ 2, 9 ], [ 2, 13, 18 ], [ 3, 10, 15 ], [ 4, 11, 18 ] ], 
              [ [ 2, 9, 18 ], [ 2, 13, 16 ], [ 3, 12, 14 ], [ 4, 8, 15 ] ], 
              [ [ 2, 9, 18 ], [ 2, 13, 16 ], [ 3, 12, 14 ], [ 4, 11, 16 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6 .. 30 ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 3 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2 ], [ 2, 9 ], [ 3 ], [ 4, 10, 16 ] ], 
              [ [ 2 ], [ 2, 9 ], [ 3 ], [ 4, 13, 16 ] ], 
              [ [ 2 ], [ 2, 9 ], [ 3, 11, 14 ], [ 4, 10, 16 ] ], 
              [ [ 2 ], [ 2, 9 ], [ 3, 11, 14 ], [ 4, 13, 16 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3 ], [ 4, 10, 16 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3 ], [ 4, 13, 16 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3, 11 ], [ 4, 10, 16 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3, 11 ], [ 4, 13, 16 ] ], 
              [ [ 2 ], [ 2, 10, 16 ], [ 3, 17, 18 ], [ 4, 13, 16 ] ], 
              [ [ 2, 8 ], [ 2, 11, 13 ], [ 3, 10 ], [ 4, 12, 14 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10 ], [ 4, 8, 14 ] ], 
              [ [ 2, 8, 13 ], [ 2, 11, 16 ], [ 3, 12, 15 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 13 ], [ 2, 11, 16 ], [ 3, 12, 15 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8, 13 ], [ 2, 11, 16 ], [ 3, 12, 15 ], [ 4, 13 ] ], 
              [ [ 2, 8, 13 ], [ 2, 11, 16 ], [ 3, 12, 15 ], [ 4, 16, 17 ] ], 
              [ [ 2, 8, 13 ], [ 2, 16 ], [ 3, 12, 15 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8, 13 ], [ 2, 16 ], [ 3, 12, 15 ], [ 4, 11, 13 ] ], 
              [ [ 2, 8, 13 ], [ 2, 16 ], [ 3, 12, 15 ], [ 4, 15 ] ], 
              [ [ 2, 8, 13 ], [ 2, 16 ], [ 3, 12, 15 ], [ 4, 17, 18 ] ], 
              [ [ 2, 8, 14 ], [ 2, 11, 16 ], [ 3, 10 ], [ 4, 9, 13 ] ], 
              [ [ 2, 8, 14 ], [ 2, 16 ], [ 3, 10 ], [ 4, 9, 13 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 13 ], [ 3, 15 ], [ 4, 9, 17 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 13 ], [ 3, 15 ], [ 4, 10, 15 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 13 ], [ 3, 15 ], [ 4, 13, 17 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 13 ], [ 3, 15 ], [ 4, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 10, 13 ] ], 
              [ [ 2, 8, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 17 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 10, 18 ], [ 4, 8, 15 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 10, 18 ], [ 4, 11, 16 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 10, 18 ], [ 4, 12, 13 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 10, 18 ], [ 4, 18 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 15 ], [ 4, 8, 15 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 15 ], [ 4, 11, 16 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 15 ], [ 4, 12, 13 ] ], 
              [ [ 2, 9, 13 ], [ 2, 16, 17 ], [ 3, 15 ], [ 4, 18 ] ], 
              [ [ 2, 10 ], [ 2, 13, 16 ], [ 3, 8, 14 ], [ 4, 8, 17 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 8, 13 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 11, 17 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 12, 15 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 9, 15 ], [ 4, 16 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 17, 18 ], [ 4, 8, 13 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 17, 18 ], [ 4, 8, 15 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 17, 18 ], [ 4, 9, 17 ] ], 
              [ [ 2, 10, 16 ], [ 2, 13 ], [ 3, 17, 18 ], [ 4, 16 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 2, 2 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 9, 13 ], [ 3 ], [ 4, 10, 17 ] ], 
              [ [ 2 ], [ 2, 9, 13 ], [ 3 ], [ 4, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 4 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 6 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 24 ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 1, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 8 ], [ 3, 10, 17 ], [ 4, 9 ] ] ],
          step := 4 ), rec(
          h := [ 24, 30 .. 30 ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 1, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8, 13 ], [ 2, 18 ], [ 3, 15, 16 ], [ 4, 9 ] ], 
              [ [ 2, 8, 13 ], [ 2, 18 ], [ 3, 16 ], [ 4 ] ], 
              [ [ 2, 9, 18 ], [ 2, 16 ], [ 3, 10, 12 ], [ 4 ] ], 
              [ [ 2, 9, 18 ], [ 2, 16 ], [ 3, 10, 12 ], [ 4, 12, 18 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 26, 30 .. 30 ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 2, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 8 ], [ 3, 10, 13 ], [ 4, 9 ] ], 
              [ [ 2 ], [ 2, 8 ], [ 3, 15, 17 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 13, 15 ], [ 3, 8 ], [ 4, 9, 12 ] ], 
              [ [ 2, 8 ], [ 2, 13, 15 ], [ 3, 8 ], [ 4, 12 ] ], 
              [ [ 2, 8, 13 ], [ 2, 15 ], [ 3, 10 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8, 15 ], [ 2, 12, 17 ], [ 3, 11, 14 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8, 15 ], [ 2, 12, 17 ], [ 3, 11, 14 ], [ 4, 14, 15 ] ], 
              [ [ 2, 9, 13 ], [ 2, 15, 17 ], [ 3 ], [ 4, 10 ] ], 
              [ [ 2, 9, 13 ], [ 2, 15, 17 ], [ 3, 11 ], [ 4, 10 ] ] ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 2 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 8 ], [ 3, 10, 13 ], [ 4, 8, 12 ] ], 
              [ [ 2 ], [ 2, 8 ], [ 3, 17, 18 ], [ 4, 8, 12 ] ], 
              [ [ 2, 9, 13 ], [ 2, 17, 18 ], [ 3 ], [ 4, 11, 12 ] ], 
              [ [ 2, 9, 13 ], [ 2, 17, 18 ], [ 3, 11 ], [ 4, 11, 12 ] ] ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 4 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 9 ], [ 2, 15, 16 ], [ 3, 11 ], [ 4, 11, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 0, 1, 5 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 3, 1, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 11, 14 ], [ 3, 13, 16 ], [ 4, 9, 12 ] ] ]
           ,
          step := 4 ), rec(
          h := [ 4, 6 .. 28 ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 3, 0, 2 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 12 ], [ 3, 10, 15 ], [ 4, 9, 14 ] ], 
              [ [ 2, 8 ], [ 2, 11, 17 ], [ 3, 10 ], [ 4, 10, 13 ] ], 
              [ [ 2, 8 ], [ 2, 11, 17 ], [ 3, 10 ], [ 4, 12, 18 ] ], 
              [ [ 2, 8 ], [ 2, 11, 17 ], [ 3, 10 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8 ], [ 2, 17, 18 ], [ 3, 10 ], [ 4, 12, 17 ] ], 
              [ [ 2, 8, 11 ], [ 2, 15, 17 ], [ 3, 9, 18 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8, 11 ], [ 2, 15, 17 ], [ 3, 9, 18 ], [ 4, 11 ] ], 
              [ [ 2, 8, 11 ], [ 2, 15, 17 ], [ 3, 9, 18 ], [ 4, 13 ] ], 
              [ [ 2, 8, 11 ], [ 2, 17 ], [ 3, 18 ], [ 4, 14, 17 ] ], 
              [ [ 2, 8, 12 ], [ 2, 14, 17 ], [ 3, 10, 15 ], [ 4, 10, 11 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 18 ], [ 3, 15, 17 ], [ 4, 8 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 18 ], [ 3, 15, 17 ], [ 4, 10 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 2, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 2, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 22 ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 2, 0, 5 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 9, 14 ], [ 2, 15, 16 ], [ 3, 12, 15 ], [ 4, 8, 15 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 1, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 1, 3, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 22 ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 1, 2, 4 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 11 ], [ 2, 15, 16 ], [ 3, 11, 13 ], [ 4, 13, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 0, 5, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 0, 4, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 11, 19 ], [ 4, 10 ] ] ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 14 ], [ 4, 8, 15 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 9, 14 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 8 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 9, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 15 ], [ 3, 9, 14 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9 ], [ 4, 11, 16 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [ 4, 6 .. 28 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 2, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 8, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 10, 18 ] ], 
              [ [ 2, 8 ], [ 2, 10, 14 ], [ 3, 9 ], [ 4, 11, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 11, 15 ], [ 4, 8 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 11, 15 ], [ 4, 9 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 11, 15 ], [ 4, 10, 16 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 18 ], [ 3, 11, 15 ], [ 4, 11, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 2, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [ 30 ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 1, 4 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 9 ], [ 4, 9, 17 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 0, 6 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 12 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 12 ], [ 4, 10, 17 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 12 ], [ 4, 13 ] ], 
              [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 12 ], [ 4, 14, 16 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10, 18 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10, 18 ], [ 4, 13, 19 ] ], 
              [ [ 2, 8 ], [ 2, 12, 16 ], [ 3, 10, 18 ], [ 4, 15, 17 ] ] ],
          step := 4 ), rec(
          h := [ 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 11, 16 ], [ 3, 15, 18 ], [ 4, 9, 19 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10, 17 ], [ 4, 13, 16 ] ], 
              [ [ 2, 8 ], [ 2, 12 ], [ 3, 10, 19 ], [ 4, 9, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 19 ], [ 3, 12, 18 ], [ 4, 9, 18 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 19 ], [ 3, 12, 18 ], [ 4, 13, 16 ] ], 
              [ [ 2, 8, 16 ], [ 2, 11, 19 ], [ 3, 12, 18 ], [ 4, 14, 19 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 19 ], [ 3, 10 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8, 17 ], [ 2, 12, 19 ], [ 3, 10 ], [ 4, 13, 16 ] ] ],
          step := 4 ), rec(
          h := [ 22 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 2, 0 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 12 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 12 ], [ 4, 15, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 9 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 11, 17 ] ], 
              [ [ 2, 8 ], [ 2, 10, 16 ], [ 3, 14, 16 ], [ 4, 15, 17 ] ] ],
          step := 4 ), rec(
          h := [ 28 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 2 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8 ], [ 2, 11, 18 ], [ 3, 15, 19 ], [ 4, 10, 19 ] ], 
              [ [ 2, 8 ], [ 2, 11, 18 ], [ 3, 15, 19 ], [ 4, 13 ] ], 
              [ [ 2, 8 ], [ 2, 11, 18 ], [ 3, 15, 19 ], [ 4, 14, 18 ] ] ],
          step := 4 ), rec(
          h := [ 30 ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 4 ],
          rk := [ 20 ],
          sets := [ [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 11, 16 ] ], 
              [ [ 2, 8 ], [ 2, 10 ], [ 3, 12 ], [ 4, 15, 16 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 3, 0, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 1, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 2, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 2, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 0, 3, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 3, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 2, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 0, 3, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 2, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 2, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 2, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 1, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 0, 0, 2 ],
          rk := [ 20 ],
          sets := [ [ [ 2 ], [ 2, 9, 14 ], [ 3 ], [ 4, 10, 18 ] ], 
              [ [ 2 ], [ 2, 9, 14 ], [ 3, 11, 16 ], [ 4, 10, 18 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 3, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 0, 3, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [ 30 ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 4, 0, 0 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8, 11 ], [ 2, 14, 17 ], [ 3, 10, 13 ], [ 4, 9, 15 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 3, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 3, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 2, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 2, 2, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 1, 4, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 0, 6, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 0, 4 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 2, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 3 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 5 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [  ],
          pat := [ 1, 0, 3, 0, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 1, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 1, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 1, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 2, 0, 0, 0, 0, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 2, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 1, 0, 0, 0, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 2, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 1, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 3, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 2, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 1, 0, 0, 0, 0, 1, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 3, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 1, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 1, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 2, 0, 0, 0, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 1, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 2, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 1, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 3, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 2, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 1, 0, 0, 0, 1, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 2, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 1, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 2, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 1, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 1, 0, 0, 0, 3, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 2, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 2, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 1, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 1, 0, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 3, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 1, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 1, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 2, 0, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 3, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 2, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 1, 1, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 4, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 0, 0, 0, 0, 0, 0, 3, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 2 ), rec(
          h := [ 28 ],
          pat := [ 2, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          rk := [ 20 ],
          sets := 
           [ [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 8, 19 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 9, 15 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 10, 20 ] ], 
              [ [ 2, 8, 14 ], [ 2, 10, 17 ], [ 3, 9, 18 ], [ 4, 11, 16 ] ] ],
          step := 4 ), rec(
          h := [  ],
          pat := [ 2, 0, 2, 0, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 1, 0, 0, 0, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 2, 0, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 1, 0, 0, 0, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 1, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 1, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 2, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 2, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 1, 0, 1, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 2, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 2, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 1, 2, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 0, 0, 0, 0, 0, 0, 0, 4, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 2, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 3 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 3, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 1, 1, 0, 0, 0, 0, 0, 0, 2, 2 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [ rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 3, 0, 0, 0, 0, 0, 0, 0, 0, 3 ],
          rk := [  ],
          sets := [  ],
          step := 1 ), rec(
          h := [  ],
          pat := [ 2, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
          rk := [  ],
          sets := [  ],
          step := 1 ) ], [  ], [  ], [  ] ];



==> anc/code/hh/d6p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 5];
\\file        := "d6p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Dt(6),
 make_At(9),
 make_Dm(5),
 make_Dm(4),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3),
 make_Am(2),
 make_Am(1: flat),
];

\\secs  := [2..8];
\\ssecs := \\SS[1].set(\\secs);

\\xp_exclude := List([
 [ 62, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
 [ 62, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
 [ 62, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 ],
], as_pat);

\\hl_exclude := List([
 [ 62, 20, 1, 1, 1, 1, 1, 1 ],
 [ 62, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
 [ 62, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
# [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 6 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11 ],
], as_pat);

#pat := pencil_list();
pat := _load_pat("d6p_pat");

\\want_double  := false;

\\forbidden_mat := [];
\\girth         := 8;
\\no_D5         := true;

\\validate_set := function(set, vec)
 local intr;

 if Length(vec) > 0 then set := Concatenation(set, vec); fi;
 return ForAll(Combinations(set, 2), function(c)
   intr := Intersection(c);
   if Length(intr) > 1 then return false; fi;
   if Length(intr) = 0 then return true; fi;
   return (c[1][1] <> 2) or (c[2][1] <> 3);
  end);
end;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 [2],
 [2, 3], [2, 4],
 [2, 3, 4],
 [2, 3, 4, 5],
];

\\wanted_default := -1;

\\created := function(rc, list)
 local n;
 if (\\hh.h <> 8) or not IsBound(list[Length(\\SS) + 1]) then return; fi;
 list := list[Length(\\SS) + 1];
 cubic(rc, list);
 rc.G := Stabilizer(rc.G, list, OnSets);
 n := Length(rc.mat);
 list := List([1..n], i -> 0);
 list[n] := 1;
 Perform([2..5], function(i) list[i] := -1; end);
 rc.mat[n] := list*rc.mat;
 Perform([1..n-1], function(i) rc.mat[i][n] := rc.mat[n][i]; end);
 rc.mat[n][n] := rc.mat[n]*list;
end;


==> anc/code/hh/d7p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 3];
\\file        := "d7p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Dt(7),
 make_At(11),
 make_Dm(6),
 make_Dm(5),
 make_Dm(4),
 make_Am(10),
 make_Am(9),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3: flat),
 make_Am(2),
 make_Am(1: flat),
];

\\secs  := [2..9];
\\ssecs := \\SS[1].set(\\secs);

#pat := pencil_list();
pat := _load_pat("d7p_pat");

\\want_double  := false;

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
 rec(mat := Et(6), err := err_E6),
];
\\girth         := 9;
\\no_D5         := true;

#\\section_set := function(rc, pat)
# pat := fib(pat) - (\\min_default - 2);
# if pat > 0 then return true; fi;
# return [2, 4];
#end;

## Cannot intersect two more fibers as it would form an tD_6
\\max_length := 2;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 [2],
 [2, 4],
];


==> anc/code/hh/d8p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 3];
\\file        := "d8p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Dt(8),
 make_At(13),
 make_Em(6),
 make_Dm(7),
 make_Dm(6),
 make_Dm(5),
 make_Dm(4: flat),
 make_Am(12),
 make_Am(11),
 make_Am(10),
 make_Am(9),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3: flat),
 make_Am(2),
 make_Am(1: flat),
];

\\secs  := [2..10];
\\ssecs := \\SS[1].set(\\secs);

\\hl_exclude := List([
 [ 64, 1, 1, 1, 1, 1, 1, 1, 1 ],
 [ 64, 3, 1, 1, 1, 1, 1, 1 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6 ],
], as_pat);

#pat := pencil_list();
pat := _load_pat("d8p_pat");

\\want_double  := false;

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
 rec(mat := Dt(7), err := err_D7),
 rec(mat := Et(6), err := err_E6),
 rec(mat := Et(7), err := err_E7),
];
\\girth         := 10;
\\no_D5         := true;

#\\section_set := function(rc, pat)
# pat := fib(pat) - (\\min_default - 2);
# if pat > 0 then return true; fi;
# return [2, 4];
#end;

## Cannot intersect anything else as it would form an tE_7
\\max_length := 1;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 [2],
 [2, 4],
];


==> anc/code/hh/d9p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 3];
\\file        := "d9p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Dt(9),
# make_At(15),
 make_Em(6),
 make_Dm(8),
 make_Dm(7),
 make_Dm(6),
 make_Dm(5),
 make_Dm(4: flat),
 make_Am(12),
 make_Am(11),
 make_Am(10),
 make_Am(9),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3: flat),
 make_Am(2),
 make_Am(1: flat),
];

#pat := pencil_list();
pat := _load_pat("d9p_pat");


==> anc/code/hh/dd.txt <==
# -*- GAP -*-
Read("le.txt");

#####################################################################
## Precompute the list of valid pencils
#####################################################################

#\\pert_list := [];
\\xp_bad     := [];
\\xp_exclude := [];

__is_bad :=
function(p, bad)
 return ForAny(e_pert(as_set(p)), S -> S in bad);
end;

__add_bad :=
function(p, bad)
 AddSet(bad, as_set(p));
end;

__filter_bad :=
function(list, bad)
 return Filtered(list, function(p)
   if __is_bad(p, bad) then __add_bad(p, bad); return false; fi;
   return true;
  end);
end;

xp_filter :=
function(pat)
 print_bar();
 fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n",
         str_set(pat), fib(pat), rk(pat));
 pat := \\create_pencil(pat);
 xpencil(pat);
 return Length(pat.stable) > 0;
end;

xp_list :=
function(list, bad)
 if Length(bad) > 0 then list := __filter_bad(list, bad); fi;
 \\want_unstable := false;
 \\fast_xpencil  := true;
 return Filtered(list, function(p)
   ERRORS := [];
   if p in \\xp_exclude then return true; fi;
   if xp_filter(p) then return true; fi;
   if not(err_Lines in ERRORS) then __add_bad(p, bad); fi;
   return false;
  end);
end;

xp_patterns :=
function()
 \\xp_bad := [];
 Apply(pat, l -> xp_list(l, \\xp_bad));
 Apply(pat, l -> List(l, as_set));
end;

#xp_slist := function(list, bad)
# local res;
#
# if Length(bad) > 0 then list := __filter_bad(list, bad); fi;
# list := List(list, function(p)
#   ERRORS := [];
##   if p in \\xp_exclude then return fail; fi;
#   res := do_h(p);
#   if Length(res.h) > 0 then return res; fi;
#   if not(err_Fiber in ERRORS) then __add_bad(p, bad); fi;
#   return fail;
#  end);
# return Filtered(list, r -> r <> fail);
#end;
#
#xp_section := function()
# \\xp_bad := [];
# Apply(pat, l -> xp_slist(l, \\xp_bad));
#end;


#####################################################################
## Found values of h
#####################################################################

h_values := list -> Set(Flat(List(list, l -> List(l, r -> r.h))));

load_h_values :=
function()
 return h_values(_load_data(format("%0_section", \\file)));
end;

compute_h_values :=
function(arg)
 local sets, pat, hh, min;

 if not IsBound(arg[1]) then arg[1] := \\file; fi;
 pat := _load_data(format("%0_section", arg[1]));
 sets := _load_data(format("%0_sets", arg[1]));
 pat := List(pat, l -> Union(List(l, r -> r.h)));
 Perform([1..Length(pat)], function(n)
   min := ValueOption("min");
   if not IsInt(min) then min := \\min_default; fi;
   min := min - n;
   min := Filtered(sets, s -> Length(s.set) >= min);
   min := Union(List(min, r -> r.h));
   pat[n] := Intersection(pat[n], min);
  end);
 return Union(pat);
end;

#####################################################################
## Try sets of sections
#####################################################################

\\ssets := [];
\\sets  := [];

\\can_intersect := false;

\\same_set := function(s1, s2)
 if s1.set <> s2.set then return false; fi;
 if IsBound(s1.vec) and (s1.vec <> s2.vec) then return false; fi;
 return true;
end;

\\set_set := function(set)
 if not \\can_intersect then return set; fi;
 if not IsBound(set.vec) then set.vec := List(set.set, i -> 0); fi;
 set.vec := set.vec{[1..Length(set.set)]};
 return set;
end;

\\use_set := function(rc, set)
 local n, p;
 if not IsBound(set.vec) then return; fi;
 n := Length(rc.mat);
 Perform([1..Length(set.vec)], function(v)
   if set.vec[v] = 0 then return; fi;
   p := set.vec[v] + n;
   if not IsList(p) then p := [p]; fi;
   rc.vec[v] := Union(rc.vec[v], p);
  end);
end;

first_set := function(list, set)
 return First(list, s -> \\same_set(s, set));
end;

\\default_pencil := [1];

prepare_set := function(set)
 local rc;
 rc := \\create_pencil(\\default_pencil);
 if IsList(set) then set := rec(set := set); fi;
 \\no_fibers := false;
 \\set_set(set);
 rc.vec := List(set.set, s -> [s]);
 \\use_set(rc, set);
 fprint("# set = %0\n", set);
 xmat(rc: level := next_());
 fprint(" h = %0\n", rc.h);
 set.h := rc.h;
 return set;
end;

prepare_sets := sets -> List(sets, prepare_set);

## Parameters: group, set[, match_function]
compute_sets := function(arg)
 local G, set, orb, oo, vec;

 vec := function(o, v)
  local res;
  res := List([1..Length(o)], i -> []);
  Perform(v, function(c) Add(res[Position(o, c[2])], c[1]); end);
  Apply(res, function(s)
    if s = [] then return 0; fi;
    if Length(s) = 1 then return s[1]; fi;
    return s;
   end);
  return res;
 end;

 G := arg[1];
 set := arg[2];
 orb := Combinations(set);
 Remove(orb, 1);
 orb := OrbitsDomain(G, orb, OnSets);
# orb := Set(orb, o -> Set(o)[1]);
 orb := Set(orb, Minimum);
 if not IsBound(arg[3]) then return orb + 1; fi;
 set := [];
 Perform(orb, function(o)
   if Length(orb) < 2 then return; fi;
   oo := Filtered(Combinations(o, 2), arg[3]);
   if Length(oo) = 0 then return; fi;
   oo := Combinations(oo);
   Remove(oo, 1);
   oo := OrbitsDomain(Stabilizer(G, o, OnSets), oo, OnSetsSets);
#   oo := Set(oo, o -> Set(o)[1]);
   oo := Set(oo, Minimum);
   Perform(oo, function(v)
     Add(set, rec(set := o + 1, vec := vec(o, v)));
    end);
  end);
 return Concatenation(orb + 1, set);
end;

prepare_patterns := function()
 Perform(\\cut_pattern, function(i) pat[i] := []; end);
 Perform(pat, h_list);
 rc_clean(pat);
 return pat;
end;

#####################################################################
## Checking for forbidden subgraphs
#####################################################################

\\forbidden_mat := [];
\\girth         := 0;
\\no_D5         := false;

has_forbidden_rc := rc -> ForAny(\\forbidden_mat, function(r)
  if include_config(r.mat, last_config()) = fail then return false; fi;
  err_(r.err, rc);
  return true;
 end);

rc_validate_dd :=
function(rc)
 if not rc_validate_le(rc) then return false; fi;
 if BYPASS then return true; fi;
 if \\no_D5 and not has_D5_rc(rc) then return false; fi;
 if (\\girth > 0) and small_girth_rc(rc, \\girth) then return false; fi;
 if has_forbidden_rc(rc) then return false; fi;
 return true;
end;

rc_validate := rc_validate_dd;

## Do not want quadrangles
\\validate_set :=
function(set, vec)
 if not \\quad_free then return true; fi;
 if Length(vec) > 0 then set := Concatenation(set, vec); fi;
 return ForAll(Combinations(set, 2), c -> Length(Intersection(c)) <= 1);
end;


#####################################################################
## Actual computation
#####################################################################

validate_graph := ReturnTrue;
validate_graph := rc -> (\\girth < 5) or not is_small_girth(graph(rc.config), \\girth);

\\want_double  := false;
\\want_rank    := fail;
_max_double    := 1;

\\special_section := ReturnFail;
\\is_special      := ReturnFalse;
## \\init_sets(\\ssets) or \\init_sets(\\sets, rc)
\\init_sets       := function(arg) return arg[1]; end;

filter_h :=
function(list)
 local max;

 max := List(Filtered(\\ssets, r -> \\hh.h in r.h), r -> Length(r.set));
 if Length(max) = 0 then max := infinity; else max := Maximum(max); fi;
 return Filtered(list, function(r)
   if not(\\hh.h in r.h) then return false; fi;
   if max < (_lines_wanted - fib(r.pat)) then return false; fi;
   r.found := Filtered(r.found, rr -> \\hh.h in rr.h);
#   Perform(r.found, function(r) r.mat[1][1] := \\hh.h; end);
   return true;
  end);
end;

filter_max :=
function(list, max)
 if Length(list) = 0 then return list; fi;
 list := Filtered(list, function(r)
   if rank(r) < 20 then return true; fi;
   Add(max, r);
   return false;
  end);
 fprint("  = Retaining %0 records, rk = %1\n", Length(list), rank(list));
 return list;
end;

add_1 :=
function(set, nn, base, pool)
 local n, r, rr, ls;

 if Length(base) = 0 then return []; fi;
 if IsFunction(pool) then pool := pool(); fi;
 if Length(pool) = 0 then return []; fi;
 n := nn mod \\pp_mod;
 pool := List(pool, function(v) v := List(v); v[1] := n; return v; end);
 return do_list(base, function(rc)
   r := rc_copy(rc);
   ls := pool;
   if \\validate_set <> ReturnTrue then
    rr := rc.vec;
    ls := Filtered(ls, v -> \\validate_set([v], rr));
    if Length(ls) = 0 then return []; fi;
   fi;
   ls := List(OrbitsDomain(Stabilizer(stab(rc), n), ls, OnSets), Minimum); #s -> Set(s)[1]);
## negative value means possible intersection with fibers at Int(nn/\\pp_mod) + 1
   nn := Int(nn/\\pp_mod) + 1;
   if nn > 1 then
    rr := PositionsProperty(rc.vec, v -> v[1] = nn) + Length(rc.mat);
    rr := combinations(rr, [0, 1]);
    ls := List(Cartesian(ls, rr), Concatenation);
   fi;
   return do_dotted(ls, function(v)
     rr := rc_copy(r);
     rr.vec := Concatenation(r.vec, [v]);
     Sort(rr.vec);
     \\use_set(rr, set);
     rc_lines(rr);
     return rr;
    end);
  end);
end;

add_2 :=
function(set, n, base, pool)
 local r, rr, ls;

 if Length(base) = 0 then return []; fi;
 if IsFunction(pool) then pool := pool(); fi;
 if Length(pool) = 0 then return []; fi;
 pool := List(pool, function(v)
   v := List(v, List);
   Perform(v, function(vv) vv[1] := n; end);
   return v;
  end);
 return do_list(base, function(rc)
   r := rc_copy(rc);
   ls := pool;
   if \\validate_set <> ReturnTrue then
    rr := rc.vec;
    ls := Filtered(ls, v -> \\validate_set(v, rr));
    if Length(ls) = 0 then return []; fi;
   fi;
   ls := List(OrbitsDomain(Stabilizer(stab(rc), n), ls, _on_sorted), Minimum);# s -> Set(s)[1]);
   return do_dotted(ls, function(v)
     rr := rc_copy(r);
     rr.vec := Concatenation(r.vec, v);
     \\use_set(rr, set);
     rc_lines(rr);
     return rr;
    end);
  end);
end;

__shorter_list := 0;
__empty_pool   := 0;
Append(__debug_vars, ["__shorter_list", "__empty_pool"]);

do_set :=
function(rc, set)
 local base, n, ss, str, pool, cnt, func, smaller;

 smaller := function(s)
  if Length(s.list) > 0 then return false; fi;
  return ForAll(Set(s.set), i -> Number(s.set, j -> j = i) <= Number(set.set, j -> j = i));
 end;

 base := first_set(rc.list, set);
 if base <> fail then return base; fi;
#fprint("!! set = %0\n", set.set);
 set := StructuralCopy(set);
 Unbind(set.h);
 if Length(set.set) = 0 then
  set.list := [\\create_pencil(rc.pat)];
  return set;
 fi;
 set.list := [];
 if not \\can_intersect and ForAny(rc.list, smaller) then
  __shorter_list := __shorter_list + 1;
  Add(rc.list, set);
  return set;
 fi;
 ss := StructuralCopy(set);
 n := Remove(ss.set);
 \\set_set(ss);
 func := add_1;
 pool := \\special_section(rc.rc, n);
 if pool = fail then
  pool := rc.1;
  if (_max_double > 1) and (n < \\pp_mod) then
   cnt := 1;
   while (ss.set[Length(ss.set)] = n) and (first_set(rc.list, ss) = fail) do
    Remove(ss.set);
    cnt := cnt + 1;
   od;
   if cnt > 1 then
    func := add_2;
    pool := function() return rc.(cnt); end;
   fi;
  fi;
 fi;
 if IsList(pool) and (Length(pool) = 0) then
  __empty_pool := __empty_pool + 1;
  Add(rc.list, set);
  return set;
 fi;
 base := do_set(rc, ss);
 if (\\want_rank <> fail) and (func = add_2) then
  while Length(base.list) > 0 do
   str := Minimum(_max_double, \\want_rank - Minimum(rank(base.list)));
   if str >= cnt then break; fi;
   Perform([1..str], function(i) Add(ss.set, n); end);
   base := do_set(rc, ss);
   cnt := cnt - str;
   if cnt = 1 then func := add_1; pool := rc.1; break; fi;
  od;
 fi;
 str := String(set.set);
 if IsBound(set.vec) then
  str := format("%0 x %1", str, Number(Flat(set.vec), i -> i <> 0));
 fi;
 action(format("## set = %0\n", str));
 set.list := func(set, n, base.list, pool: level := next_());
 set.list := filter_max(set.list, rc.max);
 Add(rc.list, set);
 action();
# Error();
 return set;
end;

print_pattern :=
function(rc)
 print_bar();
 fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n## group = %3\n",
         str_set(rc.pat), fib(rc.pat), rk(rc.pat), rc.group);
end;

done_pattern :=
function(rc)
 local n;

 Perform(rc.list, function(set)
   if first_set(\\sets, set) <> fail then Append(rc.max, set.list); fi;
  end);
 rc.found := embeddings(rc.max);
 rc.found := Filtered(rc.found, r -> count(r) >= _lines_kept);
 Perform(rc.found, function(r) r.config := config(r); pencils(r); end);
 rc.found := sort_list(rc.found, pencils);
 rc.collected := save_collected(rc.collected);
 Unbind(rc.0);
 n := 1;
 while IsBound(rc.(n)) do Unbind(rc.(n)); n := n + 1; od;
 Unbind(rc.list);
 Unbind(rc.max);
 Unbind(rc.rc);
 print_pattern(rc);
 fprint("## Found:   %0 records\n", Length(rc.found));
 fprint("## Counts:  ");
 Print(Reversed(rc.collected), "\n");
 return rc;
end;

_get_double :=
function(rc, pool, list)
 local r, saved;

 if Length(pool) = 0 then return []; fi;
 if Length(list) = 0 then return []; fi;
 r := Length(pool[1]);
 saved := pool;
 pool := List(Cartesian(pool, List(list, v -> [v])), Concatenation);
 pool := Filtered(pool, v -> \\validate_set(v, []));
 if r > 1 then
  pool := Filtered(pool, v -> ForAll(Combinations(v, r),
                                c -> PositionSet(saved, c) <> fail));
 fi;
 if Length(pool) = 0 then return []; fi;
 pool := List(pool, SortedList);
 Sort(pool);
 pool := Set(pool);
 pool := OrbitsDomain(rc.G, pool, _on_sorted);
 pool := List(pool, Minimum); #o -> Set(o)[1]);
 _list_index := format("x%0", Length(pool[1]));
 pool := do_dotted(pool, function(o)
   r := rc_copy(rc);
   r.vec := o;
   rc_lines(r);
   return r;
  end: level := next_());
 _list_index := [0, 0];
 return pool;
end;

get_double :=
function(rc)
 local min, ls, n;

 ls := \\sets;
 if Length(ls) = 0 then return; fi;
 min := Maximum(List(ls, set -> Number(set.set, i -> i = 2)));
 _max_double := \\want_double;
 if IsFunction(_max_double) then _max_double := _max_double(rc); fi;
 if IsInt(_max_double) and (\\want_rank <> fail) then
  min := Minimum(min, _max_double);
 fi;
 _max_double := min;
 if min <= 1 then return; fi;
 Perform([2..min], function(n)
   ls := rc.(n-1);
   if n = 2 then ls := List(ls, v -> [v]); fi;
   ls := _get_double(rc.rc, ls, rc.1);
   ls := filter_max(ls, rc.max);
   Add(rc.list, \\set_set(rec(set := List([1..n], i -> 2), list := ls)));
   rc.(n) := Union(List(ls, r -> Orbit(rc.rc.G, r.vec, _on_sorted)));
  end);
end;

try_pattern :=
function(rc)
 local r;

 rc.collected := save_collected();
 rc.max := [];
# rc.rc := rc.found[1];
 rc.rc := \\create_pencil(rc.pat);
 Unbind(rc.rc.vec);
 rc.group := Size(rc.rc.G);
 rc.list := [];
 r := _lines_wanted - fib(rc.pat);
 \\sets := Filtered(\\ssets, s -> (\\hh.h in s.h) and (Length(s.set) >= r));
 \\sets := \\init_sets(\\sets, rc.rc);
 print_pattern(rc);
 fprint("## Processing %0 sets\n", Length(\\sets));
 if Length(\\sets) = 0 then return done_pattern(rc); fi;
 fprint("## Initializing:\n");
 _list_index := "x1";
 Perform(rc.found, function(r) _rc_clone(rc.rc, r); end);
 do_dotted(rc.found, function(r) rc_lines(r); return r; end: K3 := false, level := next_());
 if not IsBound(rc.K3) then filter_max(rc.found, rc.max); fi;
 _list_index := [0, 0];
 if Length(rc.found) = 0 then return done_pattern(rc); fi;
 _max_double := 1;
 if IsBound(rc.set) then
  rc.1 := \\get_sections(rc.rc);
  Add(rc.list, \\set_set(rec(set := rc.set, list := rc.found)));
 else
  rc.1 := Union(List(rc.found, r -> Orbit(rc.rc.G, r.vec[1], OnSets)));
  Add(rc.list, \\set_set(rec(set := [2], list := rc.found)));
  if \\want_double <> false then get_double(rc); fi;
 fi;

 Perform(\\sets, function(set) do_set(rc, set); end);
# do_sets(rc, _lines_wanted - fib(rc.pat));

 return done_pattern(rc);
end;

save_proof :=
function(arg)
 _save_proof(format("h%0_%1", "%0", \\file), "pat");
end;

prove :=
function(arg)
 if IsBound(arg[1]) then _reload(); set_hh(arg[1]); fi;
 pat := _load_data(format("%0_section", \\file));
 \\ssets := _load_data(format("%0_sets", \\file));
 \\ssets := Filtered(\\ssets, r -> \\hh.h in r.h);
 \\ssets := \\init_sets(\\ssets);
 Apply(pat, filter_h);
 Perform(pat, function(l) Apply(l, try_pattern); end);
 print_bar();
 global_count := Set(Flat(List(pat, l -> List(l, r -> r.collected))));
 global_found := Flat(List(pat, l -> List(l, r -> r.found)));
 global_found := sort_list(global_found, pencils);
 SortParallel(-List(global_found, count), global_found);
 Perform(pat, function(l) Perform(l, function(rc)
   rc.found := List(rc.found, r -> r.sections);
  end); end);
 global_invalid := [];
 global_found := Filtered(global_found, function(r)
   if validate_graph(r) then return true; fi;
   Add(global_invalid, r);
   return false;
  end);
 print_bar();
 fprint("## Counts:  ");
 Print(global_count, "\n");
 fprint("## Found %0 records with >= %1 lines: %2\n",
            Length(global_found), _lines_kept, count(global_found));
 if Length(global_invalid) > 0 then
  fprint("## Found %0 invalid records: %1\n",
            Length(global_invalid), List(global_invalid, count));
 fi;
 print_bar();
 if ValueOption("save") = true then save_proof(); fi;
end;

## Temporary stuff

recode_pat := function()
 local name, val;
 name := format("%0_pat", \\file);
 val := _load_data(name: erase := false);
 Apply(val, l -> List(l, as_set));
 save(name);
end;

recode_section := function()
 local name, val;
 name := format("%0_section", \\file);
 val := _load_data(name: erase := false);
 rc_clean(val);
 save(name);
end;

recode_graph := function(dir, name)
 local rc;
 rc := load_var(dir, name);
 rc := make_graph(rc);
 rc.h := quick_xmat(config(rc): lines);
 real_rc(rc);
 save(name, rc);
end;


==> anc/code/hh/e6p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 4];
\\file        := "e6p";

#\\first_prime := 3;

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Et(6),
 make_Dt(7),
 make_At(11),
 make_Dm(6),
 make_Dm(5),
 make_Dm(4: flat),
 make_Am(10),
 make_Am(9),
 make_Am(8),
 make_Am(7),
 make_Am(6),
 make_Am(5),
 make_Am(4),
 make_Am(3: flat),
 make_Am(2: flat),
 make_Am(1: flat),
];

\\created := function(rc, list)
 \\first_prime := 0;
 if Number(rc.sets, s -> (Length(s) = 3) and (0 in s)) >= 3 then
  \\first_prime := 3;
 fi;
end;

\\secs  := [2..8];
\\ssecs := \\SS[1].set(\\secs);

#pat := pencil_list();
pat := _load_pat("e6p_pat");

\\want_double  := false;

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
];
\\girth         := 8;
\\no_D5         := true;

#\\section_set := function(rc, pat)
# pat := fib(pat) - (\\min_default - 3);
# if pat > 0 then return true; fi;
# if pat = 0 then return \\ssecs{[1, 2]}; fi;
# return \\ssecs{[1..3]};
#end;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 \\ssecs{[1]},
 \\ssecs{[1, 2]},
 \\ssecs{[1..3]},
];

\\wanted_default := -1;


==> anc/code/hh/e7p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 3];
\\file        := "e7p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Et(7),
 make_Dt(10),
 make_Em(6),
 make_Dm(9: flat),
 make_Dm(8: flat),
 make_Dm(7: flat),
 make_Dm(6: flat),
 make_Dm(5: flat),
 make_Dm(4: flat),
 make_Am(11),
 make_Am(10),
 make_Am(9),
 make_Am(8),
 make_Am(7),
 make_Am(6: flat),
 make_Am(5: flat),
 make_Am(4: flat),
 make_Am(3: flat),
 make_Am(2: flat),
 make_Am(1: flat),
];

\\secs  := [2..9];
\\ssecs := \\SS[1].set(\\secs);

\\hl_exclude := List([
 [ 77, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
 [ 77, 3, 1, 1, 1, 1, 1, 1, 1 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 ],
# [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 7 ],
], as_pat);

#pat := pencil_list();
pat := _load_pat("e7p_pat");

\\want_double  := false;

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
 rec(mat := Dt(7), err := err_D7),
 rec(mat := Et(6), err := err_E6),
];
\\girth         := 9;
\\no_D5         := true;

#\\section_set := function(rc, pat)
# pat := fib(pat);
# if pat > (\\min_default - 2) then return true; fi;
# return \\ssecs;
#end;

\\want_global_low := false;
\\want_global_invalid := false;

ssets := [
 \\ssecs{[1]},
 \\ssecs{[1, 2]},
];

\\wanted_default := -1;


==> anc/code/hh/e8p_.txt <==
# -*- GAP -*-
Read("dd.txt");

\\min_default := 20;
#\\cut_pattern := [1..\\min_default - 2];
\\file        := "e8p";

_lines_wanted := \\min_default;
_lines_kept   := 20;

\\SS := [
 make_Et(8),
 make_Em(7),
 make_Em(6),
 make_Dm(10: flat),
 make_Dm(9: flat),
 make_Dm(8: flat),
 make_Dm(7: flat),
 make_Dm(6: flat),
 make_Dm(5: flat),
 make_Dm(4: flat),
 make_Am(10: flat),
 make_Am(9: flat),
 make_Am(8: flat),
 make_Am(7: flat),
 make_Am(6: flat),
 make_Am(5: flat),
 make_Am(4: flat),
 make_Am(3: flat),
 make_Am(2: flat),
 make_Am(1: flat),
];

\\secs  := [2..10];
\\ssecs := \\SS[1].set(\\secs);

#pat := pencil_list();
pat := _load_pat("e8p_pat");

\\want_double  := false;

\\forbidden_mat := [
 rec(mat := Dt(6), err := err_D6),
 rec(mat := Dt(7), err := err_D7),
 rec(mat := Et(6), err := err_E6),
 rec(mat := Et(7), err := err_E7),
];
\\girth         := 10;
\\no_D5         := true;

\\want_global_low := false;
\\want_global_invalid := false;

### For stable_list
#\\pencil_size := Concatenation(pat[20], pat[19]{[1]});


==> anc/code/hh/forms.txt <==
# -*- GAP -*-

Read("graph.txt");

############################################################
## Discriminant forms
############################################################

\\last_mat_discr := [];
\\mone := false;

discr :=
function(rc)
 if IsGraph(rc) then
  \\last_mat_discr := h_config(rc);
 else
  \\last_mat_discr := rc_mat(rc);
 fi;
 if \\mone then \\last_mat_discr := - \\last_mat_discr; fi;
 if IsBound(rc.kernel) then
  return discr_form(\\last_mat_discr, rc.kernel);
 else
  return discr_form(\\last_mat_discr);
 fi;
end;

K3_is_bad_prime :=
function(discr, p, max)
 discr := component(discr, p);
 if discr = fail then return false; fi;
 if Length(discr.exp) < max then return false; fi;
 if (Length(discr.exp) = max) and (discr.discr = 1) then return false; fi;
 return true;
end;

## Check if the discriminant discr admits an embedding
## Return true or the list of offending primes (or 0 if rank is large)
K3_is_embedded_discr_C :=
function(discr)
 local max, c, p;
 max := 21 - discr.sign[3];
 if max < 2 then return 0; fi;
 max := Filtered(discr.primes, p -> K3_is_bad_prime(discr, p, max));
 if Length(max) = 0 then return true; fi;
 return max;
end;

###############################################################
##  Embeddings to the K3-lattice (real)
###############################################################

# This function assumes that 2-torsion is exactly maximal
# Returns 0, 1, or 2: the minimal dimension that can split
can_split_2torsion :=
function(discr, comp)
 local exp2, exp, pwr, m, p, pos, kernel, squares, split_mone;

# return true if all divisible order 2 elements have square 0
 kernel := function()
  pwr := discr_powers(comp)/2;
  m := List([1..Length(comp.form)], i -> comp.form[i][i]*pwr[i]^2){exp} mod 2;
  return Position(m, 1) = fail;
 end;
## recompute discr if the form becomes even
# new_discr := function(f)
#  if Length(exp) > 0 then f := f*Determinant(comp.form{exp}{exp}); fi;
#  return \2Legendre(f*discr.order);
# end;
# sorted list of squares of vectors of order 2
 squares := function(arg)
  m := comp.form{exp2}{exp2}*2;
  return SortedList(List(arg, v -> v*m*v mod 4));
 end;
# can split <-1/2> if there is only one vector of order 2
 split_mone := function()
  pwr := List(pwr, p -> [0, p]); ## these are computed in kernel()
  return ForAny(Cartesian(pwr), function(v)
    pos := First(exp2, i -> v[i] <> 0);
    if pos = fail then return false; fi;
    p := v*comp.form*2;
    if p*v mod 4 <> 3 then return false; fi;
    m := IdentityMat(Length(comp.exp));
    Remove(m, pos);
    Apply(m, function(r)
      if p*r mod 2 = 0 then return r; fi;
      return r + v;
     end);
    m := m*comp.form*TransposedMat(m);
    m := \2Legendre(Determinant(m)*discr.order/2);
    if m = fail then Error(); fi;
    return m = 1;
   end);
 end;

# cannot be embedded at all
 if comp.discr = -1 then return 0; fi;
 exp := [1..Length(comp.exp)];
 exp2 := Filtered(exp, i -> comp.exp[i] = 1);
 exp := Filtered(exp, i -> comp.exp[i] > 1);
# no elements of order 2
 if Length(exp2) = 0 then return 0; fi;
# try to split <-1/2>
 if Length(exp2) = 1 then
  if kernel() and (comp.form[1][1] = 1/2) then return 0; fi;
  if split_mone() then return 1; fi;
  return 0;
#  if new_discr(1/2) <> 1 then return 0; fi;
#  return 1;
 fi;
# try to split <-1/2> or U; no need to re-check the discriminant
 if Length(exp2) = 2 then
  if not kernel() then
   if comp.even then return 2; else return 1; fi;
  fi;
  m := squares([0,1],[1,0],[1,1]);
  if comp.even then
   if 0 in m then return 2; fi;  # can split U
  else
   if 3 in m then return 1; fi;  # can split <-1/2>
  fi;
  return 0;
 fi;
# try to split <-1/2>; may need to check the discriminant!
 if Length(exp2) = 3 then
  if not kernel() then return 1; fi;
  m := squares([0,0,1],[0,1,0],[1,0,0],[0,1,1],[1,0,1],[1,1,0],[1,1,1]);
  if m <> [1,1,1,2,2,2,3] then return 1; fi;
# split form must be even; hence, need to check the discriminant!
  if split_mone() then return 1; fi;
  return 0;
#  if new_discr(3/8) <> 1 then return 0; fi;
#  return 1;
 fi;
# if 2-torsion part is large, anything can split
 if comp.even then return 2; else return 1; fi;
end;

## Check if the discriminant discr admits an embedding to a real K3 surface
## Return true or the first offending prime (or 0 if rank is large)
## The 2-torsion that can be split is stored in \2\-torsion
\2\-torsion := 0;

K3_is_embedded_discr_R :=
function(discr)
 local max, c, p, \2;
 max := 20 - discr.sign[3];
 if max < 1 then return 0; fi;
 \2\-torsion := 1;  # by default can split <-1/2>
 \2 := -2;          # need this to adjust the discriminants
 for p in [2] do
  c := component(discr, p);
  if c = fail then continue; fi;             # no 2-torsion; OK
  if Length(c.exp) < max then continue; fi;  # 2-torsion is small; OK
  \2\-torsion := 0;
  if Length(c.exp) > (max + 1) then return 2; fi; # 2-torsion is too big
  \2\-torsion := can_split_2torsion(discr, c);
  if \2\-torsion = 0 then return 2; fi;           # 2-torsion is too big
  if \2\-torsion = 1 then continue; fi;           # can split <-1/2>
  max := max - 1; \2 := -1;                       # can only split U
 od;
 for p in discr.primes do
  if p = 2 then continue; fi;
  c := component(discr, p);
#  Error();
  if Length(c.exp) < max then continue; fi;
  if (Length(c.exp) = max) and (c.discr = Legendre(\2, p)) then continue; fi;
  return p;
 od;
 return true;
end;

############################################################
## Graph from a record
############################################################

mat_graph := mat -> Graph(Group([], ()), [1..Length(mat)], OnPoints,
               function(i, j) return mat[i][j] = 1; end);

config_graph := mat_graph;

graph :=
function(rc)
 if IsMatrix(rc) then return config_graph(rc); fi;
 if IsGraph(rc) then return rc; fi;
# if not IsBound(rc.config) then rc.config := config(rc); fi;
 if not IsBound(rc.graph) then
  rc.graph := graph(config_ex(rc));
  if IsBound(rc.ex) and (Length(rc.ex) > 0) then
   rc.graph.colourClasses := [[1..Length(rc.ex)] + Length(rc.lines)];
  fi;
 fi;
 return rc.graph;
end;

\\get_graph_comp := graph;

compare_graph :=
function(mat1, mat2)
 mat1 := \\get_graph_comp(mat1);
 mat2 := \\get_graph_comp(mat2);
 if mat1.order <> mat2.order then return fail; fi;
 return isomorphism_graph(mat1, mat2);
end;

\\prefetch_chunck := 128;

prefetch_graph :=
function(list)
 local res;
 res := prefetch_iterator(list);
 res.step := \\prefetch_chunck;
 res.needs_prefetch := rc -> needs_nauty(\\get_graph_comp(rc));
 res.prefetch := function(ls) set_canonical(List(ls, \\get_graph_comp)); end;
 return res;
end;

det :=
function(mat)
 mat := SmithNormalFormIntegerMat(mat);
 mat := List([1..Minimum(Length(mat), Length(mat[1]))], i -> mat[i][i]);
 mat := Filtered(mat, i -> i <> 0);
 return Product(mat);
end;

############################################################
## Comparing matrices
############################################################

## old version
#compare_config := function(mat1, mat2)
# local step, line, m;
#
# step := function(l1, l2)
#  local n, sum, res;
#  sum := Sum(mat1[Length(l1) + 1]);
#  for n in [1..Length(l2)] do
#   if Sum(mat2[l2[n]]) <> sum then continue; fi;
#   res := line(l1, l2, n);
#   if res <> fail then return res; fi;
#  od;
#  return fail;
# end;
#
# line := function(l1, l2, n)
#  l1 := List(l1);
#  l2 := List(l2);
#  m := Remove(l2, n);
#  Add(l1, m);
#  n := Length(l1);
#  if ForAny([1..n-1], i -> mat1[n][i] <> mat2[m][l1[i]]) then return fail; fi;
#  if Length(l2) = 0 then return PermList(l1); fi;
#  return step(l1, l2);
# end;
#
# mat1 := configuration(mat1);
# mat2 := configuration(mat2);
# return step([1], [2..Length(mat1)]);
#end;

do_compare_config :=
function(mat1, mat2)
 local step, m;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2, res;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) <> sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
   if Length(ll2) = 0 then return PermList(ll1); fi;
   res := step(ll1, ll2);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat1)]);
end;

compare_config :=
function(mat1, mat2)
 mat1 := configuration(mat1);
 mat2 := configuration(mat2);
 if Length(mat1) <> Length(mat2) then return fail; fi;
 return do_compare_config(mat1, mat2);
end;

include_config :=
function(mat1, mat2)
 local step, m;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2, res;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) < sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
#   if ll1 = ll{[1..Length(ll1)]} then fprint("%0\n", ll1); fi;
#   if Length(ll2) < 6 then fprint(" - %0\n   %1\n", ll1, ll2); fi;
   if Length(ll1) = Length(mat1) then return ll1; fi;
   res := step(ll1, ll2);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat2)]);
end;

find_disjoint :=
function(mat, count)
 local step, m;

 step := function(l, rest)
  local n, ll, rr, res;
  if Length(l) >= count then return l; fi;
  if Length(rest) = 0 then return fail; fi;
  for n in rest do
   ll := List(l);
   Add(ll, n);
   rr := Filtered(rest, r -> (r > n) and (mat[n][r] = 0));
   res := step(ll, rr);
   if res <> fail then return res; fi;
  od;
  return fail;
 end;

 return step([], [1..Length(mat)]);
end;

tropes :=
function(mat)
 local res, m, hm, dd, is_trope;

 is_trope := function(t)
  m := ZeroMutable(hm[1]);
  Perform(t, function(i) m[i+1] := 1; end);
  m := m*hm/2;
  if not IsIntList(m) then return false; fi;
  return dd = det(Concatenation(hm, [m]));
 end;

 res := rec();
 if IsGraph(mat) then res.graph := mat; fi;
 mat := config(mat);
 res.16 := find_disjoint(mat, 16);
 if res.16 = fail then return fail; fi;
 m := TransposedMat(mat{res.16});
 res.4 := Filtered([1..Length(mat)], i -> Sum(m[i]) = 4);
 res.mat := mat{res.4}{res.4};
 res.sing := mat{res.4}{res.16};

 hm := _prepend_h(mat);
 dd := det(hm);
 res.tropes := Filtered(Combinations(res.16, 8), is_trope);

 return res;
end;

test_tropes :=
function(t, tropes)
 tropes := Filtered(tropes, tr -> Intersection(tr, t) = t);
 return Intersection(tropes);
end;

aut_config :=
function(mat1, mat2)
 local step, m, res;

 step := function(l1, l2)
  local n, row, sum, ll1, ll2;
  row := mat1[Length(l1) + 1];
  sum := Sum(row);
  for n in [1..Length(l2)] do
   m := l2[n];
   if Sum(mat2[m]) <> sum then continue; fi;
   if ForAny([1..Length(l1)], i -> row[i] <> mat2[m][l1[i]]) then continue; fi;
   ll1 := List(l1);
   ll2 := List(l2);
   Add(ll1, Remove(ll2, n));
   if Length(ll2) = 0 then Add(res, PermList(ll1)); return; fi;
   step(ll1, ll2);
  od;
 end;

 mat1 := configuration(mat1);
 mat2 := configuration(mat2);
 res := [];
 if Length(mat1) <> Length(mat2) then return fail; fi;
 step([], [1..Length(mat1)]);
 return res;
end;

#_rc_aut := function(rc)
# if IsGraph(rc) then return AutGroupGraph(rc); fi;
# if IsBound(rc.aut) then return rc.aut; fi;
# return fail;
#end;

rc_aut :=
function(rc)
 if not IsBound(rc.autGroup) then
  if IsGraph(rc) then return aut_graph(rc); fi;
  rc.graph := graph(rc);
  rc.autGroup := aut_graph(rc.graph);
 fi;
 return rc.autGroup;
end;

############################################################
## Symmetric property
############################################################

is_transitive := rc -> Length(OrbitsDomain(rc_aut(rc), [1..Length(rc.lines)])) = 1;

is_symmetric :=
function(rc)
 local g, ind;
 if not is_transitive(rc) then return false; fi;
 g := Stabilizer(rc_aut(rc), 1);
 ind := Filtered([2..Length(rc.lines)], i -> rc.config[1][i] = 1);
 return Length(OrbitsDomain(g, ind)) = 1;
end;

############################################################
## Brown invariant related stuff
############################################################

Br_comp :=
function(comp)
 local mm, m;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return mm;
end;

Br :=
function(comp)
 if not IsBound(comp.br) then
  comp.br := Br_comp(comp);
  comp.Br := Sum([1..Int((1 + Length(comp.br))/2)], i -> comp.br[2*i - 1]) mod 8;
 fi;
 return comp.br;
end;

############################################################
## Isometries of discriminant
############################################################

## Vectors in the discriminant of a given order (and length)
discr_vectors_list :=
function(comp, ord)
 local cc;

 cc := List(comp.exp, i -> Minimum(i, ord));
 return Cartesian(List([1..Length(cc)],
                m -> [0..comp.prime^cc[m]-1]*comp.prime^(comp.exp[m]-cc[m])));
end;

discr_vectors :=
function(comp, ord, sq)
 return Filtered(discr_vectors_list(comp, ord),
                            v -> modZ(v*comp.form*v, true) = sq);
end;

fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

#compare_comp := function(c1, c2)
# local cc;
#
# if c1.prime > 2 then return Br(c1) = Br(c2); fi;
# cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
# c1 := modZ(c1.form, false);
# return ForAny(Cartesian(cc), m -> modZ(m*c2.form*TransposedMat(m), false) = c1);
#end;

compare_comp :=
function(c1, c2)
 local cc, m, check;

 check := function(l, v)
  local i, vv;

  v := List(v);
  for i in [1..Length(cc[l])] do
   vv := c2.form*cc[l][i];
   if ForAny([1..l-1], j -> modZ(cc[j][v[j]]*vv, false) <> m[l][j]) then
    continue;
   fi;
   v[l] := i;
   if l = Length(cc) or check(l + 1, v) then return true; fi;
  od;
  return false;
 end;

 if c1.prime > 2 then return Br(c1) = Br(c2); fi;
 cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
 if ForAny(cc, c -> Length(c) = 0) then return false; fi;
 if Length(cc) = 1 then return true; fi;
 m := modZ(c1.form, false);
 return check(1, []);
end;

same_discr :=
function(d1, d2)
 if Set(d1.primes) <> Set(d2.primes) then return false; fi;
 if d1.order <> d2.order then return false; fi;
 if ForAny(d1.primes, p ->
   not fast_compare_comp(component(d1, p), component(d2, p)))
  then return false; fi;
 if ForAny(d1.primes, p ->
   not compare_comp(component(d1, p), component(d2, p)))
  then return false; fi;
 return true;
end;

#aut_comp := function(arg)
# local c1, c2, cc;
#
# c1 := arg[1];
# c2 := c1;
# if IsBound(arg[2]) then c2 := arg[2]; fi;
# cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
# c1 := modZ(c1.form, false);
# return Filtered(Cartesian(cc), m -> modZ(m*c2.form*TransposedMat(m), false) = c1);
#end;

aut_comp :=
function(arg)
 local c1, c2, cc, m, res, check;

 check := function(l, v)
  local i, vv;

  v := List(v);
  for i in [1..Length(cc[l])] do
   vv := c2.form*cc[l][i];
   if ForAny([1..l-1], j -> modZ(cc[j][v[j]]*vv, false) <> m[l][j]) then
    continue;
   fi;
   v[l] := i;
   if l = Length(cc) then
    Add(res, List([1..Length(v)], i -> cc[i][v[i]]));
    continue;
   fi;
   check(l + 1, v);
  od;
  return false;
 end;

 c1 := arg[1];
 c2 := c1;
 if IsBound(arg[2]) then c2 := arg[2]; fi;
 if IsBound(c1.comp) then
  return Cartesian(List([1..Length(c1.comp)], i -> aut_comp(c1.comp[i], c2.comp[i])));
 fi;
 cc := List([1..Length(c1.exp)], i -> discr_vectors(c2, c1.exp[i], c1.form[i][i]));
 m := modZ(c1.form, false);
 res := [];
 check(1, []);
 return res;
end;

## Automorphisms of a positive definite matrix
aut :=
function(mat)
 local sv;

 sv := ShortestVectors(mat, Maximum(diagonal(mat))).vectors;
 sv := List([1..Length(mat)], i -> Filtered(sv, v -> v*mat*v = mat[i][i]));
 Apply(sv, l -> Union(l, -l));
 sv := Cartesian(sv);
 sv := Filtered(sv, m -> m*mat*TransposedMat(m) = mat);
 return AsGroup(sv);
end;

############################################################
## Complementary (2 x 2)-matrices
############################################################

#all_forms := function(rc)
# local dd, res;
# \\mone := true;
# dd := discr(rc);
# \\mone := false;
# res := get_forms_smith(2, dd.comp);
# res := Filtered(res, m -> same_discr(discr_form(m), dd));
# return res;
#end;

############################################################
## Larger complementary matrices
############################################################

_cm_1x1 :=
function(exp)
 if Length(exp) <> 1 then Error(); fi;
 if not IsEvenInt(exp[1]) then return []; fi;
 return [[[exp[1]]]];
end;

_cm_2x2 :=
function(exp)
 if Length(exp) <> 2 then Error(); fi;
 exp := get_forms_list(2, exp);
 if exp = fail then return []; fi;
 return exp;
end;

_cm_U :=
function(exp)
 if Length(exp) <> 2 then Error(); fi;
 if exp[1] <> exp[2] then return []; fi;
 return exp[1]*[[[0, 1], [1, 0]]];
end;

_cm_exp_list :=
function(discr, len)
 local G, exp, e;
 G := SymmetricGroup([1..len]);
 exp := List(discr.comp, function(c)
   e := List(c.exp);
   if Length(e) > len then Error(); fi;
   while Length(e) < len do Add(e, 0); od;
   return List(e, n -> c.prime^n);
  end);
 exp := List(exp, e -> Orbit(G, e, Permuted));
 exp := Set(Cartesian(exp));
# return exp;
 return List(exp, e -> List([1..Length(e[1])], i -> Product(e, l -> l[i])));
end;

_cm_pattern :=
function(exp, pat)
 exp := List(pat, p -> p.func(exp{p.set})*p.sg);
 return Cartesian(exp);
end;

_cm_patterns :=
function(exp, pat)
 return Union(List(exp, e -> _cm_pattern(e, pat)));
end;

_split_diagonal := true;

_cm_canonical :=
function(list)
 list := List(list, function(m)
   if _split_diagonal and (Length(m) = 2) and (m[2][1] = 0) then
    return [[[m[1][1]]], [[m[2][2]]]];
   fi;
   return [m];
  end);
 list := Concatenation(list);
 Sort(list);
 return list;
end;

_cm_filtered :=
function(discr, exp, pat)
 exp := _cm_patterns(exp, pat);
 exp := Filtered(exp, m -> same_discr(discr, discr_form(DirectSumMat(m))));
 return Set(exp, _cm_canonical);
end;

_cm_get_pat :=
function(discr, len, pats)
 local exp;
 exp := _cm_exp_list(discr, len);
 return Union(List(pats, pat -> _cm_filtered(discr, exp, pat)));
end;

_cm_pat_2_1 := [
# [-1] + [1, 1]
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_2x2, set := [2, 3], sg :=  1)],
# [1] + U
 [rec(func := _cm_1x1, set := [1],    sg :=  1),
  rec(func := _cm_U,   set := [2, 3], sg :=  1)],
];

all_cm_2_1 := discr -> _cm_get_pat(discr, 3, _cm_pat_2_1);

_cm_pat_2_2 := [
# [-1, -1] + [1, 1]
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_2x2, set := [3, 4], sg :=  1)],
# [-1] + [1] + U
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_1x1, set := [2],    sg :=  1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1)],
# U + U
 [rec(func := _cm_U,   set := [1, 2], sg :=  1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1)],
];

all_cm_2_2 := discr -> _cm_get_pat(discr, 4, _cm_pat_2_2);

_cm_pat_2_3 := [
# [-1] + [-1, -1] + [1, 1]
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_2x2, set := [2, 3], sg := -1),
  rec(func := _cm_2x2, set := [4, 5], sg :=  1)],
# [-1, -1] + [1] + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_1x1, set := [3],    sg :=  1),
  rec(func := _cm_U,   set := [4, 5], sg :=  1)],
# [-1] + U + U
 [rec(func := _cm_1x1, set := [1],    sg := -1),
  rec(func := _cm_U,   set := [2, 3], sg :=  1),
  rec(func := _cm_U,   set := [4, 5], sg :=  1)],
];

all_cm_2_3 := discr -> _cm_get_pat(discr, 5, _cm_pat_2_3);

_cm_pat_2_4 := [
# [-1, -1] + [-1, -1] + [1, 1]
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_2x2, set := [3, 4], sg := -1),
  rec(func := _cm_2x2, set := [5, 6], sg :=  1)],
# [-1, -1] + [-1] + [1] + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_1x1, set := [3],    sg := -1),
  rec(func := _cm_1x1, set := [4],    sg :=  1),
  rec(func := _cm_U,   set := [5, 6], sg :=  1)],
# [-1, -1] + U + U
 [rec(func := _cm_2x2, set := [1, 2], sg := -1),
  rec(func := _cm_U,   set := [3, 4], sg :=  1),
  rec(func := _cm_U,   set := [5, 6], sg :=  1)],
];

all_cm_2_4 := discr -> _cm_get_pat(discr, 6, _cm_pat_2_4);

all_cm_2_0 :=
function(discr)
 local res;
 res := get_forms_smith(2, discr.comp);
 res := Filtered(res, m -> same_discr(discr_form(m), discr));
 return res;
end;

all_forms_discr_hh :=
function(discr)
 local func;
 if discr.sign[3] <> 1 then Error(); fi;
 func := format("all_cm_2_%0", 19 - discr.sign[1]);
 if not IsBoundGlobal(func) then return fail; fi;
 return ValueGlobal(func)(discr);
end;

all_forms :=
function(rc)
 local dd, res;
 \\mone := true;
 dd := discr(rc);
 \\mone := false;
 return all_forms_discr_hh(dd);
end;

#_print_form := function(m)
# if Length(m) = 1 then return format("[%0]", m[1][1]); fi;
# if (m[1][1] = 0) and (m[2][2] = 0) then return format("U(%0)", m[1][2]); fi;
# return format("[%0, %1, %2]", m[1][1], m[1][2], m[2][2]);
#end;

print_forms :=
function(list)
 if IsMatrix(list) then list := [list]; fi;
 list := List(list, function(m)
   if Length(m) = 1 then return format("[%0]", m[1][1]); fi;
   if (m[1][1] = 0) and (m[2][2] = 0) then return format("U(%0)", m[1][2]); fi;
   return format("[%0, %1, %2]", m[1][1], m[1][2], m[2][2]);
  end);
 return JoinStringsWithSeparator(list, " + ");
end;

list_forms :=
function(rc)
 rc := all_forms(rc);
 if IsList(rc) then Apply(rc, print_forms); fi;
 return rc;
end;

#is_real_form := m -> (m <> fail) and ForAny(m, function(mm)
#  if IsMatrix(mm) then return mm[1][1] = 2; fi;
#  return ForAny(mm, f -> (f[1][1] = 2) or (f = [[0,1],[1,0]]) or (f = [[0,2],[2,0]]));
# end);

test_real_form := s -> (PositionSublist(s, "[2]") <> fail) or
                       (PositionSublist(s, "[2,") <> fail) or
                       (PositionSublist(s, "U(1)") <> fail) or
                       (PositionSublist(s, "U(2)") <> fail);
test_real_forms := s -> test_real_form(Flat(s));

collect_real_forms := rc -> List(Filtered(rc.forms, r -> test_real_forms(r.forms)), r -> r.h);

############################################################
## Action on the discriminant
############################################################

## prepare the discriminant for action computation
prepare_discr :=
function(M, discr)
 local pwr;

 if IsBound(discr.comp) then
  Perform(discr.comp, function(c) prepare_discr(M, c); end);
  discr.\* := function(m1, m2)
    return List([1..Length(discr.comp)], i -> discr.comp[i].\*(m1[i], m2[i]));
   end;
  discr.action := mat -> List(discr.comp, c -> c.back(c.vectors*mat));
  return;
 fi;
 pwr := discr_powers(discr);
 discr.\* := function(m1, m2)
   m1 := m1*m2;
   if IsMatrix(m1) then return List(m1, m -> m mod pwr); fi;
   return m1 mod pwr;
  end;
 M := M*TransposedMat(discr.vectors)*discr.form^-1;
 discr.back := v -> discr.\*(v, M);
end;

discr_action :=
function(G, discr)
 local res, n;

 if IsGroup(G) then G := GeneratorsOfGroup(G); fi;
 G := Set(G, discr.action);
 res := List(G);
 repeat
  n := Length(res);
  res := Union(res, Union(List(G, g -> List(res, h -> discr.\*(h, g)))));
  if Length(res) = n then return res; fi;
 until false;
end;

############################################################
## Models realizing a configuration
############################################################

models :=
function(rc)
 local GG, M, gens, G, gr, hom, dd, res, mm, left, right, Aut;

 left := function(set, subset, discr)
  local res, ss;
  set := Set(set);
  res := [];
  while Length(set) > 0 do
   ss := Set(subset, s -> discr.\*(s, set[1]));
   AddSet(res, ss);
   SubtractSet(set, ss);
  od;
  return res;
 end;

 right := function(set, subset, discr)
  local res, ss;
  res := [];
  repeat
   ss := Union(List(subset, s -> List(set[1], g -> discr.\*(g, s))));
   AddSet(res, ss);
   set := Filtered(set, s -> Length(Intersection(s, ss)) = 0);
   if Length(set) = 0 then return res; fi;
  until false;
 end;

 Aut := function(group, map, discr)
  local hh;

  hh := List(map, m -> m^-1);
  group := Set(group, g -> discr.\*(hh, discr.\*(g, map)));
  group := Filtered([1..Length(gr)], i -> gr[i] in group);
  group := List(G){group};
  group := PreImages(hom, group);
  return AsSubgroup(rc.autGroup, AsGroup(group));
 end;

 if rank(rc) < 20 then Error("**Rank too small\n"); return; fi;
 GG := rc_aut(rc);
 fprint("# group = %0\n", Size(GG));
 M := - h_config(rc);
 M[1][1] := -rc.mat[1][1];
 dd := discr_form(M);
 fprint("# det   = %0\n", dd.order);
 gens := List(GeneratorsOfGroup(GG), g -> PermutationMat(g, Length(M) - 1));
 gens := List(gens, g -> DirectSumMat([[1]], g));
 G := Group(gens);
 hom := GroupHomomorphismByImages(GG, G);
 if dd.order <> discr(rc).order then
  if M <> -rc_mat(rc) then Error("**Matrix mismatch\n"); return; fi;
  M := lattice_extension(M, rc.kernel);
  gens := List(gens, g -> M.vec*g*M.back);
  G := Group(gens);
  hom := GroupHomomorphismByImages(GG, G);
  M := M.form;
  G := Stabilizer(G, M, function(m, g)
    return g*m*TransposedMat(g);
   end);
  dd := discr_form(M);
  fprint("> group = %0\n", Size(G));
  fprint("> det   = %0\n", dd.order);
 fi;
 mm := rec(det := dd.order);
 rc.models := mm;
 prepare_discr(M, dd);
 res := get_forms_smith(2, dd.comp);
 res := Filtered(res, m -> same_discr(discr_form(m), dd));
 fprint("# forms = %0\n", Length(res));
 res := List(res, m -> rec(T := m));
 gens := discr_action(G, dd);
 gr := List(G, dd.action);
 fprint("# aut   = %0\n", Length(gens));
 Perform(res, function(r)
   local g, g0, d, gd, set, ls, bs;

   g := aut(r.T);
   fprint("- %0\n   group  = %1\n", r.T, Size(g));
   g0 := Filtered(List(g), m -> Determinant(m) = 1);
   d := discr_form(r.T);
   prepare_discr(r.T, d);
   gd := Set(g0, d.action);
   fprint("  aut    = %0\n", Length(gd));
   set := List([1..Length(dd.comp)], n -> aut_comp(dd.comp[n], d.comp[n]));
   set := Cartesian(set);
   fprint("  maps   = %0\n", Length(set));
   ls := left(set, gens, dd);
   bs := right(ls, gd, dd);
   fprint("  cosets = %0\n", Length(bs));
   g := Set(g);
   SubtractSet(g, g0);
   r.real := Length(g) > 0;
   r.rc := [0, Length(bs)];
   if r.real then
    g := d.action(g[1]);
    g := List(bs, s -> Set(s, v -> dd.\*(v, g)) = s);
    SortParallel(g, bs);
    r.rc[1] := Number(g, p -> p = true);
    r.rc[2] := (r.rc[2] - r.rc[1])/2;
   fi;
   fprint("  (r,c)  = %0\n", r.rc);
   r.autGroup := List(bs, s -> Aut(gd, s[1], dd));
   fprint("  Aut X  = %0\n", List(r.autGroup, Size));
  end: level := next_());

 mm.forms := res;
 mm.rc := Sum(res, r -> r.rc);
 fprint("# (r,c) = %0\n", mm.rc);
end;

############################################################
## Recomputing graphs for quartics
############################################################

_quartic_path := "../out/list/";

quartic :=
function(name)
 local rc;
 Read(Concatenation(_quartic_path, name, ".txt"));
 rc := ValueGlobal(name);
 rc.config := rc.mat;
 rc.mat := _prepend_h(rc.config);
 rc.mat[1][1] := 4;
 rc.vec := [];
 Unbind(rc.extra);
 Unbind(rc.kernel);
 models(rc);
 save(name);
end;

############################################################
## The Kummer graph
############################################################

Kummer :=
function()
 local mm, ls, rr, vec, i, j;

 vec := [[0, 1], [0, 2], [0, 3], [1, 0], [2, 0], [3, 0]];
 ls := Cartesian([0..3], [0..3]);
 mm := List(ls, function(v)
   rr := List(ls, u -> 0);
   Perform(vec, function(u)
     u := (u + v) mod 4;
     rr[Position(ls, u)] := 1;
    end);
   return rr;
  end);
 vec := DiagonalMat(List([1..32], i -> -2));
 for i in [1..16] do for j in [1..16] do
  if mm[i][j] = 0 then continue; fi;
  vec[i][16 + j] := 1;
  vec[16 + j][i] := 1;
 od; od;
 return vec;
end;

############################################################
## Make and study graph from a matrix
############################################################

make_graph :=
function(mat)
 local rc, g, orb, sprint;

 sprint := function(arg)
  if ValueOption("silent") <> true then CallFuncList(fprint, arg); fi;
 end;

# rc := rec();
# if IsRecord(mat) then
#  if IsBound(mat.h) then rc.h := mat.h; fi;
#  if not IsBound(mat.config) then mat.config := config(mat); fi;
#  mat := mat.config;
# fi;
 orb := mat;
 if IsRecord(mat) then
  if not IsBound(mat.config) then mat.config := config(mat); fi;
  mat := mat.config;
 fi;
 rc := graph(mat);
 if IsRecord(orb) then Perform(["h", "real"], function(s)
    if IsBound(orb.(s)) then rc.(s) := orb.(s); fi;
   end);
 fi;
# rc.graph := graph(mat);
 sprint("= New graph: %0 vertices\n", count(rc));
 rc.info := rec(girth := Girth(rc));
 sprint(" - girth      = %0\n", rc.info.girth);
 rc.info.pencils := Reversed(Collected(List(mat, Sum) + 2));
 sprint(" - pencils    = %0\n", rc.info.pencils);
 g := rc_aut(rc);
 sprint(" - group      = %0\n", Size(g));
 rc.info.regular := Length(rc.info.pencils) = 1;
 if rc.info.regular then rc.info.regular := rc.info.pencils[1][1]; fi;
 sprint(" - regular    = %0\n", rc.info.regular);
 rc.info.bipartite := IsBipartite(rc);
 sprint(" - bipartite  = %0\n", rc.info.bipartite);
 rc.info.transitive := -1;
 mat := [];
 orb := [1..rc.order];
 repeat
  if Length(orb) = 0 then break; fi;
  orb := OrbitsDomain(g, orb);
  if Length(orb) > 1 then break; fi;
  rc.info.transitive := rc.info.transitive + 1;
  g := Stabilizer(g, orb[1][1]);
  Add(mat, orb[1][1]);
  orb := rc.adjacencies[orb[1][1]];
#  orb := rc.config[orb[1][1]];
#  orb := Filtered([1..Length(rc.config)], i -> orb[i] = 1);
  orb := Filtered(orb, i -> not(i in mat));
 until false;
 sprint(" - transitive = %0\n", rc.info.transitive);
 rc.info.distance_regular := IsDistanceRegular(rc);
 sprint(" - d-regular  = %0\n", rc.info.distance_regular);
 return rc;
end;

print_graph :=
function(rc)
 if IsList(rc) then Perform(rc, print_graph); return; fi;
 fprint("- count = %0: girth = %1, group = %2 (tr = %4), regular = %3\n",
        count(rc),
        String(rc.info.girth, 2),
        String(Size(rc_aut(rc)), 4),
        rc.info.regular,
        String(rc.info.transitive, 2));
end;

graph_list := list -> List(list, function(r)
   r := make_graph(r);
   print_graph(r);
   return r;
  end: silent);

############################################################
## More miscellaneous stuff
############################################################

## A matrix modulo kernel
mod_kernel :=
function(arg)
 local mat, h, cm, ker;

 mat := arg[1];
 ker := NullspaceIntMat(mat);
 cm := ComplementIntMat(One(mat), ker);
 ker := cm.complement;
 mat := rec(mat := ker*mat*TransposedMat(ker),
            vec := ker);
 if IsBound(arg[2]) then
  h := arg[2];
  ker := Concatenation(cm.complement, cm.sub)^-1;
  cm := [1..Length(cm.complement)];
  ker := List(ker, r -> r{cm});
  mat.h := List(h, v -> v*ker);
 fi;
 return mat;
end;

## A version of ShortestVectors for rational matrices
shortest_vectors :=
function(mat, max)
 local d, sv, vec;

 if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 d := Lcm(List(mat, r -> Lcm(List(r, DenominatorRat))));
 mat := mat*d;
# mat := mod_kernel(mat);
# if Length(mat.mat) = 0 then return rec(norms := [], vectors := []); fi;
 sv := ShortestVectors(mat, Int(max*d));
 sv.norms := sv.norms/d;
# sv.vectors := sv.vectors*mat.vec;
 return sv;
end;


==> anc/code/hh/graph.txt <==
# -*- GAP -*-

#__dreadnaut := 0;
#
#dreadnaut_stream := function()
# if not IsStream(__dreadnaut) then
#  __dreadnaut := InputOutputLocalProcess(DirectoryCurrent(),
#          ExternalFilename(DirectoriesPackagePrograms("grape"),"dreadnautB"), "");
##  SetPrintFormattingStatus(__dreadnaut, false);
# fi;
# return __dreadnaut;
#end;

wait_stream := function(stream, str)
 local l;
 while not IsEndOfStream(stream) do
  l := ReadLine(stream);
  if l = fail then return false; fi;
  if Chomp(l) = str then return true; fi;
 od;
 return false;
end;

__unbound_labels  := 0;
__dreadnaut_call  := 0;
__dreadnaut_graph := 0;
Append(__debug_vars, ["__unbound_labels", "__dreadnaut_call", "__dreadnaut_graph"]);

__out := "";
__in  := "";

_read_output_nauty := function(f)
# by Alexander Hulpke
  local bas, sgens, l, s, p, i, deg, processperm, pi;

  processperm:=function()
    if Length(pi)=0 then return; fi;
    if deg=fail then
      deg:=Length(pi);
    else
      if Length(pi)<>deg then
        Info(InfoWarning,1,"degree discrepancy in nauty output!",
	     Length(pi),"vs",deg);
      fi;
    fi;
    Add(sgens,PermList(pi));
    pi:=[];
  end;

  deg:=fail;
  bas:=[];
  sgens:=[];
  pi:=[];
  while not IsEndOfStream(f) do
    l:=ReadLine(f);
    if l <> fail then
      l:=Chomp(l);
      if l = "**END**" then break; fi;
# Print(l,"\n");
    if Length(l)>4 and l{[1..5]}="level" then
	processperm();
        s:=SplitString(l,";");
	s:=s[Length(s)-1]; # should be " x...x fixed"
	if Length(s)<4 or s{[Length(s)-4..Length(s)]}<>"fixed" then
	  Error("unparsable line ",l);
	fi;
	s:=s{[1..Length(s)-6]};
	while s[1]=' ' do
	  s:=s{[2..Length(s)]};
	od;
	Add(bas,Int(s));
      elif ForAll(l,x->x in CHARS_DIGITS or x=' ') then
	if Length(pi)>0 and (Length(l)<5 or l{[1..4]}<>"    ") then
	  processperm(); # permutation starts -- clean out old
	fi;
	s:=SplitString(l,[]," ");
	Append(pi,List(s,Int));
      elif deg<>fail then
	processperm();
      fi;
    fi;
  od;
  bas:=Reversed(bas);
  return [sgens,bas];
end;

_read_canonical_nauty := function(f,deg)
# by Alexander Hulpke
  local can, l, s, i;
  can:=[];
  # first line: degree
#  l:=ReadLine(f);l:=Chomp(l);
## Print(l,"\n");
#  deg:=Int(l);
  # now read in until you have enough integers for the permutation -- the
  # rest is the relabelled graph and can be discarded
  while Length(can) < deg do
    l := ReadLine(f); l := Chomp(l);
# Print(l,"\n");
    s := SplitString(l,' ');
    for i in s do
      if Length(i)>0 and Length(can)<deg then
        Add(can,Int(i));
      fi;
    od;
  od;
  return PermList(can);
end;

## We will store color classes directly in the graph

get_colors := function(gr)
 if IsBound(gr.colourClasses) then return gr.colourClasses; fi;
 return [];
# if gr.order = 0 then return []; fi;
# return [[1..gr.order]];
end;

_print_graph := function(stream, gr)
 PrintTo(stream, "n", gr.order, "g\n");
 PrintTo(stream, JoinStringsWithSeparator(List(gr.adjacencies,
        l -> JoinStringsWithSeparator(List(l, String), " ")), " ;\n"), " .\n");
end;

_print_colors := function(stream, col)
 PrintTo(stream, "f[",
         JoinStringsWithSeparator(List(col,
          l -> JoinStringsWithSeparator(List(l, String), ",")), "|"), "]\n");
end;

needs_nauty := function(gr)
 if IsBound(gr.autGroup) or IsBound(gr._aut) then
  if IsBound(gr.canonicalLabelling) then return false; fi;
  if ValueOption("labelling") = false then return false; fi;
   __unbound_labels := __unbound_labels + 1;
 fi;
 if gr.order <= 1 then
  if not IsBound(gr.autGroup) then gr.autGroup := Group([],()); fi;
  gr.canonicalLabelling := ();
  return false;
 fi;
 return true;
end;

## to be used internally; avoid all checks
set_canonical := function(ls)
 local s_out, s_in, out_stream, in_stream, cl;

 if not IsList(ls) then ls := [ls]; fi;
 ls := Filtered(ls, needs_nauty);
 if Length(ls) = 0 then return; fi;

 s_in := [];
 in_stream:=OutputTextString(s_in, false);
 SetPrintFormattingStatus(in_stream, false);

 cl := ValueOption("labelling") <> false;
 Perform(ls, function(gr)
   PrintTo(in_stream, "\"**GRAPH**\\n\"\nd$1");
   _print_graph(in_stream, gr);
   _print_colors(in_stream, get_colors(gr));
   AppendTo(in_stream, "pcx\n\"**END**\\n\"\n");
   if cl then AppendTo(in_stream, "b\n"); fi;
  end);
 AppendTo(in_stream, "q\n");
 CloseStream(in_stream);
 __in := s_in;

 in_stream := InputTextString(s_in);
 s_out := [];
 out_stream := OutputTextString(s_out, false);
 Process(DirectoryCurrent(),
         ExternalFilename(DirectoriesPackagePrograms("grape"), "dreadnautB"),
         in_stream,
         out_stream,
         "");
 CloseStream(in_stream);
 CloseStream(out_stream);
 __dreadnaut_call := __dreadnaut_call + 1;
 __dreadnaut_graph := __dreadnaut_graph + Length(ls);
 __out := s_out;

 out_stream := InputTextString(s_out);
 Perform(ls, function(gr)
   if not wait_stream(out_stream, "**GRAPH**") then Error(); fi;
   if not IsBound(gr.autGroup) then
    gr._aut := _read_output_nauty(out_stream);
   else
    wait_stream(out_stream, "**END**");
   fi;
   if cl then
    gr.canonicalLabelling:=_read_canonical_nauty(out_stream, gr.order);
   fi;
  end);
 CloseStream(out_stream);
end;

## can be overriden
\\is_graph_isomorphism := IsGraphIsomorphism;

isomorphism_graph := function(gr1, gr2)
 local col1, col2, x;
 if not (IsGraph(gr1) and IsGraph(gr2)) then
   Error("usage: GraphIsomorphism( <Graph>, <Graph> [, <Bool>] )");
 fi;
 col1 := get_colors(gr1);
 col2 := get_colors(gr2);
 if (gr1.order <> gr2.order) then
  return fail;
 elif List(col1, Length) <> List(col2, Length) then
   # incompatible colourings
  return fail;
 elif gr1.order<=1 then
  return ();
 fi;
 if ForAny([gr1, gr2], g -> not IsBound(g.canonicalLabelling)) then
  set_canonical([gr1, gr2]);
 fi;
 x := LeftQuotient(gr1.canonicalLabelling, gr2.canonicalLabelling);
 if \\is_graph_isomorphism(gr1, gr2, x) then return x; fi;
 return fail;
end;

## this is to be used after set_canonical
_aut_graph := function(gr)
 local gp;

 if IsList(gr) then
  gp := GroupWithGenerators(gr[1], ());
  SetStabChainMutable(gp, StabChainBaseStrongGenerators(gr[2], gr[1], ()));
  return gp;
 fi;
 if not IsBound(gr.autGroup) then
  gr.autGroup := _aut_graph(gr._aut);
  Unbind(gr._aut);
 fi;
 return gr.autGroup;
end;

aut_graph := function(gr)
 if not IsGraph(gr) then
   Error("usage: AutGroupGraph( <Graph> [, <List> ] )");
 fi;
 set_canonical(gr);
 return _aut_graph(gr);
end;

## will be used internally: avoid checks
is_graph_isomorphism_fast := function(gr1, gr2, perm)
 local col1, col2, u,g,i,j,x,aut1,aut2,adj1,adj2,reps1;

 if gr1.order <> gr2.order then return false; fi;
 if LargestMovedPoint(perm) > gr1.order then return false; fi;
 if gr1.order <= 1 then return true; fi;
 if List(get_colors(gr1), c -> OnSets(c, perm)) <> get_colors(gr2) then
  return false;
 fi;
 return ForAll([1..gr1.order],
            i -> OnSets(gr1.adjacencies[i], perm) = gr2.adjacencies[i^perm]);
end;

\\is_graph_isomorphism := is_graph_isomorphism_fast;


==> anc/code/hh/graph_old.txt <==
# -*- GAP -*-

__unbound_labels := 0;

#__out := "";
#__in  := "";

_read_output_nauty := function(f)
# by Alexander Hulpke
  local bas, sgens, l, s, p, i, deg, processperm, pi;

  processperm:=function()
    if Length(pi)=0 then return; fi;
    if deg=fail then
      deg:=Length(pi);
    else
      if Length(pi)<>deg then
        Info(InfoWarning,1,"degree discrepancy in nauty output!",
	     Length(pi),"vs",deg);
      fi;
    fi;
    Add(sgens,PermList(pi));
    pi:=[];
  end;

  deg:=fail;
  bas:=[];
  sgens:=[];
  pi:=[];
  while not IsEndOfStream(f) do
    l:=ReadLine(f);
    if l<>fail then
      l:=Chomp(l);
      if l = "**END**" then break; fi;
# Print(l,"\n");
    if Length(l)>4 and l{[1..5]}="level" then
	processperm();
        s:=SplitString(l,";");
	s:=s[Length(s)-1]; # should be " x...x fixed"
	if Length(s)<4 or s{[Length(s)-4..Length(s)]}<>"fixed" then
	  Error("unparsable line ",l);
	fi;
	s:=s{[1..Length(s)-6]};
	while s[1]=' ' do
	  s:=s{[2..Length(s)]};
	od;
	Add(bas,Int(s));
      elif ForAll(l,x->x in CHARS_DIGITS or x=' ') then
	if Length(pi)>0 and (Length(l)<5 or l{[1..4]}<>"    ") then
	  processperm(); # permutation starts -- clean out old
	fi;
	s:=SplitString(l,[]," ");
	Append(pi,List(s,Int));
      elif deg<>fail then
	processperm();
      fi;

    fi;
  od;
  bas:=Reversed(bas);
  return [sgens,bas];
end;

_read_canonical_nauty := function(f,deg)
# by Alexander Hulpke
  local can, l, s, i;
  can:=[];
  # first line: degree
#  l:=ReadLine(f);l:=Chomp(l);
## Print(l,"\n");
#  deg:=Int(l);
  # now read in until you have enough integers for the permutation -- the
  # rest is the relabelled graph and can be discarded
  while Length(can)<deg do
    l:=ReadLine(f);l:=Chomp(l);
# Print(l,"\n");
    s:=SplitString(l,' ');
    for i in s do
      if Length(i)>0 and Length(can)<deg then
        Add(can,Int(i));
      fi;
    od;
  od;
  return PermList(can);
end;

set_canonical := function(gr)
#
# Let  gr:=arg[1]  and  setcanon:=arg[2]  (default: true).
# Sets the  autGroup  component (if not already bound) and the
# canonicalLabelling  component (if not already bound and setcanon=true)
# of the graph or graph with colour-classes  gr.
#
  local gamma, col,
#        ftmp1,ftmp2,fdre,fg,ftmp1_stream,ftmp2_stream,gp,
        fdre_stream,
        s_out, s_in, out_stream, l;
  if IsBound(gr.autGroup) or IsBound(gr._aut) then
    if IsBound(gr.canonicalLabelling) then return; fi;
    __unbound_labels := __unbound_labels + 1;
  fi;
  if IsGraph(gr) then
    gamma:=gr;
    col:=MonochromaticColourClasses(gamma);
  else
    gamma:=gr.graph;
    col:=gr.colourClasses;
    CheckColourClasses(gamma,col);
  fi;
  if gamma.order<=1 then
    if not IsBound(gr.autGroup) then
      gr.autGroup:=Group([],());
    fi;
    gr.canonicalLabelling:=();
    return;
  fi;

#  ftmp1:=Filename(GRAPE_nautytmpdir,"ftmp1");
#  ftmp2:=Filename(GRAPE_nautytmpdir,"ftmp2");
#  fdre:=Filename(GRAPE_nautytmpdir,"fdre");

  # In principle redundant, but a failed call might have left files sitting
  # -- just throw out what will be overwritten anyhow.
#  RemoveFile(ftmp1);
#  RemoveFile(ftmp2);
#  RemoveFile(fdre);

  s_in := [];
  fdre_stream:=OutputTextString(s_in,false);

  SetPrintFormattingStatus(fdre_stream,false);
  PrintStreamNautyGraph(fdre_stream,gamma,col);

#    if IsSimpleGraph(gamma) then
#      AppendTo( fdre_stream, "> ", ftmp1, " p,cx\n\"**END**\"\n>> ", ftmp2, " bq\n" );
#    else
#      AppendTo( fdre_stream, "> ", ftmp1, " p,*=13,k=1 10,cx\n\"**END**\"\n>> ", ftmp2,
#               " bq\n" );
#    fi;

    if IsSimpleGraph(gamma) then
      AppendTo( fdre_stream, "p,cx\n\"**END**\\n\"\nbq\n" );
    else
      AppendTo( fdre_stream, "p,*=13,k=1 10,cx\n\"**END**\\n\"\nbq\n" );
    fi;

  CloseStream(fdre_stream);

#  # initialize tmp2 file with degree
#  ftmp2_stream:=OutputTextFile(ftmp2,false);
#  SetPrintFormattingStatus(ftmp2_stream,false);
#  PrintTo(ftmp2_stream,gamma.order,"\n");
#  CloseStream(ftmp2_stream);

#  __in := s_in;

  fdre_stream := InputTextString(s_in);
  s_out := [];
  out_stream := OutputTextString(s_out, false);

  Process(DirectoryCurrent(),
          ExternalFilename(DirectoriesPackagePrograms("grape"),"dreadnautB"),
          fdre_stream,
          out_stream,
          "");

  CloseStream(fdre_stream);
  CloseStream(out_stream);

#  __out := s_out;

#  Exec(ExternalFilename(DirectoriesPackagePrograms("grape"),"dreadnautB"),
#    "<",fdre);

  out_stream := InputTextString(s_out);

  if not IsBound(gr.autGroup) then
   gr._aut := _read_output_nauty(out_stream);
  else
   while not IsEndOfStream(out_stream) do
    l:=Chomp(ReadLine(out_stream));
    if l = "**END**" then break; fi;
   od;
  fi;
#    __fg := fg;
#    fg:=ReadOutputNauty(ftmp1);
#    __fg := fg;
#    # fg[1]=stronggens, fg[2]=base
#    gp:=GroupWithGenerators(fg[1],());
#    SetStabChainMutable(gp,StabChainBaseStrongGenerators(fg[2],fg[1],()));
#    gr.autGroup:=gp;
#  fi;
  gr.canonicalLabelling:=_read_canonical_nauty(out_stream, gamma.order);

  CloseStream(out_stream);

#  RemoveFile(ftmp1);
#  RemoveFile(ftmp2);
#  RemoveFile(fdre);

  return;

end;

isomorphism_graph := function(arg)
#
# Let  gr1:=arg[1]  and  gr2:=arg[2]  both be graphs or both be
# graphs with colour-classes.
# Then this function returns an isomorphism from  gr1  to  gr2,  if
# gr1  and  gr2  are isomorphic,  else returns  fail.
#
# The optional boolean parameter  firstunbindcanon=arg[3]  determines
# whether or not the  canonicalLabelling  components of both gr1 and
# gr2  are first made unbound before proceeding.   If
# firstunbindcanon=true (the default, safe and possibly slower option)
# then these components are first unbound.
# If  firstunbindcanon=false,  then an old canonical labelling
# is used when it exists.  However, canonical labellings can depend on
# the version of nauty, the version of GRAPE, certain settings
# of nauty, and the compiler and computer used.
# Thus, if firstunbindcanon=false, the user must be
# sure that any canonicalLabelling component(s) which may already
# exist for gr1 or gr2 were created in exactly the same
# environment in which the user is presently computing.
#
local gr1,gr2,gamma1,gamma2,col1,col2,firstunbindcanon,g,i,j,x;
gr1:=arg[1];
gr2:=arg[2];
if IsBound(arg[3]) then
   firstunbindcanon:=arg[3];
else
   firstunbindcanon:=false;
fi;
if not ((IsGraph(gr1) and IsGraph(gr2)) or (IsGraphWithColourClasses(gr1) and IsGraphWithColourClasses(gr2))) or not IsBool(firstunbindcanon) then
   Error("usage: GraphIsomorphism( <Graph>, <Graph> [, <Bool>] ) or GraphIsomorphism( <GraphWithColourClasses>, <GraphWithColourClasses> [, <Bool>] )");
fi;
if IsGraphWithColourClasses(gr1) then
   # both gr1 and gr2 are graphs with colour-classes
   gamma1:=gr1.graph;
   col1:=gr1.colourClasses;
   CheckColourClasses(gamma1,col1);
   gamma2:=gr2.graph;
   col2:=gr2.colourClasses;
   CheckColourClasses(gamma2,col2);
else
   # both gr1 and gr2 are graphs
   gamma1:=gr1;
   col1:=MonochromaticColourClasses(gamma1);
   gamma2:=gr2;
   col2:=MonochromaticColourClasses(gamma2);
fi;
if firstunbindcanon then
  Unbind(gr1.canonicalLabelling);
  Unbind(gr2.canonicalLabelling);
fi;
if gamma1.order<>gamma2.order or
   VertexDegrees(gamma1) <> VertexDegrees(gamma2) then
   # the graphs are not isomorphic
   return fail;
elif List(col1,Length)<>List(col2,Length) then
   # incompatible colourings
   return fail;
elif gamma1.order<=1 then
   return ();
fi;
set_canonical(gr1);
set_canonical(gr2);
x:=LeftQuotient(gr1.canonicalLabelling,gr2.canonicalLabelling);
if IsGraphIsomorphism(gr1,gr2,x) then
   return x;
else
   return fail;
fi;
end;

aut_graph := function(gr)
#
# Let  gr:=arg[1]  be a graph or a graph with colour-classes.
#
# If arg[2] is unbound (the ususal case) then this function returns
# the automorphism group of  gr  (making use of B.McKay's
# dreadnaut, nauty  programs).
#
# If arg[2] is bound then  gr  must be a graph and arg[2] is
# a vertex-colouring (not necessarily proper) for  gr
# (i.e. a list of colour-classes for the vertices of gr),
# in which case the subgroup of Aut(gr) preserving this colouring
# is returned instead of the full automorphism group.
# (Here a vertex-colouring is a list of sets, forming an ordered
# partition of the vertices. The set for the last colour may be omitted.)
#
local fg, gp;
if not (IsGraph(gr) or IsGraphWithColourClasses(gr)) then
   Error("usage: AutGroupGraph( <Graph> [, <List> ] ) or AutGroupGraph( <GraphWithColourClasses> )");
fi;
set_canonical(gr);
if not IsBound(gr.autGroup) then
 fg:=gr._aut;
 gp:=GroupWithGenerators(fg[1],());
 SetStabChainMutable(gp,StabChainBaseStrongGenerators(fg[2],fg[1],()));
 gr.autGroup:=gp;
 Unbind(gr._aut);
fi;
return gr.autGroup;
end;


==> anc/code/hh/grid.txt <==
# -*- GAP -*-
Read("hh.txt");

_sort_isotropic_vectors();
set_hh(8);

\\quad_free := false;
\\quad_free := true;

grid := function(n)
 local rc;
 n := n + 1;
 rc := rec(mat := _prepend_h(-2*IdentityMat(n)),
           vec := [],
           G := SymmetricGroup([2..n]));
 if ValueOption("special") = false then
  rc.mat := rc.mat{[1..n]}{[1..n]};
  return rc;
 fi;
 n := n + 1;
 Perform([2..n - 1], function(i) rc.mat[n][i] := 1; rc.mat[i][n] := 1; end);
 rc.mat[n][n] := 2;
 rc.mat[1][n] := 5;
 rc.mat[n][1] := 5;
## precomputed admissible sections
 if n >= 11 then rc.sets := [0..6]; fi;
 if n = 14 then RemoveSet(rc.sets, 1); fi;
 return rc;
end;

_rc_clone := function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then
  res.sets := List(rc.sets);
 fi;
end;

rc_validate := function(rc)
 if Number(\\last.lines*\\last.mat[Length(rc.mat)], i -> i = 1) > (Length(rc.mat) - 2) then
  err_(err_Fiber, rc);
  return false;
 fi;
 if \\quad_free and has_quad_rc(rc) then return false; fi;
 return true;
end;

all_sections := function(rc)
 local sets;
 sets := [0..Length(rc.mat) - 2];
 if IsBound(rc.sets) then sets := rc.sets; fi;
 return combinations([2..Length(rc.mat) - 1], sets);
end;

try_sections := function(rc)
 local res, r;
 if IsInt(rc) then rc := grid(rc); fi;
 res := do_dotted([0..Length(rc.mat) - 2], function(n)
   r := rc_copy(rc);
   r.vec := [[2..n + 1]];
   rc_lines(r);
   return r;
  end);
 return res;
end;

\\validate_sections := function(rc, list)
 local t, min;

 min := function()
  if Length(rc.vec) = 0 then return; fi;
  t := Minimum(List(rc.vec, Length));
  list := Filtered(list, v -> Length(v) <= t);
 end;

 if \\quad_free then
  min();
  t := Filtered([2..Length(rc.mat) - 1], n -> Number(rc.vec, v -> n in v) > 1);
  if Length(t) > 0 then
   list := Filtered(list, v -> Length(Intersection(v, t)) = 0);
  fi;
  return list;
 fi;
 if Length(rc.vec) <= 2 then
# want first three sections in decreasing order
  min();
# want first three sections to form a biquadrangle
  t := Intersection(rc.vec);
  list := Filtered(list, v -> Length(Intersection(t, v)) = 2);
 fi;
# do not add empty sections too soon
# if Sum(rc.vec, Length) < 3*(Length(rc.mat) - 2) then
#  list := Filtered(list, v -> Length(v) > 0);
# fi;
 return list;
end;

\\pre_stabilizer := function(G, set)
 local ss, part;

 set := Filtered(set, s -> Length(s) > 0);
 part := List([2..Length(rc.mat) - 1], n -> Number(set, s -> n in s));
 part := List(Set(part), n -> Positions(part, n) + 1);
 Perform(part, function(p) G := Stabilizer(G, p, OnSets); end);

 if Length(set) <= 3 then return G; fi;
 ss := Set(Combinations(set, 3), Intersection);
 ss := Filtered(ss, s -> Length(s) > 0);
 if Length(ss) = 0 then return G; fi;
 if Length(ss) > 1 then return Stabilizer(G, ss, _on_sorted); fi;
 ss := ss[1];
 G := Stabilizer(G, ss, OnSets);
 set := Filtered(set, s -> not IsSubset(s, ss));
 G := Stabilizer(G, set, _on_sorted);

 return G;
end;

add_section := function(rc)
 local orb, r;

 if IsList(rc) then return do_list(rc, add_section); fi;

 orb := all_sections(rc);
 orb := \\validate_sections(rc, orb);
 orb := OrbitsDomain(stab(rc), orb, OnSets);
 orb := Set(orb, Minimum);
 orb := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := Concatenation(r.vec, [o]);
   Sort(r.vec);
   rc_lines(r);
   return r;
  end: rank := rank_(rc));
 return orb;
end;

#################################################################
## Hyperelliptic models
#################################################################

hyp := function(n)
 local rc;
 rc := rec(mat := quadric(_1line(n), [1]),
           vec := [],
           G := SymmetricGroup([3..n+2]));
 rc_validate := ReturnTrue;
 xmat(rc: hyperelliptic);
 return rc;
end;

hyp := function(arg)
 local rc;
 rc_validate := ReturnTrue;
 if not IsBound(arg[2]) then arg[2] := 0; fi;
 if arg[1] > 0 then arg[2] := Minimum(arg[2], 1); fi;
 fprint("## Creating: %0\n", arg);
 rc := -2*IdentityMat(arg[1] + arg[2]);
 rc := _prepend_h(rc);
 arg[2] := [arg[1] + 2..arg[1] + arg[2] + 1];
 arg[1] := [2..arg[1] + 1];
 put(rc, arg[1], arg[2]);
 rc := quadric(rc, arg[2]);
 return rec(mat := rc, vec := [], G := SymmetricGroup(arg[1]));
end;


==> anc/code/hh/hh.txt <==
# -*- GAP -*-

_NL_path := "../";
_load := function(s) Read(Concatenation(_NL_path, s)); end;

_load("forms/ADE.txt");
_load("forms/forms.txt");
_load("auxx.txt");
_load("forms.txt");

LoadPackage("GRAPE");

############################################################
## allow singular models
\\singular := true;
BYPASS     := true; ## Bypass various checks not applicable for singular

## rc.extra treated as lines
\\h_extra  :=  1;
\\sq_extra := -2;

############################################################
## for debugging
__debug_vars := ["\\singular", "\\hh", "COLLECTED", "ERRORS"];
__save_debug := function(name)
 CallFuncList(save_globals, Concatenation([name], __debug_vars));
end;

_print_debug :=
function()
 Perform(__debug_vars, function(s) Print(s, " = ", ValueGlobal(s), "\n"); end);
end;

print_debug := _print_debug;

_keep_kernel := false;
_keep_lines  := true;

saved_list := [];

save_list :=
function(name, pattern)
 saved_list := [];
 Perform(2*[2..16], function(h)
   h := format(pattern, h);
   if IsBoundGlobal(h) then Add(saved_list, h); fi;
  end);
 CallFuncList(save_globals, Concatenation([name, "saved_list"], saved_list));
 fprint("Saved [%0] to \"%1\"", JoinStringsWithSeparator(saved_list, ", "), name);
end;

load_var :=
function(dir, name)
 dir := Concatenation(dir, _fname(name), ".txt");
 if not IsReadableFile(dir) then return fail; fi;
 Read(dir);
 dir := fail;
 if IsBoundGlobal(name) then
  dir := ValueGlobal(name);
  if ValueOption("erase") <> false then UnbindGlobal(name); fi;
 fi;
 return dir;
end;

load_list :=
function(arg)
 local dir, res;
 dir := Remove(arg, 1);
 res := [];
 while Length(arg) > 0 do Append(res, load_var(dir, Remove(arg, 1))); od;
 return res;
end;

#_load_data := function(name)
# Read(format("data/%0.txt", name));
# return ValueGlobal(name);
#end;

_load_data := name -> load_var("data/", name);

\\pp_mod := 20;

############################################################
## Polarization and stuff
############################################################

_max_rank := 19;

_ex_1 := rec(sq := 1, h := 1, err := err_Cmpnt);
_ex_2 := rec(sq := 4, h := 2, err := err_Elliptic);
_ex_3 := rec(sq := 9, h := 3, err := err_Cubic);

\\hh := rec();

## can be overridden
\\set_hh := ReturnTrue;

_select_max :=
function(list, index)
 return list[Minimum(Length(list), index)];
end;

_select_h := list -> _select_max(list, \\hh.h/2);

## Maximal valency of a vertex in a **triangle free** configuration
KNOWN_VALENCY_smooth := Immutable(
#  2   4   6   8  10  12  14  16  18  20  22  24
 [16, 12,  9,  8,  7,  6,  5,  5,  5,  5,  5,  4]);
KNOWN_VALENCY_singular := Immutable(
 [16, 12, 10,  8,  7,  6,  5,  5,  5,  5,  5,  4]);
KNOWN_VALENCY   := KNOWN_VALENCY_singular;
## Maximal valency of an exceptional divisor
KNOWN_SINGULAR  := Immutable(
 [  ,  8,  6,  5,  5,  4]);

__do_set_hh :=
function()
 \\hh.singular      := \\singular;
## Maximal number of disjoin lines intersecting a line
 \\hh.single        := _select_h(KNOWN_VALENCY);
## Maximal number of disjoin lines intersecting an exceptional divisor
 \\hh.exceptional   := _select_h(KNOWN_SINGULAR);
 if \\hh.trig then \\hh.single := 7; fi;
 \\set_hh();
end;

set_hh :=
function(h)
 \\hh := rec(h := h, max := 2*h + 1, sq := 2*h + 1, ex := 2*h,
             list := [_ex_2]);
 \\hh.hyper := ValueOption("hyperelliptic") = true;
 \\hh.trig  := (h = 8) and (ValueOption("triquadric") = true);
 if \\hh.trig then Add(\\hh.list, _ex_3); fi;
 if \\hh.hyper then \\hh.list := [_ex_1]; fi;
 if h = 2 then \\hh.list := []; fi;
 __do_set_hh();
end;

#set_hh(8: triquadric);
set_hh(4);

set_singular :=
function(value)
 \\singular := value;
 BYPASS     := value;
 KNOWN_VALENCY := KNOWN_VALENCY_smooth;
 if value then KNOWN_VALENCY := KNOWN_VALENCY_singular; fi;
 __do_set_hh();
end;

set_singular(true);

############################################################
## Matrices generated by lines
############################################################

## the threshold used for pairwise intersections of sections
\\th_intr := 100;

_put :=
function(mat, i, j)
 if (i = j) or (i > \\th_intr) or (j > \\th_intr) then return; fi;
 mat[i][j] := 1;
 mat[j][i] := 1;
end;

_put_set :=
function(mat, i, set)
 if i > \\th_intr then return; fi;
 Perform(set, function(j)
   if (i = j) or (j > \\th_intr) then return; fi;
   mat[i][j] := 1;
   mat[j][i] := 1;
  end);
end;

put :=
function(mat, i, j)
 if IsRecord(mat) then mat := mat.mat; fi;
 if IsList(i) then Perform(i, function(s) put(mat, s, j); end); return; fi;
 if IsList(j) then Perform(j, function(s) put(mat, i, s); end); return; fi;
 if i < 0 then put(mat, [-i..Length(mat)], j); return; fi;
 if j < 0 then put(mat, i, [-j..Length(mat)]); return; fi;
 _put(mat, i, j);
end;

_prepend_h :=
function(mat)
 mat := DirectSumMat([[\\hh.h]], mat);
 put(mat, 1, [2..Length(mat)]);
 return mat;
end;

_prepend_h_ex :=
function(mat)
 local ex, pos;
 mat := DirectSumMat([[\\hh.h]], mat);
 pos := [2..Length(mat)];
 ex := ValueOption("exceptional");
 if IsList(ex) then SubtractSet(pos, ex + 1); fi;
 put(mat, 1, pos);
 return mat;
end;

_append_h :=
function(mat)
 mat := DirectSumMat(mat, [[\\hh.h]]);
 put(mat, Length(mat), [1..Length(mat)]);
 return mat;
end;

_2matrix := n -> DiagonalMat(List([1..n], i -> -2));

_1line :=
function(n)
 local mat;
 mat := _2matrix(n+1);
 put(mat, 1, [2..n+1]);
 return mat;
end;

1line := n -> _prepend_h(_1line(n));

2lines :=
function(arg)
 local mat, m, n;
 m := arg[1];
 n := arg[2];
 mat := DirectSumMat(_1line(m), _1line(n));
 put(mat, 1, m + 2);
 n := 0;
 if IsBound(arg[3]) then n := arg[3]; fi;
 Perform([1..n], function(i) put(mat, 1 + i, m + 2 + i); end);
 return _prepend_h(mat);
end;

3lines :=
function(m, p, q, r)
 local mat;
 mat := DirectSumMat(_1line(m), _1line(p), _1line(q));
 put(mat, 1, m + 2);
 put(mat, 1, m + p + 3);
 Perform([1..r], function(i) put(mat, m + 2 + i, m + p + 3 + i); end);
 return _prepend_h(mat);
end;

At :=
function(p)
 local res;
 res := Am(p + 1);
 put(res, 1, Length(res));
 return res;
end;

Dt :=
function(p)
 local res;
 res := DirectSumMat([[-2]], Dm(p));
 put(res, 1, 3);
 return res;
end;

Et :=
function(p)
 local res;
 res := Em(p);
 if p = 8 then
  res := DirectSumMat([[-2]], res);
  put(res, 1, 2);
 elif p = 7 then
  res := DirectSumMat(res, [[-2]]);
  put(res, 6, 8);
 else
  res := DirectSumMat(res, [[-2]]);
  put(res, 6, 7);
 fi;
 return res;
end;

_Dm_mat :=
function(n)
 local mat;
 mat := DirectSumMat([[-2]], [[-2]], Am(n - 2));
 put(mat, [1, 2], n);
 return mat;
end;

_Dt_mat :=
function(n)
 local mat;
 mat := DirectSumMat([[-2]], [[-2]], [[-2]], Am(n - 2));
 put(mat, [1, 2], n + 1);
 put(mat, 3, 5);
 return mat;
end;

show :=
function(mat)
 if mat[1][1] <> -2 then mat := mat{[2..Length(mat)]}{[2..Length(mat)]}; fi;
 Display(mat*Z(2));
end;

############################################################
## Connected components of a root system
############################################################

connected_components :=
function(mat)
 local set, res, rr, p;

 set := [1..Length(mat)];
 res := [];
 while Length(set) > 0 do
  rr := [Remove(set)];
  p := 1;
  while (p <= Length(rr)) and (Length(set) > 0) do
   Append(rr, Filtered(set, s -> mat[s][rr[p]] <> 0));
   SubtractSet(set, rr);
   p := p + 1;
  od;
  Add(res, rr);
 od;
 SortParallel(-List(res, Length), res);
 return res;
end;

############################################################
## List handling
############################################################

_print_OK := true;

_set_print :=
function(ls)
 local res;
 res := [_print_error, _print_OK];
 if IsBound(ls[1]) then _print_error := ls[1]; fi;
 if IsBound(ls[2]) then _print_OK := ls[2]; fi;
 return res;
end;

print_bar :=
function(arg)
 if not IsBound(arg[1]) or not IsChar(arg[1]) then arg[1] := '#'; fi;
 Print(List([1..64], i -> arg[1]), "\n");
end;

_list_index  := [0, 0];
_list_extra  := "";

\\format1    := "= %0 ";
_idx_format1 := \\format1;
\\format2    := "= %0 of %1 ";
_idx_format2 := \\format2;

format_index :=
function(arg)
 local msg, idx;
 msg := "";
 idx := "";
 if Length(arg) > 0 then msg := CallFuncList(format, arg); fi;
 if IsString(_list_index) then
  idx := format(_idx_format1, _list_index);
 elif _list_index[1] = 0 then
  if Length(msg) > 0 then idx := "= "; fi;
 else
  idx := format(_idx_format2, _list_index[2], _list_index[1]);
  if Length(msg) = 0 then msg := "\n"; fi;
 fi;
 _list_index := [0, 0];
 if _list_extra <> "" then
  idx := Concatenation(idx, _list_extra);
  _list_extra := "";
 fi;
 return Concatenation(idx, msg);
end;

print_index :=
function(arg)
 print(CallFuncList(format_index, arg));
end;

## To be overridded
sort_list := ReturnTrue;

## This can be used instead of list for prefetching properties
list_iterator :=
function(list)
 local res, sort;

 sort := function(rc)
  if not IsBound(rc.SORTED) then rc.SORTED := []; fi;
  Append(rc.SORTED, rc.RES);
  rc.RES := [];
  rc.SORTED := sort_list(rc.SORTED);
  if not IsBound(rc.pack) then return; fi;
  if (Length(rc.SORTED) > 2*rc.sort) or (rc.pos > Length(list)) then
   rc.SORTED := rc.pack(rc.SORTED);
  fi;
 end;

 res := rec(
   pos := 0,  # current position
   RES := [], # results to be stored here
   count := function() return Length(list); end,
   list := function() return list; end,
   next := function()
     if IsBound(res.sort) and (Length(res.RES) >= res.sort) then sort(res); fi;
     if IsBound(res._prefetch) then res._prefetch(res); fi;
     res.pos := res.pos + 1;
     if res.pos > Length(list) then
      if IsBound(res.sort) then sort(res); res.RES := res.SORTED; fi;
      if IsBound(res._done) then res._done(res); fi;
      return fail;
     fi;
     return list[res.pos];
    end,
   dotted := function(func)
     local rc;
     print_dots(Length(list));
     repeat
      rc := res.next();
      if rc = fail then break; fi;
      func(rc);
      print_dot();
     until false;
    end);
 return res;
end;

## After creation, .needs_prefetch, .prefetch, .step should be set
prefetch_iterator :=
function(list)
 local res, done, sort;

 done := 0;
 res := list_iterator(list);
 res._prefetch := function(rc)
   local ls;
   if (rc.pos < done) or not IsBound(rc.step) then return; fi;
   ls := [];
   while (done < Length(list)) and (Length(ls) < rc.step) do
    done := done + 1;
    if rc.needs_prefetch(list[done]) then Add(ls, list[done]); fi;
   od;
   rc.prefetch(ls);
  end;
 return res;
end;

\\current_list := 0;

set_list_index :=
function()
 _list_extra := \\current_list._ex;
 _list_index := \\current_list._id;
end;

do_list :=
function(list, func)
 local rc, _ls;
 if IsList(list) then list := list_iterator(list); fi;
 _ls := \\current_list;
 list._id := [list.count(), 0];
 list._ex := _list_extra;
 rc := list.next();
 while rc <> fail do
  list._id[2] := list.pos;
  \\current_list := list;
  set_list_index();
  Append(list.RES, func(rc));
  \\current_list := _ls;
  rc := list.next();
 od;
 _list_extra := "";
 Unbind(list._id);
 Unbind(list._ex);
 return list.RES;
end;

# this is overridden below
\\is_K3_list := ReturnTrue;

do_dotted :=
function(list, func)
 local _pr;

 if Length(list) = 0 then return []; fi;
 _pr := _set_print([false, false]);
 print_dots(Length(list));
 print_index("(%0 vectors) \c", Length(list));
 list := List(list, function(r) r := func(r); print_dot(); return r; end);
 list := Flat(list);
 list := Filtered(list, r -> not IsBound(r.error));
 print_done(Length(list));
 _set_print(_pr);
 if Length(list) > 0 and (ValueOption("K3") <> false) then
  list := \\is_K3_list(list: level := next_());
 fi;
 return list;
end;

############################################################
## Computing lines
## Assume that h is the first basis vector
############################################################

_rc_clone_default :=
function(rc, res)
 if IsBound(rc.mat) then res.mat := rc.mat; fi;
 if IsBound(rc.vec) then res.vec := rc.vec; fi;
 if IsBound(rc.spec) then res.spec := rc.spec; fi;
 if IsBound(rc.const) then res.const := rc.const; fi;
 if IsBound(rc.extra) then res.extra := rc.extra; fi;
 if IsBound(rc.kernel) then res.kernel := rc.kernel; fi;
 if IsBound(rc.G) then res.G := rc.G; fi;
end;

_rc_clone := _rc_clone_default;

_rc_copy :=
function(rc)
 local res;
 res := rec();
 _rc_clone(rc, res);
 return res;
end;

rc_ghost :=
function(rc)
 local res;
 res := rec();
 if IsBound(rc.vec) then res.vec := rc.vec; fi;
 if IsBound(rc.extra) then res.extra := rc.extra; fi;
 if IsBound(rc.kernel) then res.kernel := rc.kernel; fi;
 return res;
end;

rc_copy := _rc_copy;
rc_mat := rc -> rc.mat;
rc_validate := ReturnTrue;

set_rc_mat :=
function(new)
 local sv;
 sv := rc_mat;
 rc_mat := new;
 return sv;
end;

## To bused as option : rank := rank_(rc) or rank_(rc, delta)
rank_ :=
function(arg)
 if ValueOption("ranks") <> true then return fail; fi;
 arg[1] := arg[1].sign[3];
 if IsBound(arg[2]) then arg[1] := arg[1] + arg[2]; fi;
 return arg[1];
end;

## To be used inside get_lines
if_valid :=
function(rc, func, msg)
 if func(rc) then return true; fi;
 err_(msg, rc);
 return false;
end;

## To be used inside get_lines
\\last := rec();

## To be used inside get_lines
last_matrix := function() return \\last.mat; end;
last_mat := last_matrix;

## To be used inside get_lines
last_left :=
function()
 if not IsBound(\\last.left) then
  \\last.left := \\last.lines*\\last.mat;
  MakeImmutable(\\last.left);
 fi;
 return \\last.left;
end;

## To be used inside get_lines
last_right :=
function()
 if not IsBound(\\last.right) then
  \\last.right := \\last.mat*TransposedMat(\\last.lines);
  MakeImmutable(\\last.right);
 fi;
 return \\last.right;
end;

## To be used inside get_lines
last_config :=
function()
 if not IsBound(\\last.config) then
  if IsBound(\\last.right) then
   \\last.config := \\last.lines*\\last.right;
  else
   \\last.config := last_left()*TransposedMat(\\last.lines);
  fi;
  MakeImmutable(\\last.config);
 fi;
 return \\last.config;
end;

last_reduced := last_config;

graph := ReturnTrue;

last_graph :=
function()
 if not IsBound(\\last.graph) then
  \\last.graph := graph(last_reduced());
 fi;
 return \\last.graph;
end;

############################################################
## The computation lines
############################################################

Read("roots.txt");

_get_lines_no_kernel :=
function(mat, rc)
 local mm;
 Unbind(rc.ker);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := IdFunc);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 return mm;
end;

_get_lines_kernel :=
function(mat, rc)
 local mm, vec, ker;

 ker := 0;
 if IsBound(rc.kernel) then
  ker := IdentityMat(Length(mat));
  Append(ker, rc.kernel);
  mat := ker*mat*TransposedMat(ker);
 fi;
 rc.ker := NullspaceIntMat(mat);
 vec := ZeroMutable(mat[1]);
 vec[1] := 1;
 vec := [vec];
 mm := ComplementIntMat(IdentityMat(Length(mat)), Concatenation(vec, rc.ker));
 if ForAny(mm.moduli, i -> i <> 1) then Error("\n"); fi;
 vec := Concatenation(vec, mm.complement);
 mat := vec*mat*TransposedMat(vec);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 if ker <> 0 then
  vec := vec*ker;
  if _keep_kernel then rc.ker := rc.ker*ker; fi;
 fi;
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := v -> v*vec);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 if not _keep_kernel then Unbind(rc.ker); fi;
 return mm;
end;

\\msg_OK_std  := "OK: %0 vectors%2, rk = %1\n";
\\msg_OK_wait := "OK: %0 vectors%2, rk = %1: \c";

\\msg_OK      := \\msg_OK_std;
#\\msg_OK_wait := ": %0 vectors (%2 sing), rk = %1\n";

_get_lines_index_OK :=
function(mat, rc)
 local mm, sv, vec, e, err, prn, get, select;

 prn := function()
  Print(format(" (%0 vectors)\n", Length(rc.lines)));
 end;

 err := function(err_str, p)
  err_(err_str, rc);
  if p and _print_error then prn(); fi;
 end;

 get := function(sq)
  sq := sv.vectors{Positions(sv.norms, sq)};
  if Length(sq) = 0 then return sq; fi;
  return sq*mm.id;
 end;

 select := function(n, list)
  local v, h;
  vec := [];
  h := mm.hh*n;
  Perform(list, function(u)
    v := h + u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
    v := h - u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
   end);
  return vec;
 end;

 \\last := rec(mat := mat);
 Unbind(rc.error);
 rc.lines := [];

 if (rc.sign[2] > 0) or IsBound(rc.kernel) then
  mm := _get_lines_kernel(mat, rc);
 else
  mm := _get_lines_no_kernel(mat, rc);
 fi;
 if IsBound(rc.error) then return false; fi;

 sv := ShortestVectors(- \\hh.h*mm.mat, \\hh.max);

 vec := get(\\hh.ex);
 rc.lines := List(Filtered(vec, mm.is_int), mm.store);
 if \\singular then
  rc.ex := rc.lines;
  Unbind(rc.lines);
  if (Length(rc.ex) > 0) and bad_roots(\\last.mat, rc) then
   return false;
  fi;
  \\last.ex := rc.ex;
 elif Length(rc.lines) > 0 then
  err(err_Singular, true);
  return false;
 fi;

 for e in \\hh.list do
  rc.lines := select(e.h, get(e.sq));
  if rc.lines <> [] then err(e.err, true); return false; fi;
 od;

 \\last.lines := select(1, get(\\hh.sq));
 if \\singular and IsBound(rc._pp) then
#  vec := List(rc.ex, v -> \\last.mat*v);
  vec := rc._pp;
  Unbind(rc._pp);
  \\last.lines := Filtered(\\last.lines, l -> ForAll(vec, v -> l*v >= 0));
 fi;
 e := SortingPerm(List(last_left(), r -> Position(r, -2)));
 \\last.lines := Permuted(\\last.lines, e);
 \\last.left := Permuted(\\last.left, e);
 rc.lines := \\last.lines;
 if Length(rc.lines) > ValueOption("lines") then
  err_(err_Lines, rc);
  return false;
 fi;

 if not rc_validate(rc) then return false; fi;

 select := ValueOption("validate");
 if IsFunction(select) and not select(rc) then return false; fi;

 if _print_OK then
  mat := "";
  if \\singular then
   mat := format(" (%0 sing)", Length(rc.ex));
  fi;
  fprint(\\msg_OK, Length(rc.lines), rc.sign[3] + 1, mat);
 fi;

 if not _keep_lines then Unbind(rc.lines); fi;

 return true;
end;

get_lines :=
function(mat, rc)
 local e;

 rc.lines := [];
 rc.sign := inertia_index(mat);
 MakeImmutable(rc.sign);
 if rc.sign[1] > 1 then
  err_(err_Index, rc);
  return false;
 fi;
 if rc.sign[3] > _max_rank then
  err_(err_Rank, rc);
  return false;
 fi;
# do this at the very beginning to save time; rc will be invalid!!!
 e := ValueOption("rank");
 if IsInt(e) and (rc.sign[3] <= e) then
  err_(err_Kernel, rc);
  return false;
 fi;
 return _get_lines_index_OK(mat, rc);
end;

_init_last :=
function(rc)
 \\last := rec(mat := rc_mat(rc), lines := rc.lines);
 if IsBound(rc.ex) then \\last.ex := rc.ex; fi;
end;

revalidate :=
function(rc)
 _init_last(rc);
 return rc_validate(rc);
end;

_print_BYPASS := true;

no_bypass :=
function(ls)
 local _pr;

 if (Length(ls) = 0) or not BYPASS then return ls; fi;
 BYPASS := false;
 _pr := _set_print([false, false]);
 if (Length(ls) = 1) or not _print_BYPASS then
  ls := Filtered(ls, revalidate);
 else
  fprint("= Revalidating %0 records \c", Length(ls));
  print_dots(Length(ls));
  ls := Filtered(ls, function(rc)
    print_dot();
    return revalidate(rc);
   end);
  print_done(Length(ls));
 fi;
 _set_print(_pr);
 BYPASS := true;
 return ls;
end;

new_lines :=
function(mat)
 local rc, _saved;
 if mat[1][1] <= 0 then mat := _prepend_h_ex(mat); fi;
 if mat[1][1] <> \\hh.h then mat[1][1] := \\hh.h; fi;
 _saved := rc_validate;
 rc_validate := ReturnTrue;
 rc := rec(mat := mat);
 get_lines(mat, rc);
 rc_validate := _saved;
 return rc;
end;

rc_lines := rc -> get_lines(rc_mat(rc), rc);

rc_lines_silent :=
function(rc)
 local _pr;
 _pr := _set_print([false, false]);
 rc := rc_lines(rc);
 _set_print(_pr);
 return rc;
end;


############################################################
## Record handling
############################################################

## these are to be overridden in hh_digraph.txt
_is_dg      := ReturnFalse;
_dg_sing    := ReturnFail;
_config_dg  := ReturnFail;

config_ex := ReturnTrue;

exceptional_divisors :=
function(rc)
 local res;
 res := [];
 if IsGraph(rc) then
  if IsBound(rc.colourClasses) then res := Union(rc.colourClasses); fi;
 elif IsRecord(rc) then
  if IsBound(rc.ex) and (Length(rc.ex) > 0) then
   res := [1..Length(rc.ex)] + Length(rc.lines);
  fi;
 fi;
 return res;
end;

_config_graph :=
function(gr, ex)
 local res, pos;
 res := [1..gr.order];
 res := DiagonalMat(List(res, i -> -2));
 Perform([1..Length(res)], function(n)
   Perform(gr.adjacencies[n], function(i) res[n][i] := 1; end);
  end);
 if IsBound(gr.colourClasses) and not ex then
  pos := [1..Length(res)];
  SubtractSet(pos, Union(gr.colourClasses));
  res := res{pos}{pos};
 fi;
 return res;
end;

_config_rc :=
function(rc, ex)
 local res;
## For the moment, assume that rc is a record
 res := rc.lines;
 if ex and IsBound(rc.ex) and Length(rc.ex) > 0 then
  res := Concatenation(res, rc.ex);
 fi;
 return res*rc_mat(rc)*TransposedMat(res);
end;

config_ex :=
function(rc)
 if IsGraph(rc) then return _config_graph(rc, true); fi;
 if _is_dg(rc) then return _config_dg(rc, true); fi;
 if IsRecord(rc) then return _config_rc(rc, true); fi;
 return rc;
end;

configuration :=
function(rc)
 if ValueOption("exceptional") <> fail then return config_ex(rc); fi;
 if IsRecord(rc) then
  if IsBound(rc.config) then return rc.config; fi;
  if IsGraph(rc) then return _config_graph(rc, false); fi;
  if _is_dg(rc) then return _config_dg(rc, false); fi;
  return _config_rc(rc, false);
 fi;
 return rc;
end;

config := configuration;

h_config :=
function(rc)
 if IsRecord(rc) then
  if _is_dg(rc) then return rc.mat; fi;
  return _prepend_h_ex(config_ex(rc): exceptional := exceptional_divisors(rc));
 elif IsMatrix(rc) then
  if (Length(rc) = 0) or (rc[1][1] <= 0) then rc := _prepend_h_ex(rc); fi;
  return rc;
 fi;
 return fail;
end;

_ex_count_graph :=
function(gr)
 if IsBound(gr.colourClasses) then return Sum(gr.colourClasses, Length); fi;
 return 0;
end;

line_count :=
function(rc)
 if IsList(rc) then return Set(rc, line_count); fi;
 if IsBound(rc.lines) then return Length(rc.lines); fi;
 if IsGraph(rc) then return rc.order - _ex_count_graph(rc); fi;
 if _is_dg(rc) then return rc.DG[1]; fi;
 return Length(config(rc));
end;

count := line_count;

ex_count :=
function(rc)
 if IsList(rc) then return Set(rc, ex_count); fi;
 if IsBound(rc.ex) then return Length(rc.ex); fi;
 if IsGraph(rc) then return _ex_count_graph(rc); fi;
 if _is_dg(rc) then return rc.DG[2]; fi;
 return 0;
end;

ex := ex_count;

_le_count :=
function(rc)
 if \\singular then
  return [line_count(rc), ex_count(rc)];
 fi;
 return count(rc);
end;

le_count :=
function(rc)
 if IsList(rc) then return Set(rc, le_count); fi;
 return _le_count(rc);
end;

counts := le_count;

sing_mat :=
function(rc)
 local ex;
 if _is_dg(rc) then return _dg_sing(rc); fi;
 ex := exceptional_divisors(rc);
 if Length(ex) = 0 then return []; fi;
 return config_ex(rc){ex}{ex};
end;

config_rank :=
function(rc)
 if IsList(rc) then return Set(rc, config_rank); fi;
 return rc.sign[3] + 1;
end;

rank := config_rank;

pencils :=
function(rc)
 local mat;
 if IsBound(rc.pencils) then return rc.pencils; fi;
 mat := configuration(rc);
 mat := List(mat, r -> Number(r, i -> i = 1));
 rc.pencils := Reversed(Collected(mat));
 return rc.pencils;
end;

clean :=
function(rc)
 if IsList(rc) then Perform(rc, clean); return; fi;
 Unbind(rc.pool);
 Unbind(rc.stab);
# Unbind(rc._act);
end;

############################################################
## K3 stuff
############################################################

Read("forms.txt");

_select_all := function(rc, list) return list; end;

_select_bypass :=
function(rc, list)
 return no_bypass(list: level := next_());
end;

\\default_select := _select_bypass;

COLLECTED := [];
\\last_K3_found := fail;

_rc_collect_default :=
function(rc)
 \\last_K3_found := rc;
 AddSet(COLLECTED, _le_count(rc));
end;

_rc_collect := _rc_collect_default;

save_collected :=
function(arg)
 local tmp;
 tmp := COLLECTED;
 if IsBound(arg[1]) then
  COLLECTED := Union(COLLECTED, arg[1]);
 else
  COLLECTED := [];
 fi;
 return tmp;
end;

plain_isotropic :=
function(rc, mat, discr, p)
 return isotropic_vectors(discr, p).vectors;
end;


\\get_isotropic  := plain_isotropic;

\\copy_isotropic := function(rc, dest); end;

\\done_isotropic := function(rc); end;

\\bad_isotropic  := function(rc, v, p); end;

\\validate_K3    := ReturnTrue;
\\begin_K3       := ReturnTrue;
\\end_K3         := ReturnTrue;

## Sometimes it is much faster to d primes in a different order
\\first_prime := 0;

## this can be further overridden
\\sort_primes :=
function(list)
 local p;
 if \\first_prime = 0 then return list; fi;
 p := Position(list, \\first_prime);
 if p = fail then return list; fi;
 Remove(list, p);
 return Concatenation([\\first_prime], list);
end;

K3_lines :=
function(rc, r, mat)
# if mat <> rc_mat(rc) then Error(); fi;
# return rc_lines(r: rank := fail) and \\validate_K3(rc, r);
 r.sign := rc.sign;
 return _get_lines_index_OK(mat, r) and \\validate_K3(rc, r);
end;

## debugging
__last_K3 := [];

__is_K3 := ReturnTrue;

__is_K3_embedded :=
function(arg)
 __last_K3 := arg[1];
 \\last_K3_found := fail;
 if not IsBound(arg[2]) then arg[2] := discr(arg[1]); fi;
 arg[1].K3 := K3_is_embedded_discr_C(arg[2]);
 if arg[1].K3 = 0 then
  err_(err_Discr, arg[1]);
 elif arg[1].K3 = true then
  _rc_collect(arg[1]);
 fi;
 return arg[1].K3;
end;

is_K3_discr :=
function(rc, mat, dd)
 local res, r, p, pp, v, vec, node, root_single, root_multiple;

# collect := function(rc)
#  if accept(rc) then _rc_collect(rc); return true; fi;
#  return false;
# end;

 node := function(p)
  vec := \\get_isotropic(rc, mat, dd, p);
  if Length(vec) = 0 then return false; fi;
  r := rc_copy(rc);
  r.kernel := List(r.kernel);
  dd := Length(r.kernel) + 1;
  if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec)); fi;
  return ForAny(vec, function(v)
    r.kernel[dd] := v;
    if not K3_lines(rc, r, mat) then
     \\bad_isotropic(rc, v, p);
     return false;
    fi;
    \\copy_isotropic(rc, r);
    return __is_K3(r) = true;
   end);
 end;

 root_single := function(p)
  vec := \\get_isotropic(rc, mat, dd, p);
  if Length(vec) = 0 then return false; fi;
  if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec)); fi;
  res := [];
## First pass: check lines
  for v in vec do
   r := rc_copy(rc);
   r.kernel := [v];
   if not K3_lines(rc, r, mat) then
    \\bad_isotropic(rc, v, p);
    continue;
   fi;
   dd := discr_form(mat, [v]);
   if K3_is_embedded_discr_C(dd) = true then _rc_collect(r); return true; fi;
   \\copy_isotropic(rc, r);
   Add(res, [r, dd]);
  od;
## Second pass: check further embeddings
  return ForAny(res, c -> is_K3_discr(c[1], mat, c[2]));
 end;

 root_multiple := function()
  vec := [];
  res := [];
## First pass: collect vectors
  for p in pp do
   vec[p] := \\get_isotropic(rc, mat, dd, p);
   if Length(vec[p]) = 0 then return false; fi;
  od;
## Second pass: check lines and collect valid vectors
  for p in pp do
   if _print_OK then fprint("- p = %0 (%1 vectors)\n", p, Length(vec[p])); fi;
   res[p] := List(vec[p], function(v)
     r := rc_copy(rc);
     r.kernel := [v];
     if not K3_lines(rc, r, mat) then
      \\bad_isotropic(rc, v, p);
      return fail;
     fi;
     \\copy_isotropic(rc, r);
     return r;
    end);
   res[p] := Filtered(res[p], r -> r <> fail);
   if Length(res[p]) = 0 then return false; fi;
  od;
## Third pass: check further embeddings
  return ForAny(Flat(res), __is_K3);
 end;

 pp := __is_K3_embedded(rc, dd);
 if (pp = 0) or (pp = true) then return pp; fi;

 pp := \\sort_primes(pp);
 if IsBound(rc.kernel) then res := node(pp[1]: level := next_());
  elif Length(pp) = 1 then res := root_single(pp[1]: level := next_());
  else res := root_multiple(: level := next_()); fi;

 \\done_isotropic(rc);
 if res then rc.K3 := true; else err_(err_Discr, rc); fi;
 return res;
end;

__is_K3 :=
function(rc)
 local dd;
 dd := discr(rc);
 return is_K3_discr(rc, \\last_mat_discr, dd);
end;

_is_K3 :=
function(rc)
 local res;
 \\begin_K3(rc);
 res := __is_K3(rc);
 \\end_K3(rc);
 return res;
end;

is_K3 := _is_K3;

is_K3_silent :=
function(rc)
 local _pr;
 _pr := _set_print([false, false]);
 rc := _is_K3(rc);
 _set_print(_pr);
 return rc;
end;

is_K3_verbose :=
function(rc)
 local _msg, res;
 _msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 if rc_lines(rc) then
  res := is_K3_silent(rc);
  if not res then Print(_clr_error); fi;
  _print("K3 = %0\033[0m\n", res);
 fi;
 \\msg_OK := _msg;
 return not IsBound(rc.error);
end;

\\K3_iterator := list_iterator;
_is_K3_list := is_K3;

is_K3_list :=
function(list)
 local _prn, rc;
 if IsList(list) then
  if Length(list) = 0 then return []; fi;
  list := \\K3_iterator(list);
 fi;
 if list.count() = 0 then return []; fi;
 _prn := _set_print([false, false]);
 fprint("\033[37m- Embedding %0 records \c", list.count());
 list.dotted(_is_K3_list);
 list := Filtered(list.list(), rc -> rc.K3 = true);
 print_done(Length(list));
 _set_print(_prn);
 return list;
end;

\\is_K3_list := is_K3_list;

_print_embeddings := true;

_embeddings :=
function(rc, min)
 local dd, mat, res, vec, r, pos, ls, _pr;

 res := [];
 dd := discr(rc);
 mat := \\last_mat_discr;
 pos := K3_is_embedded_discr_C(dd);
 if pos = true then _rc_collect(rc); res := [rc]; fi;
 if pos = 0 then return []; fi;
 _pr := _set_print([false, false]);
 if min = 0 then action(format_index()); fi;
 ls := [];
## First pass: check lines and collect valid vectors
 Perform(dd.primes, function(p)
   if p < min then return; fi;
   vec := \\get_isotropic(rc, mat, dd, p);
   if Length(vec) = 0 then return; fi;
   if _print_embeddings then
    print_dots(Length(vec));
    fprint("- p = %0 (%1 vectors)\c", p, Length(vec));
   fi;
   Apply(vec, function(v)
     r := rc_copy(rc);
     if IsBound(r.kernel) then
      r.kernel := Concatenation(r.kernel, [v]);
     else
      r.kernel := [v];
     fi;
     if K3_lines(rc, r, mat) then
      \\copy_isotropic(rc, r);
     else
      \\bad_isotropic(rc, v, p);
     fi;
     if _print_embeddings then print_dot(); fi;
     return r;
    end);
   vec := Filtered(vec, r -> not IsBound(r.error));
   if _print_embeddings then print_done(Length(vec)); fi;
   ls[p] := vec;
  end: level := next_());
 action();
## Second pass: collect further embeddings
 Perform([1..Length(ls)], function(p)
   if IsBound(ls[p]) then
    ls[p] := Flat(List(ls[p], r -> _embeddings(r, p)));
   fi;
  end: level := next_());
 _set_print(_pr);
 ls := Flat(ls);
 Perform(ls, \\done_isotropic);
 \\done_isotropic(rc);
 return Concatenation(res, ls);
end;

_embeddings_rc :=
function(rc)
 local res, select;
 \\begin_K3(rc);
 res := _embeddings(rc, 0);
 \\end_K3(rc);
 select := ValueOption("select");
 if not IsFunction(select) then select := \\default_select; fi;
 res := select(rc, res);
 return res;
end;

_all_embeddings :=
function(rc)
 if IsRecord(rc) then return _embeddings_rc(rc); fi;
 if Length(rc) = 0 then return []; fi;
 fprint("## All embeddings for %0 records\n", Length(rc));
 return do_list(rc, _all_embeddings: level := next_());
end;

_embeddings_silent :=
function(list)
 local res, _prn;
 _prn := _print_embeddings;
 _print_embeddings := false;
 if IsRecord(list) then
  res := _embeddings_rc(list);
 else
  print_dots(Length(list));
  res := [];
  Perform(list, function(rc)
    Append(res, _embeddings_rc(rc));
    print_dot();
   end);
  _print_embeddings := _prn;
  res := Flat(res);
  print_done(Length(res));
 fi;
 return res;
end;

embeddings_silent :=
function(list)
 if not IsList(list) then list := [list]; fi;
 list := Flat(list);
 fprint("## Saturating %0 records \c", Length(list));
 return _embeddings_silent(list);
end;

embeddings_list :=
function(list)
 if Length(list) = 0 then return []; fi;
 fprint("- Saturating %0 records \c", Length(list));
 return _embeddings_silent(list);
end;

embeddings := _all_embeddings;
all_embeddings := _all_embeddings;

is_K3_smart :=
function(list)
 if IsFunction(ValueOption("select")) and (rank(list) = [20]) then
  return embeddings_list(list);
 fi;
 return is_K3_list(list);
end;

############################################################
## Various symmetric groups
############################################################

## safe version of Group
GR :=
function(gens)
 if gens = [] then return Group([], ()); fi;
 return Group(gens);
end;

## permutation interchanging two sets
_perm :=
function(source, dest)
 source := List(source);
 dest := List(dest);
 SortParallel(source, dest);
 return AsPermutation(PartialPerm(source, dest));
end;

_on_sorted :=
function(s, g)
 s := List(s, ss -> OnSets(ss, g));
 Sort(s);
 return s;
end;

_on_sorted_sing :=
function(s, g)
 s := OnTuples(s, g);
 return SortedList(s);
end;

#_on_mat := function(m, g) return m^PermutationMat(g, Length(m)); end;

_on_mat :=
function(m, g)
 return Permuted(List(m, r -> Permuted(r, g)), g);
end;

_check_group :=
function(G, mat)
 return ForAll(GeneratorsOfGroup(G), g -> _on_mat(mat, g) = mat);
end;

_set_stab :=
function(mat, set)
 local mm, ll, sp;
 return GeneratorsOfGroup(Stabilizer(SymmetricGroup(set), mat, _on_mat));
end;

_set_perm :=
function(list, perm)
 if IsPerm(perm) then
  return _perm(Concatenation(list), Concatenation(Permuted(list, perm)));
 fi;
 if IsList(perm) then return List(perm, g -> _set_perm(list, g)); fi;
 if IsGroup(perm) then return GR(_set_perm(list, GeneratorsOfGroup(perm))); fi;
end;

_sym := list -> _set_perm(list, GeneratorsOfGroup(SymmetricGroup(Length(list))));

sym :=
function(arg)
 local list, res;

 list := arg[1];
 res := Union(List(list, l -> GeneratorsOfGroup(SymmetricGroup(l))));
 if IsBound(arg[2]) then
  Perform(arg[2], function(l) Append(res, _sym(list{l})); end);
 fi;
 return GR(res);
end;

_ref := set -> _perm(set, Reversed(set));

cut_group :=
function(G, set)
 G := Stabilizer(G, set, OnSets);
 return GR(Set(GeneratorsOfGroup(G), g -> PermList(OnTuples(set, g))));
end;

## Combinations of up to (n in id) elements
combinations :=
function(list, id)
 return Concatenation(List(id, n -> Combinations(list, n)));
end;

_make_mat :=
function(mat, set, sq, h)
 local pos;

 if Length(set) = 0 then return mat; fi;
 pos := Length(mat);
 mat := DirectSumMat(mat, DiagonalMat(List(set, i -> sq)));
 Perform([1..Length(set)], function(n)
   _put_set(mat, pos + n, set[n]);
   mat[pos + n][1] := h;
   mat[1][pos + n] := h;
  end);
## entries > 100 indicate intersections
 set := List(set, s -> Filtered(s, i -> i > \\th_intr));
 Perform(Union(set), function(v)
   v := PositionsProperty(set, s -> v in s);
   if Length(v) <> 2 then Error(); fi;
   _put(mat, pos + v[1], pos + v[2]);
  end);
 return mat;
end;

\\th_false := [false];
\\th_true  := [true];
\\th_both  := [false, true];

_prepare_sections :=
function(vec, v, func)
 local pp, max, m, vv;
 max := Union(vec);
 Add(max, \\th_intr);
 max := Maximum(max);
 pp := Cartesian(List(vec, u -> func(u, v)));
 v := [v];
 vec := List(pp, function(p)
   vv := Concatenation(vec, v);
   m := max;
   Perform([1..Length(p)], function(n)
     if not p[n] then return; fi;
     m := m + 1;
     vv[n] := Concatenation(vv[n], [m]);
     vv[Length(vv)] := Concatenation(vv[Length(vv)], [m]);
    end);
   Sort(vv);
   return vv;
  end);
 return vec;
end;

_intr_none :=
function(rc, mat)
 return mat;
end;

_intr_all :=
function(rc, mat)
 rc := [Length(rc.mat) + 1..Length(mat)];
 put(mat, rc, rc);
 return mat;
end;

_intr_trig :=
function(rc, mat)
 local n;
 n := Length(rc.mat) + 1;
 while n <= Length(mat) do
  put(mat, [n..n + 2], [n..n + 2]);
  n := n + 3;
 od;
 return mat;
end;

\\intr := _intr_none;

_rc_mat_vec :=
function(rc)
 local mat, h, sq;

 mat := rc.mat;
 if IsBound(rc.vec) and (Length(rc.vec) > 0) then
  mat := _make_mat(rc.mat, rc.vec, -2, 1);
  if IsBound(rc.const) and (Length(rc.const) > 0) then
   put(mat, rc.const, Length(rc.mat) + [1..Length(rc.vec)]);
  fi;
  mat := \\intr(rc, mat);
 fi;
 if IsBound(rc.extra) and (Length(rc.extra) > 0) then
  h := \\h_extra;
  sq := \\sq_extra;
  if IsBound(rc.spec) then
   if IsBound(rc.spec.h) then h := rc.spec.h; fi;
   if IsBound(rc.spec.sq) then sq := rc.spec.sq; fi;
  fi;
  mat := _make_mat(mat, rc.extra, sq, h);
 fi;
 return mat;
end;

#shift_perm :=
#function(perm, delta)
# perm := ListPerm(perm);
# return AsPermutation(PartialPerm([1..Length(perm)] + delta, perm + delta));
#end;

## By Alexander Hulpke
shift_perm :=
function(perm, delta)
 local a, b, old, new, conj;
 a := SmallestMovedPointPerm(perm);
 b := LargestMovedPointPerm(perm);
 if a > b then return perm; fi;
 old := [a..b];
 if (a + delta) < 1 then Error("shift into negative disallowed");fi;
 new := old + delta;
 conj := MappingPermListList(old, new);
 return perm^conj;
end;

shift :=
function(G, delta)
 if IsList(G) then return List(G, g -> shift_perm(g, delta)); fi;
 if IsGroup(G) then return GR(shift(GeneratorsOfGroup(G), delta)); fi;
 return shift_perm(G, delta);
end;

shift_set :=
function(s, delta)
 if IsList(s) then return List(s, ss -> shift_set(ss, delta)); fi;
 if s <= 0 then return s; fi;
 return s + delta;
end;

__permutations_vec := 0;
Append(__debug_vars, ["__permutations_vec"]);

_do_extend_vec :=
function(rc)
 local dim, gg, i;
 if Length(rc.vec) <= 1 then return []; fi;
 dim := Length(rc.mat);
 gg := Group([], ());
 for i in [1..Length(rc.vec) - 1] do
  if rc.vec[i] = rc.vec[i+1] then
   gg := ClosureGroup(gg, shift_perm((i,i+1), dim));
  fi;
 od;
 gg := GeneratorsOfGroup(gg);
 if Length(gg) > 0 then __permutations_vec := __permutations_vec + 1; fi;
 return gg;
end;

_do_extend_group :=
function(G, rc)
 local pos, dim;
 G := GeneratorsOfGroup(G);
 if Length(rc.vec) <= 1 then return G; fi;
 if Length(G) = 0 then return G; fi;
 dim := Length(rc.mat);
 G := List(G, function(g)
   pos := SortingPerm(List(rc.vec, v -> OnSets(v, g)));
   return g*shift_perm(pos, dim);
  end);
 return G;
end;

do_extend_group :=
function(G, rc)
 return Concatenation(_do_extend_group(G, rc), _do_extend_vec(rc));
end;

############################################################
## Prepending a matrix to a matrix/record
############################################################

prepend :=
function(mat, rc)
 local res;

 if IsMatrix(rc) then return DirectSumMat(mat, rc); fi;
 res := rec(mat := DirectSumMat(mat, rc.mat));
 if IsBound(rc.G) then res.G := shift(rc.G, Length(mat)); fi;
 if IsBound(rc.vec) then res.vec := rc.vec + Length(mat); fi;
 if IsBound(rc.const) then res.const := rc.const + Length(mat); fi;
 if IsBound(rc.sets) then res.sets := shift_set(rc.sets, Length(mat)); fi;
 return res;
end;

prepend_h :=
function(rc)
 rc := prepend([[\\hh.h]], rc);
 put(rc, 1, -2);
 return rc;
end;

############################################################
## Stabilizers
############################################################

_tuple_stabilizer :=
function(G, set)
 Perform(set, function(v) G := Stabilizer(G, v, OnSets); end);
 return G;
end;

\\pre_stabilizer := function(G, set) return G; end;

_set_stabilizer :=
function(G, set)
 local ln;
 if Length(set) <= 1 then return _tuple_stabilizer(G, set); fi;
 G := Stabilizer(G, Union(set), OnSets);
 G := Stabilizer(G, Intersection(set), OnSets);
 G := \\pre_stabilizer(G, set);
 ln := Set(set, s -> Length(s));
 Perform(ln, function(n)
   G := Stabilizer(G, Set(Filtered(set, s -> Length(s) = n)), OnSetsSets);
  end);
 return Stabilizer(G, set, _on_sorted);
end;

\\set_stabilizer := _set_stabilizer;

_set_stabilizer_rc :=
function(rc, G, set)
 local ln, ss;

 if not IsBound(rc.part) then return \\set_stabilizer(G, set); fi;
 if Length(set) <= 1 then return _tuple_stabilizer(G, set); fi;
 ln := Set(set, s -> Length(s));
 Perform(ln, function(n)
   ss := Filtered(set, s -> Length(s) = n);
   Perform(rc.part, function(p)
     G := \\set_stabilizer(G, Set(ss, s -> Intersection(s, p)));
    end);
  end);
 return \\set_stabilizer(G, set);
end;

get_stab_plain :=
function(rc)
 if not IsBound(rc.extra) then
  return _set_stabilizer_rc(rc, rc.G, rc.vec);
 fi;
 return _set_stabilizer_rc(rc, _tuple_stabilizer(rc.G, rc.vec), rc.extra);
end;

get_stab := get_stab_plain;

stab :=
function(rc)
 if not(IsBound(rc.stab) and IsGroup(rc.stab)) then
  rc.stab := get_stab(rc);
 fi;
 return rc.stab;
end;

#### For large groups

_mix_stab :=
function(G, set, pat)
 local c, gg;
 G := List(pat, function(p)
   c := [1..Length(set)];
   SubtractSet(c, p);
   return \\set_stabilizer(_set_stabilizer(G, set{p}), set{c});
  end);
 G := Union(List(G, GeneratorsOfGroup));
 return GR(G);
end;

quick_stab_5 :=
function(G, set)
 if Length(set) < 5 then return _set_stabilizer(G, set); fi;
 return _mix_stab(G, set, Combinations([1..Length(set)], 2));
end;

quick_stab_4 :=
function(G, set)
 if Length(set) <> 4 then return quick_stab_5(G, set); fi;
 return _mix_stab(G, set, [[1,2], [1,3], [1,4]]);
end;

quick_stab_3 :=
function(G, set)
 if Length(set) <> 3 then return quick_stab_4(G, set); fi;
 return _mix_stab(G, set, [[1], [2], [3]]);
end;

smart_stab :=
function(G, set)
end;

extend_group := rc -> do_extend_group(stab(rc), rc);

## to be used internally
_extend_group :=
function(rc)
 if not IsBound(rc._G) then rc._G := extend_group(rc); fi;
 return rc._G;
end;

######################################################
## Pool handling
######################################################

pool_mode_single   := 1;
pool_mode_multiple := 2;

\\max_pool  := 1;
\\pool_mode := pool_mode_single;

\\pool := rec();

_union :=
function(list)
 list := Concatenation(list);
 Sort(list);
 return list;
end;

_set := SortedList;

is_multiple :=
function()
 return (\\pool_mode = pool_mode_multiple) and IsBound(\\pool.pool);
end;

has_pool :=
function(rc, level)
 return IsBound(rc.pool) and IsBound(rc.pool[level]) and IsList(rc.pool[level]);
end;

get_pool :=
function(rc, level)
 rc := rc.pool[level];
 if not IsList(rc) then Error(); fi;
 return rc;
end;

init_pool :=
function()
 if \\pool_mode <> pool_mode_multiple then Error("wrong mode\n"); fi;
 if IsBound(\\pool.pool) then Error("alredy initialized\n"); fi;
 \\pool := rec(pool := []);
end;

is_in_pool :=
function(pool, pt)
 return ForAny(pool, o -> PositionSet(o, pt) <> fail);
end;

collect_pool :=
function(rc, list)
 local n, ls, pool;

 if Length(list) = 0 then return false; fi;
 n := Length(rc.vec) + 1;
 pool := [];
 if IsBound(rc.pool) then pool := List(rc.pool); fi;
 if n <= \\max_pool then
  ls := List(list, r -> r.vec);
  if n = 1 then
   pool[n] := _union(Orbits(rc.G, List(ls, v -> v[1]), OnSets));
  else
   if is_multiple() then
    if IsBound(\\pool.level) and (\\pool.level <> n) then Error(); fi;
    \\pool.level := n;
    Append(\\pool.pool, List(ls, v -> _set(Orbit(rc.G, v, _on_sorted))));
    pool[n] := \\pool;
   else
    pool[n] := _union(Orbits(rc.G, ls, _on_sorted));
   fi;
  fi;
 fi;
 Perform(list, function(r) r.pool := List(pool); end);
 if not IsBound(rc.pool) then rc.pool := pool; fi;
 return true;
end;

recollect_pool :=
function(list)
 if \\pool_mode <> pool_mode_multiple then Error(); fi;
 if IsBound(\\pool.level) then
  if \\pool.level > \\max_pool then Error(); fi;
  \\pool.pool := _union(Set(\\pool.pool));
  Perform(list, function(r) r.pool[\\pool.level] := \\pool.pool; end);
 fi;
 \\pool := rec();
 return list;
end;

## debugging
__pool_set_used := 0;
__pool_subset_used := 0;
Append(__debug_vars, ["__pool_set_used", "__pool_subset_used"]);

check_pool :=
function(rc, list)
 local set, vec, c, l, n;

 if Length(list) = 0 then return list; fi;
 if not IsBound(rc.pool) or (\\max_pool <= 1) then
  return List(list, v -> SortedList(Concatenation(rc.vec, [v])));
 fi;
 n := Length(rc.vec) + 1;
 list := List(list, function(v)
   vec := List(rc.vec);
   Add(vec, v);
   set := [1..n];
   SortParallel(vec, set);
   if is_multiple() and is_in_pool(\\pool.pool, vec) then
    __pool_set_used := __pool_set_used + 1;
    return fail;
   fi;
   for l in [2..\\max_pool] do
    if not has_pool(rc, l) then continue; fi;
    for c in IteratorOfCombinations(set, l) do
     if not(n in c) then continue; fi;
     if PositionSet(rc.pool[l], vec{c}) = fail then
      __pool_subset_used := __pool_subset_used + 1;
      return fail;
     fi;
    od;
   od;
   return vec;
  end);
 return Filtered(list, v -> v <> fail);
end;

clear_pool :=
function(rc)
 if IsList(rc) then Perform(rc, clear_pool); return; fi;
 Unbind(rc.pool);
 Unbind(rc._pool);
 Unbind(rc._unpacked);
# Unbind(rc._sections);
 Unbind(rc._action);
 Unbind(rc.aa);
 Unbind(rc.hom);
end;

pool_index :=
function(vec)
 return PositionProperty(\\pool.pool, o -> PositionSet(o, vec) <> fail);
end;

pool_indices :=
function(vec)
 return SortedList(List(Combinations(vec, \\pool.level), pool_index));
end;

######################################################
## Action on the isotropic vectors
######################################################

\\bypass_isotropic := false;

## thresholds:
_min_sort_primitive := 5;
_min_sort_kernel    := 8;

## for debugging
__count_sort   := 0;
__count_kernel := 0;
__count_smart  := 0;
__count_prim   := 0;
__count_imprim := 0;
__sort_failed  := [];
__sort_OK      := [];
__sort_smart   := [];

Append(__debug_vars,
 ["__count_sort", "__count_kernel", "__count_smart", "__count_prim",
  "__count_imprim", "__sort_failed", "__sort_OK", "__sort_smart"]);

__sort_increment :=
function(list, index)
 if index <= 0 then return; fi;
 if not IsBound(list[index]) then list[index] := 0; fi;
 list[index] := list[index] + 1;
end;

_smart_stab :=
function(GG, vec, G, H)
 local res, os, pp, gg, n, cs, stab;

 cs := g -> ConjugateSubgroup(os.stabilizer, g);

 stab := function(set)
  local G, g, mesh;

  mesh := function(list)
   local ss;

   list := List(list, function(s)
     ss := List(set);
     SubtractSet(ss, s);
     return GeneratorsOfGroup(Intersection(stab(ss), stab(s)));
    end);
   list := Union(list);
   return GR(list);
  end;

  if Length(set) = 1 then return cs(gg[set[1]]); fi;
  if Length(set) = 2 then
   G := List(gg{set}, cs);
   g := gg[set[1]]^-1*gg[set[2]];
   return ClosureSubgroup(Intersection(G),
                Intersection(RightCoset(G[1], g), RightCoset(G[2], g^-1)));
  fi;
  if Length(set) = 4 then
   return mesh([set{[1,2]}, set{[1,3]}, set{[1,4]}]);
  fi;
  return mesh(Combinations(set, 2));
 end;

 vec := List(vec);
 res := [];
 while Length(vec) > 0 do
  pp := [Remove(vec, 1)];
  gg := [One(GG)];
  os := OrbitStabilizer(GG, pp[1], G, H);
  n := 1;
  while n <= Length(vec) do
   if not(vec[n] in os.orbit) then n := n + 1; continue; fi;
   Add(pp, Remove(vec, n));
   Add(gg, RepresentativeAction(GG, pp[1], pp[Length(pp)], G, H));
  od;
  Add(res, stab([1..Length(pp)]));
  __sort_increment(__sort_smart, Length(pp));
 od;

 return Intersection(res);
end;

is_simple_vector :=
function(v, p)
 return ForAll(v, i -> DenominatorRat(i*p) mod p <> 0);
end;

_discr_action :=
function(rc, G, mat, comp, vec)
 local mp, res, p, perm, H,
       norm, find, stab, get_H, get_G; #, domain;

 norm := function(v)
  local f;
  v := v*mat*p;
  f := First(v, i -> (i mod p) <> 0);
  return (v/f) mod p;
 end;

 find := v -> PositionSet(mp, norm(v))^perm;

 get_G := function()
  if not IsBound(res.G) then
   if G = fail then G := res.group(); fi;
   res.G := GR(G);
  fi;
  return res.G;
 end;

 get_H := function()
  get_G();
  if not IsBound(res.H) then
   H := List(G, g -> (SortingPerm(List(vec, v -> norm(Permuted(v, g))))*perm));
   res.H := GR(H);
  fi;
  return res.H;
 end;

 stab := function(vec)
  get_H();
  if Length(vec) = 0 then return res.G; fi;
  if Length(vec) = 1 then return Stabilizer(res.G, vec[1], G, H); fi;
  if (Length(mp) <= 256) or (Size(res.G) <= 2048) then
   return Stabilizer(res.G, vec, G, H, OnSets);
  fi;
  __count_smart := __count_smart + 1;
  return _smart_stab(res.G, vec, G, H);
 end;

 mat := mat*TransposedMat(comp.vectors);
 p := comp.prime;
 mp := List(vec, norm);
 perm := Sortex(mp)^-1;
 res := rec(
   action := true,
   bad := [],
   init := function(GG)
     if G <> fail then return; fi;
     G := GG;
     get_H();
    end,
   find := find,
   stab := function(vec)
     get_G();
     if Length(G) = 0 then return G; fi;
     vec := Set(vec, res.find);
     __count_kernel := __count_kernel + 1;
     return GeneratorsOfGroup(stab(vec));
    end,
   orbits := function()
     return OrbitsDomain(get_H(), [1..Length(mp)]);
    end,
   add := function(v)
     v := find(v);
     if IsBound(res.H) then
      res.bad := Union(res.bad, Orbit(get_H(), v));
     else
      AddSet(res.bad, v);
     fi;
    end,
   validate := function(v)
     if Length(res.bad) = 0 then return true; fi;
     if not is_simple_vector(v, p) then return true; fi;
     return PositionSet(res.bad, find(v)) = fail;
    end);
 if G <> fail then get_H(); fi;
 return res;
end;

_get_discr_action :=
function(rc, G, mat, comp, vec)
 local res;
 if not IsBound(rc.kernel) then return rc._act.comp[comp.prime]; fi;
# if IsBound(rc._K3) then return rc._act.comp[comp.prime]; fi;
 res := _discr_action(rc, G, mat, comp, vec);
 if G = fail then res.group := function() return rc._act.group(rc); end; fi;
 return res;
end;

_get_group :=
function(rc, r)
 if not IsBound(rc._act.G) then rc._act.G := extend_group(rc); fi;
 if not IsBound(r.stab) then r.stab := rc.stab; fi;
 Perform(rc._act.comp, function(act) act.init(rc._act.G); end);
 return rc._act.G;
end;

_create_action :=
function(rc)
 if IsBound(rc._act) then return; fi;
 rc._act := rec(comp := [], group := r -> _get_group(rc, r));
end;

_set_root_action :=
function(rc, act, p)
 if IsBound(rc._act.comp[p]) then Error(); fi;
 rc._act.comp[p] := act;
 if IsBound(rc._act.G) then act.init(rc._act.G); return; fi;
 act.group := function() return rc._act.group(rc); end;
end;

_store_discr_action :=
function(rc, mat, comp, vec)
 _create_action(rc);
 if IsBound(rc.kernel) then return; fi;
# if not IsBound(rc._K3) then return; fi;
# if IsBound(rc._act.comp[comp.prime]) then return; fi;
 _set_root_action(rc, _discr_action(rc, fail, mat, comp, vec), comp.prime);
end;

_get_root_action :=
function(rc, p)
 local comp, mat;

 if not IsBound(rc._act.comp[p]) then
  mat := rc_mat(rc);
  comp := component(discr_form(mat), p);
  comp := _discr_action(rc, fail, mat, comp, isotropic_vectors_simple(comp).vectors);
  _set_root_action(rc, comp, p);
 fi;
 return rc._act.comp[p];
end;

__stabilize_kernel :=
function(rc, mat)
 local G, pp, act, vec;

 pp := List(rc.kernel, v -> Lcm(List(v, DenominatorRat)));
 vec := List(pp, Factors);
 if not ForAll(vec, IsSet) then return []; fi;
 G := [];
 Perform(Union(vec), function(p)
   act := _get_root_action(rc, p);
   vec := Filtered([1..Length(pp)], n -> (pp[n] mod p) = 0);
   vec := List(vec, n -> rc.kernel[n]*pp[n]/p);
   Add(G, act.stab(vec));
  end);
 if Length(G) = 1 then return G[1]; fi;
 return GeneratorsOfGroup(Intersection(List(G, GR)));
end;

sort_vectors :=
function(rc, mat, discr, p)
 local vec, G, pos, sp, vv, filter, imprimitive;

 if \\bypass_isotropic then return plain_isotropic(rc, mat, discr, p); fi;

 imprimitive := v -> not is_simple_vector(v, p);

 filter := function(list)
  if IsBound(rc._act.comp[p]) then
   list := Filtered(list, rc._act.comp[p].validate);
  fi;
## add all simple vectors first!
  if IsBound(rc.kernel) then
#  if not IsBound(rc._K3) then
   sp := Filtered(rc.kernel, imprimitive);
   if Length(sp) > 0 then
    __count_prim := __count_prim + Length(list);
    list := Filtered(list, imprimitive);
    __count_prim := __count_prim - Length(list);
    __count_imprim := __count_imprim + Length(list);
    Perform(sp, function(v)
      Perform([1..p], function(i)
        vv := v*i;
        list := Filtered(list, u -> imprimitive(u + vv));
       end);
     end);
    __count_imprim := __count_imprim - Length(list);
#   elif p = 2 then
#    sp := List(Combinations(rc.kernel), Sum);
#    Remove(sp, 1);
#    __filter_vector_space := __filter_vector_space + Length(list);
#    list := Filtered(list, v -> ForAll(sp, s -> rc._act.comp[p].validate(s + v)));
#    __filter_vector_space := __filter_vector_space - Length(list);
   fi;
  fi;
## for debugging
  if Length(vec) = Length(list) then
   __sort_increment(__sort_failed, Length(vec));
  else
   __sort_increment(__sort_OK, Length(vec));
  fi;
  __count_sort := __count_sort + Length(vec) - Length(list);
##
  return list;
 end;

 discr := component(discr, p);
 if discr = fail then return []; fi;
 vec := isotropic_vectors_simple(discr).vectors;
 _store_discr_action(rc, mat, discr, vec);
 if Length(vec) < _min_sort_primitive then return filter(vec); fi;
 if IsBound(rc.kernel) then
# if not IsBound(rc._K3) then
  if Length(vec) < _min_sort_kernel then return filter(vec); fi;
  G := __stabilize_kernel(rc, mat);
 else
  G := rc._act.group(rc);
 fi;
 if Length(G) = 0 then return filter(vec); fi;
 G := _get_discr_action(rc, G, mat, discr, vec);
 pos := G.orbits();
 pos := List(pos, p -> p[1]);
 return filter(vec{pos});
end;

copy_action :=
function(rc, dest)
 if \\bypass_isotropic then return; fi;
 if IsBound(rc.stab) then dest.stab := rc.stab; fi;
 dest._act := rc._act;
end;

done_action :=
function(rc)
 if \\bypass_isotropic then return; fi;
 Unbind(rc._act);
# Unbind(rc._G);
end;

bad_action :=
function(rc, v, p)
 if \\bypass_isotropic then return; fi;
 if not IsBound(rc.kernel) then rc._act.comp[p].add(v); fi;
# if IsBound(rc._K3) then rc._act.comp[p].add(v); fi;
end;

begin_isotropic :=
function(rc)
 rc._K3 := true;
# if IsBound(rc.kernel) and (Length(rc.kernel) > 0) then
### This signifies the fact that rc.kernel is stabilized
##  if IsBound(rc.spec) and IsBound(rc.spec.kernel) then return; fi;
#  \\bypass_isotropic := true;
# fi;
end;

end_isotropic :=
function(rc)
 Unbind(rc._K3);
 \\bypass_isotropic := false;
end;

_sort_isotropic_vectors :=
function()
 \\get_isotropic  := sort_vectors;
 \\copy_isotropic := copy_action;
 \\done_isotropic := done_action;
 \\bad_isotropic  := bad_action;
 \\begin_K3       := begin_isotropic;
 \\end_K3         := end_isotropic;
 set_rc_mat(_rc_mat_vec);
end;

############################################################
## Analyzing configurations
############################################################

line_list := mat -> List(mat, r -> Positions(r, 1));

\\last_trig := [];

has_trig :=
function(mat, quad)
 local lines, c, pos;
 mat := configuration(mat);
 lines := line_list(mat);
 \\last_trig := [];
 return ForAny([1..Length(lines)], function(n)
   for c in IteratorOfCombinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then
     \\last_trig := [n, c[1], c[2]];
     return true;
    fi;
    if not quad then continue; fi;
    pos := First([n+1..Length(mat)], i -> (mat[i][c[1]] = 1) and (mat[i][c[2]] = 1));
    if pos <> fail then
     \\last_trig := [n, c[1], pos, c[2]];
     return true;
    fi;
   od;
   return false;
  end);
end;

all_pents :=
function(mat)
 local lines, ls, l1, l2, get;

 get := function(n, c1, c2)
  l1 := Filtered(lines[c1], i -> i > n);
  l2 := Filtered(lines[c2], i -> i > n);
  l1 := Filtered(Cartesian(l1, l2), c -> c[2] in lines[c[1]]);
  return List(l1, c -> [n, c1, c[1], c[2], c2]);
 end;

 mat := configuration(mat);
 lines := line_list(mat);
 lines := List([1..Length(lines)], function(n)
   ls := Filtered(lines[n], i -> i > n);
   ls := List(Combinations(ls, 2), c -> get(n, c[1], c[2]));
   return Concatenation(ls);
  end);
 return Concatenation(lines);
end;

all_quads :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 res := [];
 Perform([1..Length(lines)], function(n)
   for c in Combinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then Error(); fi;
    pos := Filtered([n+1..Length(mat)], i -> (mat[i][c[1]] = 1) and (mat[i][c[2]] = 1));
    Append(res, List(pos, p -> [n, c[1], p, c[2]]));
   od;
  end);
 return res;
end;

all_trigs :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 res := [];
 Perform([1..Length(lines)], function(n)
   for c in Combinations(Filtered(lines[n], i -> i > n), 2) do
    if mat[c[1]][c[2]] = 1 then Add(res, [n, c[1], c[2]]); fi;
   od;
  end);
 return res;
end;

all_stars :=
function(mat)
 local lines, c, pos, res;
 mat := configuration(mat);
 lines := line_list(mat);
 lines := List(lines, l -> Combinations(l, 4));
 lines := List([1..Length(lines)], n -> List(lines[n], l -> Concatenation([n], l)));
 return Concatenation(lines);
end;

## To be used inside get_lines
has_quad_rc :=
function(rc)
 if not has_trig(last_config(), true) then return false; fi;
 err_(err_Quad, rc);
 return true;
end;

## To be used inside get_lines
has_trig_rc :=
function(rc)
 if \\hh.trig then return false; fi;
 if not has_trig(last_config(), false) then return false; fi;
 err_(err_Triangle, rc);
 return true;
end;

has_biquad :=
function(mat)
 local c;
 mat := configuration(mat);
 for c in IteratorOfCombinations([1..Length(mat)], 2) do
  if mat[c[1]][c[2]] = 1 then continue; fi;
  if mat[c[1]]*mat[c[2]] > 2 then return true; fi;
 od;
 return false;
end;

## To be used inside get_lines
has_biquad_rc :=
function(rc)
 if \\hh.trig then return false; fi;
 if not has_biquad(last_config()) then return false; fi;
 err_(err_Biquad, rc);
 return true;
end;

## To be used inside get_lines
is_rc_elliptic :=
function(rc)
 if ForAny(last_config(), r -> Sum(r) > 1) then
  err_(err_Valency, rc);
  return false;
 fi;
 return true;
end;

has_D5 :=
function(mat)
 return ForAny(mat, function(r)
   if Sum(r) <> 1 then return false; fi;
   return ForAny([1..Length(r)], i -> (r[i] = 1) and (Sum(mat[i]) = 1));
  end);
end;

## To be used inside get_lines
has_D5_rc :=
function(rc)
 if has_D5(last_config()) then
  err_(err_D5, rc);
  return false;
 fi;
 return true;
end;

is_small_girth :=
function(graph, min)
 graph := Girth(graph);
 return (graph > 0) and (graph < min);
end;

## To be used inside get_lines
small_girth_rc :=
function(rc, min)
 if is_small_girth(last_graph(), min) then
  err_(err_Girth, rc);
  return true;
 fi;
 return false;
end;

all_pencils :=
function(mat, list)
 local set, q, pp, res;

 set := [1..Length(mat)];
 res := [];
 while Length(list) > 0 do
  q := Remove(list);
  pp := Filtered(set, i -> ForAll(q, j -> mat[i][j] = 0));
  pp := Set(connected_components(mat{pp}{pp}), s -> Set(pp{s}));
  SubtractSet(list, pp);
  Add(res, Concatenation([q], pp));
 od;
 return res;
end;

collect_pencils :=
function(list, pattern)
 list := List(list, p -> List(pattern, i -> Number(p, s -> Length(s) = i)));
 return Reversed(Collected(list));
end;

pent_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_pents(mat), Set));
end;

pents := mat -> collect_pencils(pent_pencils(mat), [5, 3, 2, 1]);

quad_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_quads(mat), Set));
end;

quads := mat -> collect_pencils(quad_pencils(mat), [4, 2, 1]);

trig_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, all_trigs(mat));
end;

trigs := mat -> collect_pencils(trig_pencils(mat), [3, 1]);

star_pencils :=
function(mat)
 mat := configuration(mat);
 return all_pencils(mat, Set(all_stars(mat), Set));
end;

stars := mat -> collect_pencils(star_pencils(mat), [5, 6, 4, 3, 2, 1]);

_pairs :=
function(rc)
 local mat, pp, ri, rj, n;

 if IsRecord(rc) and IsBound(rc.pairs) then return rc.pairs; fi;

 mat := configuration(rc);
 pp := List([1..Length(mat)], i -> 0);
 pp[1] := Length(mat);
 Perform([1..Length(mat)], function(i)
   ri := Positions(mat[i], 1);
   Perform(ri, function(j)
     if j <= i then return; fi;
     rj := mat[j];
     n := Number(ri, k -> rj[k] = 1) + 2;
     pp[n] := pp[n] + 1;
    end);
  end);
 Perform([2..Length(pp)], function(n)
   if pp[n] > 0 then pp[n] := pp[n]*100 + n; fi;
  end);
 pp := Filtered(pp, i -> i > 0);
 if IsRecord(rc) then
  pp[1] := pp[1] + rank(rc)*1000;
  rc.pairs := pp;
 fi;
 return pp;
end;

pairs := _pairs;

############################################################
## Sorting a list of configurations
############################################################

#\\compare_proc := compare_config;
#\\sort_iterator := list_iterator;

\\compare_proc  := compare_graph;
\\sort_iterator := prefetch_graph;
\\merge_proc    := ReturnTrue;

\\default_compare := pencils;

__sort_string := "## Sorting %0 records \c";

sort_list :=
function(arg)
 local ids, res, ls, id, rc, list, compare;

 list := arg[1];
 if Length(list) <= 1 then return list; fi;
 fprint(__sort_string, Length(list));
 compare := fail;
 if IsBound(arg[2]) then compare := arg[2]; fi;
 if not IsFunction(compare) then compare := \\default_compare; fi;
 res := [];
 ls := [];
 ids := List(list, compare);
 SortParallel(ids, list);
 id := ids[1];
 list := \\sort_iterator(list);
 list.dotted(function(rc)
   if ids[list.pos] <> id then
    Append(res, ls);
    ls := [rc];
    id := ids[list.pos];
    return;
   fi;
   if ForAll(ls, function(r)
      if \\compare_proc(r, rc) = fail then return true; fi;
      \\merge_proc(r, rc);
      return false;
    end)
   then Add(ls, rc); fi;
  end);
 Append(res, ls);
 print_done(Length(res));
 return res;
end;

############################################################
## Testing different values of h
############################################################

\\lastx := [];

\\min_h := 4;
\\max_h := fail;

xmat :=
function(rc)
 local mat, hh, img, _OK, max, r, K3, pr, _sv;

 mat := rc;
 if IsRecord(mat) then mat := rc_mat(mat); rc.h := []; rc.rk := []; fi;
 img := List([1..Length(mat)], i -> 1);
 if mat[1][1] <> -2 then
  img := mat[1]{[2..Length(mat)]};
  mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
 fi;
 \\lastx := [];
 max := inertia_index(mat);
 if max[1] = 0 then err_(err_Elliptic); Print("\n"); return fail; fi;
 if max[1] >= 2 then err_(err_Index); return fail; fi;
 r := max[3];
 if r > 19 then err_(err_Rank); return fail; fi;
 max := SolutionMat(mat, img);
 if max = fail then err_(err_Solution); return fail; fi;
 max := max*mat*max;
 fprint("max = %0 ~ %1\n", max, Int(max));
 if max < \\min_h then print_index(); return mat; fi;
 if r < 19 then
  max := [\\min_h/2..Int(max/2)];
 else
  if not(IsInt(max) and IsEvenInt(max)) then
   err_(err_Rank: level := next_());
   return fail;
  fi;
  max := [max/2];
 fi;
 if IsInt(\\max_h) then max := Intersection(max, [0..\\max_h/2]); fi;
 r := ValueOption("h");
 if IsList(r) then max := Intersection(max, r); fi;
 hh := \\hh;
 _OK := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 K3 := ValueOption("K3") <> false;
 pr := K3 or (Length(max) = 1);
 _sv := _set_print([pr, pr]);
 print_dots(Length(max));
 if not pr then fprint(" - (%0 values) \c", Length(max)); fi;
 Perform(max, function(h)
   if pr then fprint("- h = %0 - ", 2*h); fi;
   set_hh(2*h: octic);
   if IsRecord(rc) then
    r := rc_copy(rc);
    if r.mat[1][1] <> \\hh.h then r.mat[1][1] := \\hh.h; fi;
    rc_lines(r);
   else
    r := new_lines(mat);
   fi;
   r.h := 2*h;
   if not IsBound(r.error) then
    if K3 then Print(format("K3 = %0", is_K3_silent(r))); fi;
    if pr then Print("\n"); fi;
   fi;
   if not pr then print_dot(); fi;
   Add(\\lastx, r);
  end: level := next_());
 if not pr then print_done(Number(\\lastx, r -> not IsBound(r.error))); fi;
 \\hh := hh;
 \\set_hh();
 \\msg_OK := _OK;
 _set_print(_sv);
 if IsRecord(rc) then
  rc.h := Filtered(\\lastx, r -> not IsBound(r.error));
  rc.rk := List(rc.h, rank);
  rc.h := List(rc.h, r -> r.h);
 fi;
 return mat;
end;

############################################################
## Working with a matrix
## "mat" is a matrix or a record with "rec.mat" (and possibly "rec.autGroup")
############################################################

_save_params :=
function(mat)
 local res, rc;
 rc := mat;
 if IsRecord(mat) then mat := config(mat); fi;
 res := rec(_sp := _set_print([]),
            _sv := rc_validate,
            _bp := \\bypass_isotropic,
            _OK := \\msg_OK,
            config := mat,
            rc := rec(mat := h_config(rc), vec := []));
 rc_validate := ReturnTrue;
 if IsRecord(rc) and IsBound(rc.autGroup) then
  res.rc.G := shift(rc.autGroup, 1);
 else
  \\bypass_isotropic := true;
 fi;
 res.ln := ValueOption("lines");
 if res.ln = true then res.ln := Length(res.config); fi;
 return res;
end;

_restore_params :=
function(params)
 _set_print(params._sp);
 rc_validate := params._sv;
 \\bypass_isotropic := params._bp;
 \\msg_OK := params._OK;
end;

quick_xmat :=
function(mat)
 local data, res, max, \\1;

 data := _save_params(mat);
 max := SolutionMat(data.config, List([1..Length(data.config)], i -> 1));
 if max = fail then
  err_(err_Solution);
  _restore_params(data);
  return [];
 fi;
 _set_print([false, false]);
 max := max*data.config*max;
 res := [];
 \\1 := "[ ";
 Perform(2*[2..Int(max/2)], function(h)
   set_hh(h);
   data.rc.mat[1][1] := h;
   if rc_lines(data.rc) and is_K3_silent(data.rc) then
    Add(res, h);
    Print(\\1, h, "\c");
    \\1 := ", ";
   fi;
  end: lines := data.ln);
 Print(" ]\n");
 _restore_params(data);
 return res;
end;

quick_xlist :=
function(list)
 Perform(list, function(r)
   fprint("- count = %0: \c", Length(config(r)));
   r.h := quick_xmat(r);
  end);
end;

embeddings_mat :=
function(mat)
 local data, ls;

 data := _save_params(mat);
 ls := [];
 if rc_lines(data.rc: lines := data.ln) then
  ls := embeddings(data.rc: lines := data.ln);
 fi;
 _restore_params(data);
 return ls;
end;

is_real_rc := rc -> K3_is_embedded_discr_R(discr(rc)) = true;

real_rc :=
function(rc)
 local ls;

 if IsList(rc) then
  return Set(do_list(rc, function(r)
    print_index();
    return real_rc(r: level := next_());
   end));
 fi;

 rc.real := [];
 rc.forms := [];
 Perform(rc.h, function(h)
   set_hh(h);
   fprint("- h = %0 \c", h);
   ls := embeddings_mat(rc: lines);
   if (Length(ls) > 0) and ((22 - rank(ls[1])) <= ValueOption("forms")) then
    Add(rc.forms, rec(h := h, forms := Set(ls, list_forms)));
   fi;
   if ForAny(ls, is_real_rc) then Add(rc.real, h); fi;
  end);
 return rc.real;
end;

hmodels :=
function(arg)
 local rc;

 if not IsBound(arg[2]) then
  if IsBound(arg[1].h) then
   arg[2] := arg[1].h;
  else
   arg[2] := \\hh.h;
  fi;
 fi;
 if IsList(arg[2]) then
  fprint("## Processing h = %0\n", arg[2]);
  Perform(arg[2], function(h) hmodels(arg[1], h); end);
  return;
 fi;
 set_hh(arg[2]);
 print_bar();
 fprint("## Set h to %0\n", \\hh.h);
 rc := embeddings_mat(arg[1]);
 rc := Filtered(rc, r -> counts(r) = counts(arg[1]));
 if Length(rc) <> 1 then
  Error("**Too many embeddings\n");
 fi;
 rc := rc[1];
 if IsBound(rc.kernel) then
  err_("**Imprimitive configuration!!\n");
 fi;
 if rank(rc) = 20 then models(rc); return rc.models; fi;
 rc.models := rec(dim := 20 - rank(rc), forms := all_forms(rc));
 fprint("# group = %0\n", Size(rc_aut(rc)));
 fprint("# dim   = %0\n", rc.models.dim);
 fprint("# forms = %0\n", List(rc.models.forms, print_forms));
 return rc.models;
end;

############################################################
## Analyzing the presence of a cubic or quadric pencil
############################################################

cubic :=
function(mat, set)
 local n;
 if IsRecord(mat) then mat.mat := cubic(mat.mat, set); return mat; fi;
 mat := DirectSumMat(mat, [[0]]);
 if mat[1][1] < 0 then mat := _prepend_h(mat); set := set + 1; fi;
 n := Length(mat);
 put(mat, n, set);
 mat[1][n] := 3;
 mat[n][1] := 3;
 return mat;
end;

quadric :=
function(mat, set)
 local n;
 if IsRecord(mat) then mat.mat := cubic(mat.mat, set); return mat; fi;
 mat := DirectSumMat(mat, [[0]]);
 if mat[1][1] < 0 then mat := _prepend_h(mat); set := set + 1; fi;
 n := Length(mat);
 put(mat, n, set);
 mat[1][n] := 2;
 mat[n][1] := 2;
 return mat;
end;

2quad := n -> [[\\hh.h, 2, 2], [2, 0, n], [2, n, 0]];


==> anc/code/hh/hh_digraph.txt <==
# -*- GAP -*-

LoadPackage("digraph");

\\rc_mat := rc_mat;

set_rc_mat :=
function(new)
 local sv;
 sv := \\rc_mat;
 \\rc_mat := new;
 return sv;
end;

rc_mat_dg :=
function(rc)
 if not IsBound(rc._mat) then rc._mat := MakeImmutable(\\rc_mat(rc)); fi;
 return rc._mat;
end;

rc_mat := rc_mat_dg;

rc_adjucencies := rc -> List(rc_mat_dg(rc), r -> Positions(r, 1));

\\dg_matrix := true;

rc_colors :=
function(rc)
 local i, j, cc, sx, fx, nx, n;
 i := Length(rc_mat_dg(rc));
 cc := EmptyPlist(i);
 cc[i] := 1;
 cc[1] := 1;
 n := 2;
 fx := [];
 sx := [];
 nx := [];
 if \\dg_matrix or (ValueOption("fix_matrix") = true) then
  nx := [2..Length(rc.mat)];
 fi;
 if IsBound(rc.sets) then
  fx := rc.sets[1]{[1]};
  sx := List(rc.sets[1]);
  SubtractSet(nx, sx);
 fi;
 if IsBound(rc.fx) then fx := rc.fx; fi;
 SubtractSet(sx, fx);
 SubtractSet(nx, fx);
 for i in fx do cc[i] := n; n := n + 1; od;
 if Length(sx) > 0 then
  for i in sx do cc[i] := n; od;
  n := n + 1;
 fi;
 if Length(nx) > 0 then
  for i in nx do cc[i] := n; od;
  n := n + 1;
 fi;
# for i in [Length(rc.mat) + 1..Length(cc)] do cc[i] := n; od;
 for i in [2..Length(cc)] do
  if not IsBound(cc[i]) or (cc[i] = 1) then cc[i] := n; fi;
 od;
 return cc;
end;

restricted_group :=
function(G, ls)
 return GR(List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, ls)));
end;

get_stab_dg :=
function(rc)
 local pp;
 pp := BLISS_DATA(Digraph(rc_adjucencies(rc)), rc_colors(rc), fail, "");
 rc.canonical := pp[2];
# rc.stab := restricted_group(pp[1], [1..Length(rc.mat)]);
 rc.stab := pp[1];
 return rc.stab;
# rc.canonical := Permuted(rc.vec, RestrictedPerm(pp[2], dd.colors[1]));
end;

stab_dg :=
function(rc)
 if not IsBound(rc.stab) then get_stab_dg(rc); fi;
 return rc.stab;
end;

_dg_canonical :=
function(rc, mat, perm)
 local rk;
 rk := rank(rc);
 rc := rec(sign := MakeImmutable([1, Length(mat) - rk, rk - 1]),
           DG   := MakeImmutable([line_count(rc), ex_count(rc)]),
           mat  := MakeImmutable(Permuted(List(mat, r -> Permuted(r, perm)), perm)),
           );
 return rc;
end;

_is_dg := rc -> IsRecord(rc) and IsBound(rc.DG);

_dg_sing :=
function(rc)
 local ex;
 ex := Positions(rc.mat[1], 0);
 return rc.mat{ex}{ex};
end;

_config_dg :=
function(rc, ex)
 local r;
 r := rc.mat[1];
 if ex then r := [2..Length(r)]; else r := Positions(r, 1); fi;
 return rc.mat{r}{r};
end;

sort_dg :=
function(ls)
 local res, rc, rr, s, set;

 if Length(ls) <= 1 then return ls; fi;
 fprint(__sort_string, Length(ls));
 print_dots(Length(ls));
 res := [];
 set := [];
 for rc in ls do
  s := Size(stab(rc));
  rr := _dg_canonical(rc, rc_mat(rc), rc.canonical);
  rr.sz := s;
  s := Length(set);
  AddSet(set, MakeImmutable(rr));
  if Length(set) > s then Add(res, rc); fi;
  print_dot();
 od;
 print_done(Length(res));
 return res;
end;

dg_canonical :=
function(rc)
 local mat, clr, adj, p, q;
 mat := h_config(rc);
 clr := ZeroMutable(mat[1]);
 clr[1] := 1;
 for p in Positions(mat[1], 1) do clr[p] := 2; od;
 for p in Positions(mat[1], 0) do clr[p] := 3; od;
 adj := List(mat, r -> Positions(r, 1));
 p := BLISS_DATA(Digraph(adj), clr, fail, "");
 mat := _dg_canonical(rc, mat, p[2]);
 return MakeImmutable(mat);
end;

dg_aut :=
function(rc)
 local mat, clr, adj, p, q;
 mat := h_config(rc);
 clr := ZeroMutable(mat[1]);
 clr[1] := 1;
 for p in Positions(mat[1], 1) do clr[p] := 2; od;
 for p in Positions(mat[1], 0) do clr[p] := 3; od;
 adj := List(mat, r -> Positions(r, 1));
 p := BLISS_DATA(Digraph(adj), clr, fail, "");
 return p[1];
end;

dg_found :=
function(arg)
 local ls, res;
 ls := Flat(arg);
 ls := Flat(List(ls, function(rc)
   if _is_dg(rc) then return rc; fi;
   if IsBound(rc.FOUND) then return rc.FOUND; fi;
   return [];
  end));
 return Set(ls, dg_canonical);
end;


### Initializing

stab := stab_dg;
extend_group := rc -> GeneratorsOfGroup(stab_dg(rc));

########################################################
# New style discriminant stuff: seems slow...
########################################################

_load("discr.txt");

set_MM_K3();
\\NC_discr_hom := true;

_discr_group_dg :=
function(rc, discr)
 local G, n;
 set_discr_group(discr, function(arg)
  if IsBound(G) then return G; fi;
  n := Length(discr.mat());
  G := MakeImmutable(rec(group := stab(rc), act := g -> PermutationMat(g, n)));
  return G;
 end);
end;

## To implement the kernel!!
discr_dg :=
function(rc)
 local res;
 res := discr_form_aut(-rc_mat(rc));
 _discr_group_dg(rc, res);
# res.data := rc;
 return res;
end;

validate_discr_dg :=
function(mat, kernel)
 local rc, r;
 rc := mat.data;
 r := rc_copy(rc);
 r.sign := rc.sign;
 r.kernel := kernel;
# if IsRecord(mat) then mat := mat.mat(); fi;
 if _get_lines_index_OK(-mat.mat(), r) and \\validate_K3(rc, r) then return r; fi;
 return false;
end;

\\validate_discr := validate_discr_dg;

_embeddings_dg :=
function(rc)
 local res, select;
 res := discr_dg(rc);
 res.data := rc;
 res := embeddings_discr(res, false);
 select := ValueOption("select");
 if not IsFunction(select) then select := \\default_select; fi;
 res := select(rc, List(res, r -> r.discr.data));
 return res;
end;

is_K3_dg :=
function(rc)
 local res;
 res := discr_dg(rc);
 res.data := rc;
 return embeddings_discr(res, true);
end;

########################################################
# Analyzing the results using new style
########################################################

KNOWN := [];

\\info_format_plain := rec(
 1      := "config = \033[1m%0\033[m (%1) : %2\n",
 2      := "  aut = %0, symplectic = %1, group = %2\n",
 3      := "  %0\n",
 ps     := "(%0,%1)^%2",
 20     := "  - %0 : rc = %1",
 19     := "  - \033[31;1m%0\033[m : rc = %1",
 group  := "%0/%1",
 name   := "%0[%1]%2",
 count  := "%0",
 all    := false,
 sep    := "\n  ",
 mat    := rec(1    := "[%0]",
               2    := "[%0, %1, %2]",
               U    := "U(%0)",
               sep  := " + "
               ),
);

\\info_format_TeX := rec(
 1      := "\\config %0(%1)\n \\ps{%2}&&&\n",
 2      := "  &\\aut{%0} &\\symplectic%1 \\group%2\n",
 3      := "  %0\\cr\n",
 ps     := "(%0,%1)^{%2}",
 20     := "  &\\rc{%1} &\\mat{%0}",
 19     := "  &\\rc{%1} &\\mmat{%0}",
 group  := "%0(%1)",
 name   := "\\b%0_{%1}\\%2",
 count  := "\\(%0)",
 all    := false,
 sep    := "\\cr&&&&&\n  ",
 mat    := rec(1    := "[%0]",
               2    := "[%0,%1,%2]",
               U    := "\\bU(%0)",
               sep  := "\\+"
               ),
);

\\info_format := \\info_format_plain;

_str_trigs :=
function(ls)
 ls := List(ls, p -> format(\\info_format.ps, p[1][1], p[1][2], p[2]));
 return JoinStringsWithSeparator(ls, " ");
end;

_str_mat :=
function(list)
 local fmt;
 if IsMatrix(list) then list := [list]; fi;
 fmt := \\info_format.mat;
 list := List(list, function(m)
   if Length(m) = 1 then return format(fmt.1, m[1][1]); fi;
   if (m[1][1] = 0) and (m[2][2] = 0) then return format(fmt.U, m[1][2]); fi;
   return format(fmt.2, m[1][1], m[1][2], m[2][2]);
  end);
 return JoinStringsWithSeparator(list, fmt.sep);
end;

_get_name :=
function(rc)
 local rr;
 rc := dg_canonical(rc);
 rr := First(KNOWN, r -> r.dg = rc);
 if rr = fail then return format(\\info_format.count, counts(rc)); fi;
 rr := rr.name;
 if IsString(rr) then return rr; fi;
 return format(\\info_format.name, rr[1], rr[2], rr[3]);
end;

print_info :=
function(rc)
 local dd, res, U, group, \2;

 \2 := c -> format("(%0,%1)", c[1], c[2]);

 group := function()
  U := Size(dd.group.symplectic);
  if rank(rc) < 20 then
   res := 1;
   if dd.group.mone <> fail then res := 2; fi;
   return format(\\info_format.group, U*res, res);
  fi;
  res := Set(dd.embeddings, function(e)
    res := Set(e.cosets, function(c)
      res := c.size;
      if c.rc[1] > 0 then res := res/2; fi;
      return res;
     end);
    if Length(res) <> 1 then Error(); fi;
    return res[1];
   end);
  if Length(res) <> 1 then Error(); fi;
  res := res[1];
  return format(\\info_format.group, res, res/U);
 end;

 fprint(\\info_format.1, _get_name(rc), rank(rc), _str_trigs(trigs(rc)));
 dd := do_K3(discr_dg(rc));
 fprint(\\info_format.2,
        Size(Source(dd.map())), \2(IdSmallGroup(dd.group.symplectic)), group());
 if rank(rc) = 20 then
  res := List(dd.embeddings, e -> format(\\info_format.20,
                _str_mat(e.mat), \2(e.rc)));
  res := JoinStringsWithSeparator(res, \\info_format.sep);
 else
  res := all_forms_discr_hh(dd);
  if not \\info_format.all then
   U := Filtered(res, l -> (l[1][1][1] = 0) and (l[1][2][2] = 0));
   if Length(U) > 0 then res := U; fi;
  fi;
  res := JoinStringsWithSeparator(List(res, _str_mat), ", ");
  res := format(\\info_format.19, res, \2(dd.rc));
 fi;
 fprint(\\info_format.3, res);
end;


==> anc/code/hh/le.txt <==
# -*- GAP -*-
Read("pencil.txt");

### Recommended for all h^2
_lines_wanted := 25;
_lines_kept   := 24;

#\\embed_root  := false;
\\sort_key    := pencils;
\\max_pool    := 4;

_set_hh_le := function(arg)
 _set_hh_pencil();
 \\hh.extra := [0];
end;

\\set_hh := _set_hh_le;

\\set_hh();

sections_wanted := pat -> 1;

\\want_elliptic := true;
\\quad_free     := true;

rc_validate_le :=
function(rc)
 if not rc_validate_pencil(rc) then return false; fi;
 if BYPASS then return true; fi;
# want locally elliptic
 if \\want_elliptic and not is_rc_elliptic(rc) then return false; fi;
 if \\quad_free and has_quad_rc(rc) then return false; fi;
 return true;
end;

rc_validate := rc_validate_le;

\\max_length := 3;

elliptic_sections := rc -> Filtered(all_sections(rc), s -> Length(s) <= \\max_length);

\\get_sections := elliptic_sections;

elliptic_next :=
function(rc)
 \\get_sections := elliptic_sections;
 return collect_sections(rc);
end;

\\process_pencil := elliptic_next;

######################################################################
## Precompute valid patterns to save time
######################################################################

\\do_pattern := ReturnTrue;

pat := [];

save_patterns :=
function()
 pat := pencil_list();
 Perform(Intersection(\\cut_pattern, [1..24]), function(n) pat[n] := []; end);
 Perform(Reversed(pat), function(p) Apply(p, \\do_pattern); end);
 save_globals(Concatenation(\\file, "_patterns"), "pat");
 fprint("## Saved %0 patterns, %1 sets\n",
        Sum(pat, p -> Number(p, r -> Length(r.h) > 0)),
        Sum(pat, p -> Sum(p, r -> Length(r.sets))));
end;

init_patterns :=
function()
 Read(Concatenation(\\file, "_patterns.txt"));
end;

######################################################################
## Further processing
######################################################################

\\process_low := rc -> [];
H := [];

create_list :=
function(list)
 return Flat(List(list, p -> List(p, function(data)
   if not(\\hh.h in data.h) then return []; fi;
   return create_records(data);
  end)));
end;

process_h :=
function(h, list)
 local found;
 set_hh(h);
 print_bar();
 fprint("## h = %0\n", \\hh.h);
 fprint("## Recreating records\n");
 list := create_list(list);
 found := Filtered(list, r -> rank(r) < 20);
 if Length(found) > 0 then
  Append(global_low, found);
  fprint("## Processing %0 records of rank %1\n", Length(found), rank(found));
  found := do_list(found, \\process_low);
  Append(list, found);
 fi;
 list := embeddings(list);
 found := Filtered(list, r -> count(r) >= _lines_kept);
 found := sort_list(found, pencils);
 H[h] := found;
 Append(global_found, found);
 print_bar();
 fprint("## h = %0\n", \\hh.h);
 fprint("## Counts: %0\n", count(list));
 fprint("## Ranks:  %0\n", rank(list));
 fprint("## Found %0 records with >= %1 lines\n", Length(found), _lines_kept);
 print_bar();
end;

prove_le :=
function(pool)
 local hh;

 hh := Set(Flat(List(pool, p -> List(p, r -> r.h))));
 H := [];
 global_found := [];
 global_low := [];
 Perform(hh, function(h) process_h(h, pool); end);
 global_found := sort_list(global_found, pencils);
 print_bar();
 fprint("## Counts: %0\n", COLLECTED);
# fprint("## Ranks:  %0\n", rank(list));
 fprint("## Found %0 configurations with >= %1 lines\n", Length(global_found), _lines_kept);
 print_bar();
end;

save_le :=
function(name)
 local file;
 file := Concatenation("le_", \\file);
 save_globals(file, "_lines_wanted", "_lines_kept", "H", name,
                    "global_found", "global_low");
 fprint("## Saved \"%0\" to \"%1\"\n", name, file);
end;

#####################################################################
## Try pairs of sections
#####################################################################

_try_sets :=
function(rc, list)
 local r;

 list := do_list(list, function(o)
   print_index(":\c");
   r := rc_copy(rc);
   r.vec := o[1];
   if IsInt(r.vec[1]) then r.vec := [r.vec]; fi;
   r.orb := o;
   xmat(r);
   return r;
  end: level := next_());
 list := Filtered(list, r -> Length(r.h) > 0);
 return list;
end;

try_pairs :=
function(pat)
 local rc, G, ls, pool, r, step, max, res, next, print_h, change;

 next := function()
  step := step + 1;
  fprint("## Step %0\n", step);
 end;

 print_h := function(list)
  res := rec(pat := pat, h := Union(List(list, r -> r.h)),
                         rk := Union(List(list, r -> r.rk)));
  fprint(" >> h = "); Print(res.h, "\n");
  fprint(" >> r = "); Print(res.rk, "\n");
  res.sets := List(list, r -> r.vec);
  res.step := step;
 end;

 change := function(edge)
  return List(pool, function(s) s := List(s); s[1] := edge; return s; end);
 end;

 rc := CallFuncList(\\create_pencil, pat);
 print_bar();
 fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n## group = %3\n",
         pat, fib(pat), rk(pat), Size(rc.G));
 print_bar();
 step := 0;
 max := _lines_wanted - fib(pat);
 if max > 6 then print_h([]); return res; fi;

 next();
 pool := OrbitsDomain(rc.G, \\get_sections(rc), OnSets);
 pool := _try_sets(rc, pool);
 print_h(pool);
 if Length(pool) = 0 then return res; fi;
# if res.rk = [20] then return res; fi;

 next();
 pool := Union(List(pool, r -> r.orb));
 ls := Cartesian(pool, change(3));
 G := Stabilizer(SymmetricGroup(rc.sets[1]), rc.mat, _on_mat);
 G := ClosureGroup(rc.G, GeneratorsOfGroup(G));
 G := Stabilizer(G, [2, 3], OnSets);
 ls := OrbitsDomain(G, ls, _on_sorted);
 ls := _try_sets(rc, ls);
 print_h(ls);
 if Length(ls) = 0 then return res; fi;

 return res;
end;

\\do_pattern := try_pairs;


==> anc/code/hh/misc.txt <==
# -*- GAP -*-
Read("hh.txt");

############################################################
## Configurations with a quadrangle
############################################################

ladder := function(n)
 local mat;
 mat := _2matrix(n + 2);
 put(mat, [1,2], [3..n+2]);
 return _prepend_h(mat);
end;

init_quad := function(arg)
 local rc, n;
 n := arg[1];
 rc := _2matrix(n + 4);
 put(rc, [n+1, n+2], [n+3, n+4]);
 put(rc, [1..n], n+3);
 rc := rec(mat := rc, vec := []);
 if IsBound(arg[2]) then rc.vec := arg[2]; fi;
 return rc;
end;

_quad_mat := function(rc)
 local mat, n;
 mat := rc.mat;
 if Length(rc.vec) > 0 then
  n := Length(mat);
  mat := DirectSumMat(mat, _2matrix(Length(rc.vec)));
  put(mat, n, [n+1..Length(mat)]);
  Perform([1..Length(rc.vec)], function(i)
    put(mat, rc.vec[i], n + i);
   end);
 fi;
 return mat;
end;

do_quad := function(rc)
 get_lines(_prepend_h(_quad_mat(rc)), rc);
end;

Al := function(n)
 n := DirectSumMat(At(n), [[-2]]);
 put(n, 1, Length(n));
 return _prepend_h(n);
end;

Dl := function(n, p)
 n := DirectSumMat(Dt(n), [[-2]]);
 put(n, p, Length(n));
 return _prepend_h(n);
end;

El := function(n, p)
 n := DirectSumMat(Et(n), [[-2]]);
 put(n, p, Length(n));
 return _prepend_h(n);
end;

pg := function(mat)
 xmat(mat);
 return List(Filtered(\\lastx, r -> not IsBound(r.error)), r -> r.h);
end;

############################################################
## First tests for h^2 = 6
############################################################

_broom := function(m, n, r)
 local mat;
 mat := DirectSumMat(_1line(m), _1line(n));
 put(mat, 1, m + 1);
 Perform([1..r], function(i) put(mat, 1 + i, m + 2 + i); end);
 return mat;
end;

broom := function(m, n, r)
 return _prepend_h(_broom(m, n, r));
end;

misc_list := [];

## Two incident lines in a quadrangle
quad6 := function(m)
 local n, r, rc, res;
 misc_list := [];
 res := [];
 for n in Reversed([2..m]) do
  for r in [1..n] do
   rc := new_lines(broom(m, n, r));
   Add(misc_list, rc);
   if not IsBound(rc.error) and is_K3(rc) then
    Add(res, [m, n, r]);
   fi;
  od;
 od;
 return res;
end;

_a3_mat := [
 [-2,  1,  0,  1],
 [ 1, -2,  1,  0],
 [ 0,  1, -2,  1],
 [ 1,  0,  1, -2]];

add_quad := function(arg)
 local mat;

 mat := Remove(arg, 1);
 arg := arg + 1;
 Perform(arg, function(a)
   mat := DirectSumMat(mat, [[-2]]);
   put(mat, Length(mat), 1);
   put(mat, Length(mat), a);
  end);
 return mat;
end;

quad := function(arg)
 local mat;

 mat := _prepend_h(_a3_mat);
 return CallFuncList(add_quad, Concatenation([mat], arg));
end;

put_quad := function(arg)
 local mat;

 mat := Remove(arg, 1);
 arg := arg + 5;
 Perform(arg, function(a) put(mat, a[1], a[2]); end);
end;

_a2_mat := [
 [-2,  1,  1],
 [ 1, -2,  1],
 [ 1,  1, -2]];

add_trig := function(arg)
 local mat;

 mat := Remove(arg, 1);
 arg := arg + 1;
 Perform(arg, function(a)
   mat := DirectSumMat(mat, [[-2]]);
   put(mat, Length(mat), 1);
   put(mat, Length(mat), a);
  end);
 return mat;
end;

trig := function(arg)
 local mat;

 mat := _prepend_h(_a2_mat);
 return CallFuncList(add_trig, Concatenation([mat], arg));
end;

put_trig := function(arg)
 local mat;

 mat := Remove(arg, 1);
 arg := arg + 4;
 Perform(arg, function(a) put(mat, a[1], a[2]); end);
end;

x_mat := function(mat)
 local mm, m0;
 if mat[1][1] >= 0 then mat := mat{[2..Length(mat)]}{[2..Length(mat)]}; fi;
 mm := _append_h(mat);
 mm[Length(mm)][Length(mm)] := Indeterminate(Integers);
 fprint("= %0\n", diagonalize(mm));
 if Determinant(mat) <> 0 then
  mm := Sum(Sum(mat^-1));
  fprint("= max = %0 ~ %1\n", mm, Int(mm));
  Perform([2..Int(mm/2)], function(h)
    set_hh(2*h: octic);
    fprint(" - h = %0: \c", 2*h);
    new_lines(mat);
   end);
 fi;
 return mat;
end;

biquad := function()
 local mat;
 mat := quad(1, 1, 3);
 put_quad(mat, [1, 3], [2, 3]);
 return x_mat(mat);
end;

biquad2 := function()
 local mat;
 mat := quad(1, 2);
 put_quad(mat, [1, 2]);
 return x_mat(mat);
end;

biquad3 := function()
 local mat;
 mat := quad(1, 3);
 put_quad(mat, [1, 2]);
 return x_mat(mat);
end;

bitrig := function()
 local mat;
 mat := trig(1, 1, 2);
 put_trig(mat, [1, 3], [2, 3]);
 return x_mat(mat);
end;

bitrig2 := function()
 local mat;
 mat := trig(1, 1);
 put_trig(mat, [1, 2]);
 return x_mat(mat);
end;

bitrig3 := function()
 local mat;
 mat := trig(1, 2);
 put_trig(mat, [1, 2]);
 return x_mat(mat);
end;

ptrig := function(arg)
 local mat;
 mat := List([1..Length(arg)], n -> List([1..arg[n]], i -> n));
 mat := CallFuncList(trig, Concatenation(mat));
 return x_mat(mat);
end;

#############################################################
## Pencil D_5 + A7
#############################################################

recs := [];

do_free := function(rc, list, map1, map2)
 local G, res, mat, h, r, orb;

 print_dots(Size(list));
 fprint("## Step 1: %0 orbits \c", Size(list));
 res := List(list, function(g)
   rc.vec := List([1..8], i -> [map1[i], map2[i^g]]);
   mat := _rc_mat_vec(rc);
   mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
   h := inertia_index(mat);
   print_dot();
   if h[1] > 1 then return fail; fi;
   if h[3] > 19 then return fail; fi;
   h := SolutionMat(mat, List([1..Length(mat)], i -> 1));
   if h = fail then return fail; fi;
   h := 2*Int(h*mat*h/2);
   if h < 4 then return fail; fi;
   return [g, h];
  end);
 res := Filtered(res, r -> r <> fail);
 print_done(Length(res));
 if Length(res) = 0 then return res; fi;

 fprint("## Step 2: %0 records \n", Length(res));
 _set_print([true, true]);
 set_rc_mat(_rc_mat_vec);
 rc_validate := is_rc_elliptic;
 h := 0;
 recs := [];
 res := Filtered(res, function(g)
   r := rc_copy(rc);
   r.vec := List([1..8], i -> [map1[i], map2[i^g[1]]]);
   h := h + 1;
   fprint("= %0 of %1:\c", h, Length(res));
   xmat(r: level := next_());
   if Length(r.h) > 0 then Add(recs, r); fi;
   return Length(r.h) > 0;
  end: level := next_());
 print_done(Length(res));

 G := List(rc.sets, s -> Stabilizer(SymmetricGroup(s), rc.mat, _on_mat));
 G := Group(Union(List(G, GeneratorsOfGroup)));
 orb := combinations([1..8] + Length(rc.mat), [0..3]);

 fprint("## Step 3: %0 records \n", Length(res));
 do_list(recs, function(r)
   r.G := Stabilizer(G, r.vec, _on_sorted);
   r.G := GR(do_extend_group(r.G, r));
   r.mat := rc_mat(r);
   r.vec := [];
   r.vecs := OrbitsDomain(r.G, orb, OnSets);
   r.vecs := List(r.vecs, o -> o[1]);
   print_dots(Length(r.vecs));
   print_index("(%0 vectors) \c", Length(r.vecs));
   r.vecs := Filtered(r.vecs, function(v)
     r.vec := [v];
     mat := _rc_mat_vec(r);
     mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
     h := inertia_index(mat);
     print_dot();
     if h[1] > 1 then return false; fi;
     if h[3] > 19 then return false; fi;
     h := SolutionMat(mat, List([1..Length(mat)], i -> 1));
     if h = fail then return false; fi;
     h := 2*Int(h*mat*h/2);
     return h >= 4;
    end);
   r.vec := [];
   print_done(Length(r.vecs));
   return [];
  end: level := next_());

 res := Flat(List(recs, function(rc)
   return List(rc.vecs, function(v) r := rc_copy(rc); r.vec := [v]; return r; end);
  end));
 fprint("## Step 4: %0 records \n", Length(res));
 do_list(res, function(r)
   print_index("\c");
   xmat(r: level := next_());
   if Length(r.h) > 0 then Add(recs, r); fi;
   return [];
  end: level := next_());

 h := Union(List(recs, r -> r.h));
 fprint("## Step 5: %0 values \n", Length(h));
 res := do_list(h, function(h)
   print_index();
   res := Filtered(recs, r -> h in r.h);
   set_hh(h);
   _set_print([false, false]);
   Apply(res, function(r)
     r := rc_copy(r);
     r.mat := List(r.mat, List);
     r.mat[1][1] := h;
     rc_lines(r);
     return r;
    end);
   _set_print([true, true]);
   res := embeddings(res: level := next_());
   fprint(" > Count: %0\n", count(res));
   fprint(" > Rank:  %0\n", rank(res));
   return Filtered(res, r -> count(r) >= 28);
  end);
 return res;
end;

d5a7 := function()
 local map1, map2, G, gl, gr, rc;

 map1 := [2, 2, 3, 3, 6, 6, 7, 7];
 map2 := [8, 9, 10, 11, 12, 13, 14, 15];
 G := SymmetricGroup([1..8]);
 gr := Group((1,2,3,4,5,6,7,8),(1,8)(2,7)(3,6)(4,5));
 gl := Group((1,2), (1,3)(2,4), (1,5)(2,6)(3,7)(4,8));
 G := DoubleCosets(G, gl, gr);
 G := List(G, Representative);
 rc := rec(mat := _prepend_h(DirectSumMat(Dt(5), At(7))),
           sets := [[2..7], [8..15]]);
 return do_free(rc, G, map1, map2);
end;

2d5 := function()
 local map1, map2, G, gl, gr, rc;

 map1 := [2, 2, 3, 3, 6, 6, 7, 7];
 map2 := [8, 8, 9, 9, 12, 12, 13, 13];
 G := SymmetricGroup([1..8]);
 gl := Group((1,2), (1,3)(2,4), (1,5)(2,6)(3,7)(4,8));
 gr := gl;
 G := DoubleCosets(G, gl, gr);
 G := List(G, Representative);
 rc := rec(mat := _prepend_h(DirectSumMat(Dt(5), Dt(5))),
           sets := [[2..7], [8..13]]);
 return do_free(rc, G, map1, map2);
end;

collect := function(h)
 local res;
 set_hh(h);
 set_rc_mat(_rc_mat_vec);
 rc_validate := is_rc_elliptic;
 Perform(recs, function(r) r.mat[1][1] := h; rc_lines(r); end);
 res := embeddings(recs);
 fprint("## Count: %0\n", count(res));
 fprint("## Rank:  %0\n", rank(res));
 return res;
end;

#############################################################
## The star of a vertex
#############################################################

star :=
function(arg)
 local mat;
 mat := DirectSumMat(arg[1], [[-2]]);
 put(mat, Length(mat), [1..Length(mat) - 1]);
 mat := prepend_h(mat);
 if IsBound(arg[2]) then
  mat[1][Length(mat)] := arg[2];
  mat[Length(mat)][1] := arg[2];
 fi;
 if IsBound(arg[3]) then mat[Length(mat)][Length(mat)] := arg[3]; fi;
 return mat;
end;


==> anc/code/hh/octic.txt <==
# -*- GAP -*-

##########################################################
## Special octics
##########################################################

_octic_matrix :=
function(mat, val)
 local n;
 mat := prepend_h(mat);
 mat := DirectSumMat(mat, [[0]]);
 n := Length(mat);
 mat[1][n] := 3;
 mat[n][1] := 3;
 if IsInt(val) then val := List([2..n - 1], i -> val); fi;
 Perform([2..n - 1], function(i)
   mat[n][i] := val[i - 1];
   mat[i][n] := val[i - 1];
  end);
 return mat;
end;

octic_fiber := mat -> _octic_matrix(mat, 0);
octic_sections := mat -> _octic_matrix(mat, 1);

octic_sec :=
function(arg)
 local mat;
 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 mat := [];
 if IsBound(arg[1]) then mat := List([1..arg[1]], i -> 2); fi;
 if IsBound(arg[2]) then
  mat := Concatenation(mat, List([1..arg[2]], i -> 1));
 fi;
 if Length(mat) = 0 then return fail; fi;
 return octic_sections(mat_S(mat));
end;


==> anc/code/hh/pain.txt <==
M1:=DiagonalMat([-2,-2,-2,-2,-2]);
put(M1,[1],[2..5]);






d4exceptional := function(L)
 local res;
 res := DirectSumMat([[8]], M1);
 put(res, 1, L+1);
 return res;
end;


fork := function(L1,L2)
local res,d4init,p,l,n;
 res:= d4exceptional(L1);
 if Sum(L2, Sum) = 0 then return res; fi;
 p := Length(res);
 n := 1;
 res := DirectSumMat(res, DiagonalMat(List([1..Sum(L2, Sum)],i->-2)));
 for l in L2 do
 n := n + 1;
 put(res,[1],[p+1..(p+l[1])]);
 put(res,[n],[p+1..(p+Sum(l))]);
 p := p + Sum(l);
 od;
 return res;
 end;


pr := function(m,n)
local c;
c := Cartesian([0..10],[0..10]);
return List([[2..5],[1..5],[1..4],[1..3]],
l -> Filtered(c, p -> validate(l, [[m,n],[0,0],[0,0],[0,0],p])));
end;


#### [[2..5],[1..5],[1..4],[1..3]]

gi :=  function(L1,L2)
local res;
res :=inertia_index(fork(L1,L2));
return (res[1] = 1) and (res[3] <= 19);
end;

validate := gi;

gicentr1:= function(L)
local c;
 c := Cartesian([0..8],[0..8]);
return Filtered(c, p -> validate(L,[p]));
end;

gi2 := function(L)
local c, c1, c2, lines, n, m, l, res;
c1:=gicentr1(L);
c := Cartesian([0..12],[0..12]);
lines := Difference(L, [1]);
n := lines[1];
res := List(c1, function(p)
 l := List([1..5], i -> [0,0]);
 l[1] := p;
 return rec(c := p, l := Filtered(c, function(q)
   l[n] := q;
   return validate(L, l);
  end));
end);
if Length(lines) = 1 then return res; fi;
Perform(res, function(r)
 l := List([1..5], i -> [0,0]);
 l[1] := r.c;
 c1 := Cartesian(List(lines, i -> r.l));
 c1 := Filtered(c1, IsSortedList);
 r.l := Filtered(c1, function(q)
  Perform([1..Length(lines)], function(i)
   l[lines[i]] := q[i];
  end);
  return validate(L, l);
 end);
end);
return res;
end;


gi3 := function(L)
local c, c1, c2, lines, n, m, l, res;
c1:=gicentr1(L);
c := Cartesian([0..12],[0..12]);
lines := Difference([2..5], L);
n := lines[1];
res := List(c1, function(p)
 l := List([1..5], i -> [0,0]);
 l[1] := p;
 return rec(c := p, l := Filtered(c, function(q)
   l[n] := q;
   return validate(L, l);
  end));
end);
if Length(lines) = 1 then return res; fi;
m := lines[2];
Perform(res, function(r)
 l := List([1..5], i -> [0,0]);
 l[1] := r.c;
 c1 := Cartesian(List(lines, i -> r.l));
 r.l := Filtered(c1, function(q)
  Perform([1..Length(lines)], function(i)
   l[lines[i]] := q[i];
  end);
  return validate(L, l);
 end);
end);
return res;
end;

gi4 := function(L)
local c, c1, c2, lines, n, m, l, res, ln;
c1:=gicentr1(L);
c := Cartesian([0..12],[0..12]);
lines := Difference(L, [1]);
n := lines[1];
res := List(c1, function(p)
 l := List([1..5], i -> [0,0]);
 l[1] := p;
 return rec(c := p, l := Filtered(c, function(q)
   l[n] := q;
   return validate(L, l);
  end));
end);
m := lines[2];
Perform(res, function(r)
 l := List([1..5], i -> [0,0]);
 l[1] := r.c;
 c1 := Cartesian(List(lines, i -> r.l));
 c1 := Filtered(c1, IsSortedList);
 r.l := Filtered(c1, function(q)
  Perform([1..Length(lines)], function(i)
   l[lines[i]] := q[i];
  end);
  return validate(L, l);
 end);
end);
ln := Difference([2..5], L);
if Length(ln) = 0 then return res; fi;
c1 := Cartesian([0..4],[0..4]);
c1 := Cartesian(List(ln, i -> c1));
c1 := Filtered(c1, IsSortedList);
Perform(res, function(r)
 l := List([1..5], i -> [0,0]);
 l[1] := r.c;
 r.l := Cartesian(r.l, c1);
 r.l := List(r.l, Concatenation);
 r.l := Filtered(r.l, function(q)
  Perform([1..Length(lines)], function(i)
   l[lines[i]] := q[i];
  end);
  Perform([1..Length(ln)], function(i)
   l[ln[i]] := q[i + Length(lines)];
  end);
  return validate(L, l);
 end);
end);
return res;
end;

validate_more := function(L1, L2)
 local res;
 res := rec(mat := fork(L1, L2));
 return rc_lines(res);
end;

validate := validate_more;

_set_print([false, false]);


==> anc/code/hh/patterns.txt <==
# -*- GAP -*-

Read("ADE.txt");

perturbations :=
function(rc)
 local oo;
 if IsBound(rc.pert) then return rc.pert; fi;
 oo := OrbitsDomain(rc.stab, [1..Length(rc.mat)]);
 rc.pert := Set(oo, function(o)
   o := Difference([1..Length(rc.mat)], o{[1]});
   return id_mat(rc.mat{o}{o});
  end);
 return rc.pert;
end;

## maximal perturbations of the elliptic part of a pencil
max_pert :=
function(S)
 local SP, ss;
 SP := Filtered(S, s -> s >= 40);
 S := Filtered(S, s -> s < 40);
 S := Union(List(Set(S, function(s)
   ss := List(S);
   Remove(ss, Position(ss, s));
   return List(perturbations(\\E[s]), p -> __canonical(Concatenation(ss, p)));
  end)));
 return List(S, s -> Concatenation(SP, s));
end;

##########################################################
## List of pencils: old version
##########################################################

p_pert :=
function(rc, deg)
 local res, v, pert;

 pert := function(level, v)
  local i, m;

  v := List(v);
  repeat
   if level < Length(v) then pert(level + 1, v); fi;
   v[level] := v[level] + 1;
   m := v*rc.kappa;
   if m = deg then AddSet(res, v); return; fi;
   if m > deg then return; fi;
  until false;
 end;

 if rc.deg >= deg then return []; fi;
 res := [];
 if ForAll(rc.kappa, i -> i = 1) then
  res := Partitions(deg, Length(rc.kappa));
 else
  pert(1, List(rc.mat, r -> 1));
  res := OrbitsDomain(rc.stab, res, Permuted);
  res := List(res, Minimum); #o -> Set(o)[1]);
 fi;
 res := Set(res, o -> Positions(o, 1));
 res := Set(res, o -> id_mat(rc.mat{o}{o}));
 return res;
end;

e_pert_mat :=
function(rc)
 local d;

 if IsInt(rc) then rc := \\A[rc]; fi;
 d := 1;
 if IsBound(rc.deg) then d := 2; fi;
 d := Combinations([1..Length(rc.mat)], d);
 d := Set(OrbitsDomain(rc.stab, d, OnSets), Minimum); #o -> Set(o)[1]);
 d := Set(d, function(s)
   s := Difference([1..Length(rc.mat)], s);
   s := id_mat(rc.mat{s}{s});
   return s;
  end);
 return d;
end;

e_pert :=
function(S)
 local SS;
 S := List(Set(S), function(s)
   SS := List(S);
   Remove(SS, Position(SS, s));
   SS := List(e_pert_mat(s), p -> Concatenation(p, SS));
   return Set(SS, __canonical);
  end);
 return Union(S);
end;

_patterns :=
function(list)
 local deg, f, ff, pp, e, add_p;

 add_p := function(level, p)
  p := List(p);
  repeat
   if Sum(p, s -> Length(\\P[s].mat)) > 24 then return; fi;
   AddSet(pp, __canonical(p));
   if level < Length(ff) then add_p(level + 1, p); fi;
   Add(p, ff[level]);
  until false;
 end;

 deg := Set(list, n -> \\P[n].deg);
 if Length(deg) <> 1 then Error(); fi;
 deg := deg[1];
 f := Filtered([1..Length(\\P)], n -> \\P[n].deg < deg);
 e := [];
 Perform(List(f), function(n)
   e[n] := p_pert(\\P[n], deg);
   if Length(e[n]) = 0 then RemoveSet(f, n); fi;
  end);
 ff := Concatenation(list, f);
 pp := [];
 add_p(1, [list[1]]);
 f := [];
 Perform(pp, function(S)
   S := List(S, function(n)
     if n in list then return [[n + 40]]; fi;
     return e[n];
    end);
   S := Set(Cartesian(S), s -> __canonical(Concatenation(s)));
   f := Union(f, S);
  end);
 f := Filtered(f, S -> Sum(S, s -> \\A[s].rk) <= 18);
 return f;
end;

pencil :=
function(rc, id)
 rc := config(rc);
 id := Concatenation(id, PositionsProperty(rc, r -> IsZero(r{id})));
 return id_pencil(rc{id}{id});
end;

##########################################################
## List of pencils: new version (singularities allowed)
##########################################################

__A_pert :=
function(rc, deg)
 local res, itr;

 itr := function(set, sum, p)
  if p > rc.rk then return; fi;
  itr(set, sum, p + 1);
  set := List(set);
  repeat
   Add(set, p);
   sum := sum + p;
   if sum > deg then return; fi;
   if (sum + Length(set)) > Length(rc.mat) then return; fi;
   if sum <> (deg - 1) then AddSet(res, Reversed(set)); fi;
   itr(set, sum, p + 1);
  until false;
 end;

 res := [];
 itr([], 0, 1);
 return res;
end;

__D_pert :=
function(rc, deg)
 local res, rres, d, ss, dd, pairs, itr, ep, add, valid;

 pairs := [[1, 0], [2, 0], [0, 1], [0, 2], [1, 1], [2, 1], [1, 2], [2, 2]];

 itr := function(set, sum, p)
  if p > rc.rk then return; fi;
  itr(set, sum, p + 1);
  set := List(set);
  repeat
   Add(set, p);
   sum := sum + p;
   if 2*sum > deg then return; fi;
   if (sum + Length(set)) > (Length(rc.mat) - 3) then return; fi;
   AddSet(res, Reversed(set));
   itr(set, sum, p + 1);
  until false;
 end;

 ep := function(e, p)
  if e = 0 then return [p]; fi;
  if e = 1 then return [p + 1]; fi;
  if e = 2 then
   if p = 0 then return [1, 1]; fi;
   if p = 1 then return [3]; fi;
   return [p + 18];
  fi;
 end;

 add := function(s)
  s := Reversed(SortedList(Filtered(s, p -> p > 0)));
  if Length(s) > 0 then AddSet(rres, s); fi;
 end;

 valid := d -> (d <= deg) and (d <> (deg - 1));

 res := [[]];
 itr([], 0, 1);
 Perform(res, function(s)
   d := Length(rc.mat) - 3 - Sum(s) - Length(s);
   if d > 0 then
    Add(s, 0);
    if d > 1 then Add(s, 0); fi;
   fi;
  end);

 rres := [];
 Perform(res, function(s)
   d := 2*Sum(s);
   if d > deg then return; fi;
   if valid(d) then add(s); fi;
   if Length(s) = 1 then
    if valid(d + 1) then add([s[1] + 1]); fi;
    if valid(d + 2) then add([s[1] + 2]); add(ep(2, s[1])); fi;
    if valid(d + 3) then add([s[1] + 19]); fi;
   fi;
   Perform(Combinations(s, 2), function(c)
     ss := List(s);
     Remove(ss, Position(ss, c[1]));
     Remove(ss, Position(ss, c[2]));
     Perform(pairs, function(p)
       dd := d + Sum(p);
       if not valid(dd) then return; fi;
       if (dd = (deg - 2)) and (p = [2, 2]) then return; fi;
       add(Concatenation(ss, ep(p[1], c[1]), ep(p[2], c[2])));
      end);
    end);
  end);

 return rres;
end;

__E_pert :=
function(rc, deg)
 local oo, cc, s;
 oo := OrbitsDomain(rc.stab, Combinations([1..Length(rc.mat)]), OnSets);
 oo := Set(oo, function(o)
   o := Minimum(o);
   if (Length(o) = 0) or (Length(o) = Length(rc.mat)) then return []; fi;
   s := deg - Sum(rc.kappa{o});
   if (s < 0) or (s = 1) then return []; fi;
   cc := [1..Length(rc.mat)];
   SubtractSet(cc, o);
   if (s <> 0) and (s < 2*Minimum(rc.kappa{cc})) then return []; fi;
   return id_mat(rc.mat{o}{o});
  end);
 return Filtered(oo, o -> Length(o) > 0);
end;

__sing_pert :=
function(rc, deg)
 if rc.name = "A" then return __A_pert(rc, deg); fi;
 if rc.name = "D" then return __D_pert(rc, deg); fi;
 return __E_pert(rc, deg);
end;

patterns :=
function(list)
 local res, deg, pp, ls, par, itr, get;

 itr := function(set, p)
  if p > Length(list) then return; fi;
  itr(set, p + 1);
  set := List(set);
  repeat
   Add(set, list[p]);
   if Sum(set, n -> Length(\\P[n].mat)) > 24 then return; fi;
   AddSet(res, List(set));
   itr(set, p + 1);
  until false;
 end;

 get := function(n)
  if not IsBound(pp[n]) then
   pp[n] := Union(List(Filtered(\\P, r -> Length(r.mat) = n),
                                                r -> __sing_pert(r, deg)));
  fi;
  return pp[n];
 end;

## for compatibility
 if not \\singular then return _patterns(list); fi;

 deg := Set(list, n -> \\P[n].deg);
 if Length(deg) <> 1 then Error(); fi;
 deg := deg[1];
 res := [[list[1]]];
 itr([list[1]], 1);

 list := res + 40;
 res := Set(list);
 pp := [];
 Perform(list, function(s)
   par := Filtered(Partitions(24 - lc(s)), p -> p > 1);
   Perform(par, function(p)
     ls := Set(Cartesian(List(p, get)), l -> Reversed(SortedList(Concatenation(l))));
     ls := List(ls, l -> Concatenation(s, l));
     UniteSet(res, ls);
    end);
  end);
## Rank restriction
 res := Filtered(res, S -> Sum(S, s -> \\A[s].rk) < _max_rank);
## Nikulin's restriction on <=16 disjoint nodes
 deg := ValueOption("Kummer");
 if not IsInt(deg) then deg := \\Kummer_cut; fi;
 ls := ValueOption("silent") <> true;
 if ls then
  fprint(">> Filtering %0 records to Kummer <= %1: \c", Length(res), deg);
 fi;
 res := Kummer_filter(res, deg);
 if ls then _print("found %0\n", Length(res)); fi;
 return res;
end;

##########################################################
## Using Shimada's list
##########################################################

_prepare_Shimada :=
function(ls)
 local name;

 ls := List(ls, function(rc)
   rc := List(rc.ADE, function(S)
     S := List(S);
     name := Remove(S, 1);
     S := Int(S);
     if name = 'A' then return 40 + S;
     elif name = 'D' then return 56 + S;
     elif name = 'E' then return 70 + S;
     else Error(); fi;
    end);
   Sort(rc);
   return Reversed(rc);
  end);
 return ls;
end;

Shimada := 0;

Shimada_patterns :=
function(list)
 local res, deg, pp, ls, ss, par, itr, get;

 itr := function(set, p)
  if p > Length(list) then return; fi;
  itr(set, p + 1);
  set := List(set);
  repeat
   Add(set, list[p]);
   if Sum(set, n -> Length(\\P[n].mat)) > 24 then return; fi;
   AddSet(res, List(set));
   itr(set, p + 1);
  until false;
 end;

 get := function(n)
  if not IsBound(pp[n]) then pp[n] := __sing_pert(\\A[n], deg); fi;
  return pp[n];
 end;

 deg := Set(list, n -> \\P[n].deg);
 if Length(deg) <> 1 then Error(); fi;
 deg := deg[1];
 res := [[list[1]]];
 itr([list[1]], 1);

 list := res + 40;
 res := Set(list);
 pp := [];
 if not IsList(Shimada) then Read("data/Shimada.txt"); fi;
 Perform(list, function(s)
   ss := Collected(s);
   par := Filtered(Shimada, l -> ForAll(ss,
            c -> Length(Positions(l, c[1])) >= c[2]));
   Perform(par, function(p)
     p := List(p);
     Perform(s, function(n) Remove(p, Position(p, n)); end);
     ls := Cartesian(List(p, get));
     ls := Set(ls, l -> Reversed(SortedList(Concatenation(l))));
     ls := List(ls, l -> Concatenation(s, l));
     UniteSet(res, ls);
    end);
  end);
## Rank restriction
 res := Filtered(res, S -> Sum(S, s -> \\A[s].rk) < _max_rank);
## Nikulin's restriction on <=16 disjoint nodes
 deg := ValueOption("Kummer");
 if not IsInt(deg) then deg := \\Kummer_cut; fi;
 ls := ValueOption("silent") <> true;
 if ls then
  fprint(">> Filtering %0 records to Kummer <= %1: \c", Length(res), deg);
 fi;
 res := Kummer_filter(res, deg);
 if ls then _print("found %0\n", Length(res)); fi;
 return res;
end;


==> anc/code/hh/pencil.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("res.txt");
Read("patterns.txt");

\\degree := 0;

_sort_isotropic_vectors();

\\pool_mode := pool_mode_multiple;
\\max_pool  := 2;

## We want to prove that that many lines do not exist!
_lines_wanted := 34;
## Keeping examples with that many lines
_lines_kept   := 30;

_set_hh_pencil :=
function(arg)
 \\hh.pencil := \\hh.single;
 \\hh.extra  := [0..1];
end;

\\set_hh := _set_hh_pencil;

\\set_hh();

\\sections := rec(
## Indices to be checked that sec_n <= sec_2
 id   := [],
## To check that sec_2(r) <= sec_2(rc)
 extra_K3 := false
);

reset_sections :=
function()
 \\sections := rec(id   := [], max  := false, extra_K3 := false);
end;

set_rc_mat(_rc_mat_vec);

_rc_clone :=
function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
 if IsBound(rc.part) then res.part := rc.part; fi;
end;

\\SS := [];
\\2  := true;

make_SS :=
function(arg)
 local res, det;

 res := rec(mat := arg[1], set := IdFunc, fib := Length(arg[1]));
 det := Determinant(res.mat);
 if IsBound(arg[2]) then
  res.set := arg[2];
 elif det <> 0 then
  res.set := s -> Concatenation([0], s);
 fi;
 res.chi := res.fib;
 if (det <> 0) and (ValueOption("flat") <> true) then
  res.chi := res.chi + 1;
 fi;
 res.rk := Rank(arg[1]);
 if det = 0 then
  res.id := id_fiber(res.mat);
  det := NullspaceIntMat(res.mat);
  if Length(det) <> 1 then Error("**Wrong kernel dimension\n"); fi;
  det := Sum(det[1]);
  if det < 0 then det := -det; fi;
  if \\degree = 0 then \\degree := det;
   elif \\degree <> det then Error("**Degree mismatch\n"); fi;
 else
  res.id := id_single(res.mat);
 fi;
 det := ValueOption("group");
 if det <> fail then
  if not IsGroup(det) then det := GR(det); fi;
  if ForAll(GeneratorsOfGroup(det), g -> _on_mat(res.mat, g) = res.mat) then
   res.stab := det;
  fi;
 fi;
# res.affine := Determinant(res.mat) = 0;
 return res;
end;

make_Am := n -> make_SS(Am(n): group := _ref([1..n]));

make_At := n -> make_SS(At(n): group := DihedralGroup(IsPermGroup, 2*(n + 1)));

group_D := function(n) if n = 4 then return (2,3); else return (); fi; end;

make_Dm := n -> make_SS(_Dm_mat(n), s -> Concatenation([0], s{[1..3]}):
                group := [(1, 2), group_D(n)]);

make_Dt := n -> make_SS(_Dt_mat(n), s -> s{[1..4]}:
                group := [(1,2), group_D(n), (1,3)(2,4)*_ref([5..n + 1])]);

make_Em :=
function(n)
 if n = 6 then
  return make_SS(Em(6), s -> Concatenation([0], s{[1, 5]}): group := (1,5)(2,4));
 fi;
 if n = 7 then
  return make_SS(Em(7), s -> Concatenation([0], s{[1]}): group := ());
 fi;
 if n = 8 then
  return make_SS(Em(8), s -> [0]: group := ());
 fi;
end;

make_Et :=
function(n)
 if n = 6 then
  return make_SS(Et(6), s -> s{[1, 5, 7]}: group := [(1,7,5)(2,6,4), (1,7)(2,6)]);
 fi;
 if n = 7 then
  return make_SS(Et(7), s -> s{[1, 8]}: group := (1,8)(2,6)(3,5));
 fi;
 if n = 8 then
  return make_SS(Et(8), s -> s{[1]}: group := ());
 fi;
end;

make_SS_list :=
function(S)
 if IsList(S) then return List(S, make_SS_list); fi;
 if S >= 76 then return make_Et(S - 70); fi;
 if S >= 60 then return make_Dt(S - 56); fi;
 if S >= 40 then return make_At(S - 40); fi;
 if S >= 36 then return make_Em(S - 30); fi;
 if S >= 20 then return make_Dm(S - 16); fi;
 return make_Am(S);
end;

_stab_mat :=
function(S)
 if not IsBound(S.stab) then
  S.stab := Stabilizer(SymmetricGroup(Length(S.mat)), S.mat, _on_mat);
 fi;
 return S.stab;
end;

\\created    := ReturnTrue;
\\last_group := Group([], ());

pat_to_list := pat -> Concatenation(List([1..Length(\\SS)], function(n)
  if IsBound(pat[n]) then return List([1..pat[n]], i -> n); fi;
  return [];
 end));

pat_to_set  :=
function(pat)
 local res;
 res := __canonical(List(pat_to_list(pat), n -> \\SS[n].id));
 if Length(pat) > Length(\\SS) then
  pat := pat[Length(\\SS) + 1];
  if IsInt(pat) and (pat >= 0) then
   Append(res, List([1..pat + 1], i -> 0));
  else
   Add(res, StructuralCopy(pat));
  fi;
 fi;
 return res;
end;

is_pat := pat -> ForAll(pat, i -> not IsInt(i) or (i < 40));

set_to_pat :=
function(set)
 local res;
 res := List(\\SS, r -> Number(set, i -> i = r.id));
 if Sum(res) <> Length(set) then
  set := Filtered(set, i -> not(IsInt(i) and (i > 0)));
  if ForAll(set, i -> i = 0) then
   Add(res, Length(set) - 1);
  elif Length(set) = 1 then
   Add(res, set[1]);
  else Error(); fi;
 fi;
 return res;
end;

as_pat :=
function(set)
 if is_pat(set) then return set; fi;
 return set_to_pat(set);
end;

as_set :=
function(pat)
 if is_pat(pat) then return pat_to_set(pat); fi;
 return pat;
end;

str_set := set -> _str_set(as_set(set));

_load_pat :=
function(arg)
 local res;
 res := _load_data(format("%0_pat", \\file));
 Apply(res, l -> List(l, as_pat));
 return res;
end;

## cleaning for saving
rc_clean :=
function(rc)
 if IsList(rc) then Perform(rc, rc_clean); return; fi;
 Unbind(rc.mat);
 Unbind(rc.sets);
 Unbind(rc.lines);
 Unbind(rc.part);
 Unbind(rc.G);
 if IsBound(rc.pat) then rc.pat := as_set(rc.pat); fi;
 if IsBound(rc.found) then rc_clean(rc.found); fi;
end;

create_pencil_list :=
function(list)
 local res, pp, ss;

 list := SortedList(list);
 res := rec(mat := [[\\hh.h]], vec := [], G := [], sets := [], part := []);
 pp := 1;
 Perform(list, function(n)
   res.mat := DirectSumMat(res.mat, \\SS[n].mat);
   Add(res.sets, [1..Length(\\SS[n].mat)] + pp);
   pp := pp + Length(\\SS[n].mat);
  end);
 Perform(Set(list), function(n)
   pp := Positions(list, n);
   ss := res.sets{pp};
   Append(res.G, shift(GeneratorsOfGroup(_stab_mat(\\SS[n])), ss[1][1] - 1));
   Append(res.G, _sym(ss));
   ss := Union(ss);
   if (n = 1) and \\2 then SubtractSet(ss, \\SS[1].set(res.sets[1])); fi;
   Add(res.part, ss);
   Perform(pp, function(i) res.sets[i] := \\SS[n].set(res.sets[i]); end);
  end);

 put(res.mat, 1, [2..Length(res.mat)]);
 res.part := Filtered(res.part, p -> Length(p) > 1);
 SortParallel(List(res.part, Length), res.part);
 if Length(res.part) <= 1 then Unbind(res.part); fi;
 res.G := GR(res.G);
 \\last_group := res.G;
 if \\2 then res.G := Stabilizer(res.G, 2); fi;
 return res;
end;

do_create_pencil :=
function(arg)
 local res;
 if IsList(arg[1]) then arg := arg[1]; fi;
 arg := as_pat(arg);
 res := create_pencil_list(pat_to_list(arg));
 res.S := pat_to_set(arg);
 \\created(res, arg);
 return res;
end;

\\create_pencil := do_create_pencil;

create :=
function(arg)
 return CallFuncList(\\create_pencil, arg);
end;

__over_\\SS :=
function(pat, func)
 pat := as_pat(pat);
 return Sum([1..Length(\\SS)], function(i)
   if IsBound(pat[i]) then return pat[i]*func(\\SS[i]); fi;
   return 0;
  end);
end;

__pat_range := l -> [1..Minimum(Length(l), Length(\\SS))];

chi := pat -> __over_\\SS(pat, S -> S.chi);
rk  := pat -> __over_\\SS(pat, S -> S.rk);
fib := pat -> __over_\\SS(pat, S -> S.fib);

## obsolete !!
pencil_list :=
function()
 local res, step;

 step := function(v, level)
  v := List(v);
  if level > Length(\\SS) then Add(res, v); return; fi;
  v[level] := 0;
  repeat
   if chi(v) > 24 then return; fi;
   if rk(v) > 18 then return; fi;
   step(v, level + 1);
   v[level] := v[level] + 1;
  until false;
 end;

 res := [];
 step([], 1);
 res := Filtered(res, v -> v[1] > 0);
 res := List([1..24], n -> Filtered(res, v -> fib(v) = n));
 res := List(res, l -> Reversed(Set(l)));
 return res;
end;

## These must be overridden
\\process_pencil := ReturnTrue;

full_rank_count :=
function(pat)
 local ls, n;

 fprint("## Pattern: %0\n", pat);
 ls := CallFuncList(\\create_pencil, pat);
 for n in [1..100] do
  ls := \\process_pencil(ls: K3 := false, level := next_());
  ls := Filtered(ls, r -> r.sign[3] < 19);
  ls := is_K3_list(ls);
  if Length(ls) = 0 then
   fprint(">> pat = %0, level = %1\n", pat, n);
   return n;
  fi;
 od;
end;

######################################################
## Collecting information about a record
######################################################

section_pattern :=
function(rc)
 if IsRecord(rc) then return section_pattern(rc.sections); fi;
 return SortedList(List(rc, s -> s[1]));
end;

base_sections := rc -> Filtered(rc.sections, s -> s[1] = 2);

\\secs  := [];
\\ssecs := [];

sec := function(rc, n) return Number(rc.sections, s -> s[1] = n); end;
secs := rc -> List(\\secs, n -> sec(rc, n));

ssecs :=
function(rc)
 local ss;
 rc := secs(rc);
 ss := Reversed(SortedList(rc{\\ssecs}));
 Perform([1..Length(\\ssecs)], function(i) rc[\\ssecs[i]] := ss[i]; end);
 return rc;
end;

## debugging
__count_section := 0;
Append(__debug_vars, ["__count_section"]);

___error_section := [];

ns_any     := 0;  # do not check sections
ns_default := 1;  # default processing
ns_none    := 2;  # no extra sections

\\no_sections := ns_default;
\\no_fibers   := true;

rc_validate_pencil :=
function(rc)
 local mat, max;

 mat := last_left();
 mat := mat{[Length(rc.mat)..Length(mat)]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 max := Length(rc.mat);
 if Length(rc.sets) > 1 then max := First(rc.sets[2], i -> i > 0) - 1; fi;
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));

 if BYPASS then return true; fi;
 max := sec(rc, 2);
# do not want too many other sections
 if \\no_sections <> ns_any then
  if (\\no_sections = ns_none) and (Length(rc.sections) > 0) then
   err_(err_Sections, rc);
   return false;
  fi;
  if ForAny(\\sections.id, n -> sec(rc, n) > max) then
   err_(err_Sections, rc);
   return false;
  fi;
 fi;
# do not want extra fibers
 if \\no_fibers and (Length(rc.fibers) > 0) then
  err_(err_Fiber, rc);
  return false;
 fi;
 return true;
end;

rc_validate := rc_validate_pencil;

validate_K3_pencil :=
function(rc, r)
 if not \\sections.extra_K3 then return true; fi;
 if sec(r, 2) > sec(rc, 2) then
  err_(err_Sections, r);
  return false;
 fi;
 return true;
end;

\\validate_K3 := validate_K3_pencil;

Read("sections.txt");

\\fix_sections :=
function(sets)
 sets[1] := [2];
 return sets;
end;

pool_pattern := rc -> pool_indices(Filtered(rc.sections, s -> s[1] = 2));

#####################################################################
## Adding one extra section through edge "3"
#####################################################################

extra_edge := 3;

get_extra_sections :=
function(rc)
 local ss;

 if not(IsBound(\\sections.pool) and (\\sections.pool = false)) and has_pool(rc, 1) then
  ss := List(get_pool(rc, 1), List);
  Perform(ss, function(v) v[1] := extra_edge; end);
  return ss;
 fi;
 ss := List(rc.sets);
 ss[1] := [extra_edge];
 ss := Cartesian(ss);
 ss := List(ss, v -> Filtered(v, i -> i > 0));
 return ss;
end;

\\get_extra_sections := get_extra_sections;

extend_extra_sections :=
function(rc, list)
 list := Cartesian(list, combinations([1..Length(rc.vec)] + Length(rc.mat), \\hh.extra));
 return List(list, Concatenation);
end;

## This should be overridden for quadrangles with h^2 = 6 !!!
\\extend_extra_sections := extend_extra_sections;

## debugging
__count_extra := 0;
__pool_extra  := 0;
__added_extra := 0;
__count_extra_trig := 0;
Append(__debug_vars, ["__count_extra", "__pool_extra", "__added_extra",
                      "__count_extra_trig"]);

extend_extra_trig_free :=
function(rc, list)
 list := Cartesian(list, combinations([1..Length(rc.vec)], \\hh.extra));
## no triangles
 __count_extra_trig := __count_extra_trig + Length(list);
 list := Filtered(list, p -> ForAll(p[2],
            n -> Length(Intersection(p[1], rc.vec[n])) = 0));
 __count_extra_trig := __count_extra_trig - Length(list);
 rc := Length(rc.mat);
 return List(list, p -> Concatenation(p[1], p[2] + rc));
end;

get_extra := rc -> \\extend_extra_sections(rc, \\get_extra_sections(rc));

\\get_extra := get_extra;

change_extra :=
function(pool, edge)
 pool := List(pool, List);
 Perform(pool, function(s) s[1] := edge; end);
 return pool;
end;

next_extra :=
function(root, list, pool, max)
 local rc, G, r;

 if Length(list) = 0 then return []; fi;
 rc := list[1];
 if max <= 0 then return []; fi;
 list := Cartesian(List(list, r -> r.extra), List(pool, v -> [v]));
 list := List(list, s -> SortedList(Concatenation(s)));
 G := rc.G;
 r := ValueOption("sym");
 if r <> fail then G := ClosureGroup(G, r); fi;
 list := List(Orbits(G, list, _on_sorted), o -> o[1]);
 if ValueOption("intersect") = true then
  r := [Length(rc.mat) + Length(rc.vec) + 1];
  list := Concatenation(list, List(list, function(s)
    s := List(s);
    s[2] := Concatenation(s[2], r);
    return s;
   end));
 fi;
 list := do_dotted(list, function(o)
   r := rc_copy(rc);
   r.extra := o;
   rc_lines(r: rank := rc.sign[3]);
   return r;
  end);
 return Concatenation(list, next_extra(root, list, pool, max - 1));
end;

\\next_extra := next_extra;

extra_section :=
function(rc)
 local G, ss, r, res, pool, max, validate, index, indices;

 validate := function(r)
  if IsBound(r.kernel) then return true; fi;
  if sec(r, 2) = sec(rc, 2) then return true; fi;
  err_(err_Sections, r);
  __count_extra := __count_extra + 1;
  return false;
 end;

 index := s -> PositionProperty(pool, o -> PositionSet(o, s) <> fail);

 indices := function(rc)
  r := Filtered(rc.sections, s -> s[1] = extra_edge);
  r := SortedList(List(r, index));
  if Position(r, fail) <> fail then Error(); fi;
#  if ForAny(rc, s -> fail in s) then Error(); fi;
  return r;
 end;

 max := Minimum(ValueOption("max"), 19 - rc.sign[3]);
 if max <= 0 then return []; fi;
 if IsBound(rc.extra) then Error(); fi;

 ss := \\get_extra(rc);
 G := Stabilizer(stab(rc), extra_edge);
 G := do_extend_group(G, rc);
 G := GR(G);
 ss := OrbitsDomain(G, ss, OnSets);
 pool := [];
 res := do_dotted(ss, function(o)
   r := rc_copy(rc);
   r.extra := [o[1]];
   r.G := G;
   r.orbit := o;
   rc_lines(r: rank := rc.sign[3], validate := validate);
   return r;
  end);
 rc.1 := Length(res);
 rc.2 := 0;
 if Length(res) = 0 then return res; fi;
 Perform(res, function(r)
   Add(pool, Set(r.orbit));
   Unbind(r.orbit);
#   if IsBound(rc.pool) then r.pool := rc.pool; fi;
  end);
 Add(pool, Set(Filtered(rc.sections, s -> s[1] = extra_edge)));
 G := List(res, indices);
 Remove(pool);
 r := Set(G);
 if Length(r) <> Length(G) then
  __pool_extra := __pool_extra + Length(G) - Length(r);
  res := List(r, i -> res[Position(G, i)]);
 fi;
 __added_extra := __added_extra + Length(res);
 max := max - 1;
 if max <= 0 then return res; fi;
 pool := Union(pool);
 pool := \\next_extra(rc, res, pool, max: level := next_(), validate := validate);
 rc.2 := Length(pool);
 res := Concatenation(res, pool);
 return res;
end;

extra_sections :=
function(list)
 if Length(list) = 0 then return []; fi;
 fprint("## Extra sections for %0 records (edge = %1, set = %2)\n",
        Length(list), extra_edge, \\hh.extra);
 return do_list(list, extra_section: level := next_());
end;

\\extra_sections := extra_sections;

\\process_invalid := list -> [];

__invalid_records := 0;
Add(__debug_vars, "__invalid_records");

#####################################################################
## Sorting list of sections
#####################################################################

__sort_sections := 0;
Add(__debug_vars, "__sort_sections");

sort_sections :=
function(rc, list)
 local orb, res, ss, n, s2, gg, select, found;

 found := function(m, l, g)
  local ll, n, s, gg;

  if Length(l) = 0 then return g; fi;
  for n in [1..Length(l)] do
   s := OnSets(s2[l[n]], g);
   if not(s in orb[m+1].orbit) then continue; fi;
   ll := List(l);
   Remove(ll, n);
   gg := RepresentativeAction(orb[m].stabilizer, s, ss[m], OnSets);
   gg := found(m + 1, ll, g*gg);
   if gg <> fail then return gg; fi;
  od;
  return fail;
 end;

 select := function(ls)
  orb := [rec(stabilizer := rc.G)];
  Perform([1..Length(ss)], function(i)
    orb[i+1] := OrbitStabilizer(orb[i].stabilizer, ss[i], OnSets);
   end);
  n := 1;
  while n <= Length(ls) do
   s2 := ls[n];
   gg := found(1, [1..Length(s2)], ());
   if gg = fail then n := n + 1; continue; fi;
## temp
   if _on_sorted(s2, gg) <> ss then Error(); fi;
   __sort_sections := __sort_sections + 1;
   Add(res[Length(res)], Remove(ls, n));
   print_dot();
  od;
 end;

 list := Set(list);
 if Length(list) = 0 then return list; fi;
 fprint("## Sorting %0 sets \c", Length(list));
 print_dots(Length(list));
 if has_pool(rc, 1) then
  orb := OrbitsDomain(rc.G, get_pool(rc, 1), OnSets);
 else
  orb := Orbits(rc.G, Union(list), OnSets);
 fi;
 orb := List(orb, Set);
 orb := List(list, ss -> SortedList(List(ss,
                s -> PositionProperty(orb, o -> PositionSet(o, s) <> fail))));
 list := List(Set(orb), o -> list{Positions(orb, o)});
 res := [];
 Perform(list, function(ls)
   while Length(ls) > 0 do
    ss := Remove(ls, 1);
    Add(res, [ss]);
    print_dot();
    if Length(ls) = 0 then return; fi;
    select(ls);
   od;
  end);
 print_done(Length(res));
 return Set(res);
end;

#####################################################################
## Processing a pencil
#####################################################################

_copy_sections :=
function(rc, list, func)
 local res;
 res := List(list, function(v)
   res := rc_copy(rc);
   res.vec := v;
   func(res);
   Unbind(res.kernel);
   Unbind(res.stab);
   if has_pool(rc, 1) then res.pool := [get_pool(rc, 1)]; fi;
   return res;
  end);
 res := do_dotted(res, function(r)
   rc_lines(r: rank := fail);
   return r;
  end: level := next_());
 if Length(res) > 0 then fprint(" > Ranks: %0\n", rank(res)); fi;
 return res;
end;

copy_sections :=
function(root, list, min)
 local res, ss, id;

 ss := List(list, base_sections);
 res := Filtered([1..Length(ss)], i -> Length(ss[i]) >= min);
 list := list{res};
 ss := ss{res};
 res := sort_sections(root, ss);
# starting from this point, sec_2 is frozen
 \\sections.id := root.sets[1];
 res := _copy_sections(root, res, function(rc)
   rc.secs := rc.vec;
   rc.vec := rc.vec[1];
  end: K3 := false);
 Perform(res, function(rc)
   id := rc.secs;
   Unbind(rc.secs);
   if rank(rc) = 20 then return; fi;
   id := Union(List(id, s -> Positions(ss, s)));
   rc.secs := Set(id, n -> ssecs(list[n]));
  end);
 return res;
end;

create_records :=
function(data)
 local rc;

 if Length(data.sets) = 0 then return []; fi;
 if not IsBound(data.rc) then
  data.rc := CallFuncList(\\create_pencil, data.pat);
 fi;
 data.rc.mat := List(data.rc.mat, List);
 data.rc.mat[1][1] := \\hh.h;
 return _copy_sections(data.rc, data.sets, ReturnTrue);
end;

select_rc := rc -> Length(rc.lines) >= _lines_kept;

select_pencil :=
function(rc, list)
 return Filtered(list, select_rc);
end;

\\select := select_pencil;
\\last_list := [];
\\embed_root := true;

do_pattern :=
function(pat)
 local root, n, max, Max, ls, res, _saved, _rt,
       invalid, store, done, pr_pat;

 pr_pat := function()
  print_bar();
  fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n## group = %3\n",
          str_set(pat), fib(pat), rk(pat), res.group);
 end;

 invalid := rc -> IsBound(rc.valid) and (rc.valid <> true);

 store := function(ls)
  ls := embeddings(ls);
  Append(res.found, Filtered(ls, select_rc));
  return ls;
 end;

 done := function()
  res.collected := save_collected(_saved);
  res.time := Runtime() - _rt;
  return res;
 end;

 \\set_hh();
 _saved := save_collected();
 _rt := Runtime();
 root := CallFuncList(\\create_pencil, pat);
 ls := [root];
 max := ls[1].get_max(pat);
 res := rec(pat := pat, max := max, K3 := false, group := Size(ls[1].G),
            count := 0, last := 0, fast := ValueOption("ranks") <> false,
            collected := [], ranks := [], 18 := [], found := [], invalid := []);
 pr_pat(); print_bar();
 \\last_list := [];
 Max := ValueOption("max");
 if not IsInt(Max) then Max := \\hh.pencil; fi;

 res.K3 := rc_lines(ls[1]);
 if res.K3 and \\embed_root then
  res.K3 := is_K3_silent(ls[1]);
  if not res.K3 then err_(err_Discr); fi;
 fi;
 if not res.K3 then res.last := -1; return done(); fi;

 for n in [1..Max] do
  fprint("## Step %0 of %1 (%2 records)\n", n, max, Length(ls));
  ls := \\process_pencil(ls: ranks := res.fast or (n > max), level := next_());
  \\last_list[n] := ls;
  if res.fast then ls := Filtered(ls, r -> r.sign[3] < 19); fi;
  if Length(ls) = 0 then res.last := n; break; fi;
  if res.fast or (n < max) then continue; fi;
  if n = max then res.count := Length(ls); fi;
  res.ranks := Union(res.ranks, config_rank(ls));
  store(ls: select := \\select);
  ls := Filtered(ls, r -> r.sign[3] < 19);
  if Length(ls) = 0 then break; fi;
  Append(res.18, ls);
 od;

 if res.fast then
  ls := Flat(\\last_list);
  Add(ls, root);
  ls := copy_sections(root, store(ls), max);
  res.count := Length(ls);
  res.ranks := Union(res.ranks, config_rank(ls));
  res.18 := Filtered(ls, r -> r.sign[3] < 19);
  res.sets := Set(ls, base_sections);
  \\sections.extra_K3 := true;
 fi;

 if Length(res.18) > 0 then
  SortParallel(List(res.18, r -> r.sign[3]), res.18);
  ls := \\extra_sections(res.18);
  Perform(res.18, function(r)
    if (rank(r) < 18) and (r.2 > 0) then r.valid := false; fi;
   end);
  Append(res.invalid, Filtered(res.18, invalid));
  store(ls: select := \\select);
  Append(res.invalid, Filtered(ls, invalid));
#  res.sections := Set(store(ls), section_pattern);
 fi;

 __invalid_records := __invalid_records + Length(res.invalid);
 store(\\process_invalid(res.invalid));
# res.invalid := Filtered(res.invalid, invalid);

 clean(\\last_list);
 clean(res.18);
 clean(res.found);

 if res.last = 0 then res.last := Max + 1; fi;
 Perform(res.found, function(r) r.config := config(r); pencils(r); end);
 if IsFunction(\\sort_key) then
  res.found := sort_list(res.found, \\sort_key);
 fi;
 done();

 pr_pat();
 if Length(res.invalid) > 0 then
  fprint("## INVALID: %0 records\007\n", Length(res.invalid));
 fi;
 fprint("## Found:   %0 records\n", res.count);
 fprint("## Counts:  ");
 Print(res.collected, "\n");
 fprint("## Ranks:   %0\n", res.ranks);
 fprint("## Time:   %0\n", StringTime(res.time));
 print_bar();
 return res;
end;

#####################################################################
## Complete proof
#####################################################################

\\cut_pattern  := [];

## pool can be reused; it is filled item by item
_prove :=
function(pool)

 Perform(Intersection(\\cut_pattern, [1..24]), function(n) pool[n] := []; end);

# do the job, saving results in pool
 Perform(Reversed([1..24]), function(n)
   Apply(pool[n], function(pat)
     if IsRecord(pat) then return pat; fi;  ## already done
     return do_pattern(pat);
    end);
  end);
# prepare for saving
 print_bar();
 global_found   := [];
 global_low     := [];
 global_invalid := [];
 global_count   := [];
 global_ranks   := [];
 global_time    := 0;
 Perform(Reversed([1..24]), function(n)
   Perform(pool[n], function(pat)
     Perform(pat.found, function(r) r.pat := pat.pat; end);
     Perform(pat.18, function(r) r.pat := pat.pat; end);
     Append(global_found, pat.found);
     Append(global_low, pat.18);
     Append(global_invalid, pat.invalid);
     global_count := Union(global_count, pat.collected);
     global_ranks := Union(global_ranks, pat.ranks);
     global_time  := global_time + pat.time;
     pat.found := List(pat.found, rc_ghost);
     Unbind(pat.18);
     Unbind(pat.extra);
     Unbind(pat.invalid);
    end);
  end);
 global_found := sort_list(global_found, pencils);
 SortParallel(-List(global_found, count), global_found);
 print_bar();
 if Length(global_invalid) > 0 then
  fprint("## INVALID: %0 records\007\n", Length(global_invalid));
 fi;
 fprint("## Counts:  ");
 Print(global_count, "\n");
 fprint("## Ranks:   %0\n", global_ranks);
 fprint("## Time:   %0\n", StringTime(global_time));
 fprint("## Found %0 records with >= %1 lines\n", Length(global_found), _lines_kept);
 print_bar();
end;

prove := _prove;

\\want_global_low     := true;
\\want_global_invalid := true;

_save_proof :=
function(file, name)
 file := format(file, \\hh.h);
 save_globals(file, "\\hh", "\\sections", "_lines_wanted", "_lines_kept",
                    "global_count", "global_ranks", "global_time", name);
 save_globals(Concatenation(file, "_found"),
        "\\hh", "\\sections", "_lines_wanted", "global_found");
 if \\want_global_low then
  save_globals(Concatenation(file, "_low"),
         "\\hh", "\\sections", "_lines_wanted", "global_low");
 fi;
 if \\want_global_invalid then
  save_globals(Concatenation(file, "_invalid"),
         "\\hh", "\\sections", "_lines_wanted", "global_invalid");
 fi;
 __save_debug(Concatenation(file, "_debug"));
 fprint("## Saved \"%0\" to \"%1\"\n", name, file);
end;

#####################################################################
## Admissible values of h^2
#####################################################################

\\validate_set := ReturnTrue;
\\section_set  := ReturnTrue;
\\hl_exclude   := [];

collect_h :=
function(rc)
 local orb, r, hh, res;

 if IsList(rc) then return do_list(rc, collect_h); fi;

 orb := \\get_sections(rc);
 orb := OrbitsDomain(stab(rc), orb, OnSets);
 orb := List(orb, o -> [o[1]]);
 hh := \\hh;
 orb := List([1..Length(orb)], function(o)
   fprint("= Section %0 of %1: \c", o, Length(orb));
   r := rc_copy(rc);
   r.vec := orb[o];
   xmat(r);
   return r;
  end);
 \\hh := hh;
 \\set_hh();
 return Filtered(orb, r -> Length(r.h) > 0);
end;

## sets of sections
collect_hh :=
function(rc, set)
 local orb, r, hh, res, change;

 change := function(list, p)
  return List(list, function(v) v := List(v); v[1] := p; return v; end);
 end;

 orb := \\get_sections(rc);
 orb := Cartesian(List(set, s -> change(orb, s)));
 orb := OrbitsDomain(Stabilizer(rc.G, set, OnSets), orb, _on_sorted);
 orb := List(orb, Minimum); #o -> Set(o)[1]);
 orb := Filtered(orb, v -> \\validate_set(v, []));
 hh := \\hh;
 orb := List([1..Length(orb)], function(o)
   fprint("= Collection %0 of %1: \c", o, Length(orb));
   r := rc_copy(rc);
   r.vec := orb[o];
   xmat(r);
   return r;
  end);
 \\hh := hh;
 \\set_hh();
# collect_pool(rc, orb);
 return Filtered(orb, r -> Length(r.h) > 0);
end;

do_h :=
function(pat)
 local res, rc, set, K3, pr_pat;

 pr_pat := function()
  print_bar();
  fprint("## pat   = %0\n## lines = %1\n## rank  = %2\n",
          str_set(pat), fib(pat), rk(pat));
 end;

 if IsRecord(pat) then return pat; fi;
 if Length(pat) = 0 then return []; fi;
 if IsList(pat[1]) then
  res := List(pat, do_h);
  fprint("## Polarizations: %0\n", Union(List(res, r -> r.h)));
  Perform(res, function(r)
    if Length(r.h) = 0 then return; fi;
    fprint("## pat = %0, h = %1\n", str_set(r.pat), r.h);
   end);
  print_bar();
  return res;
 fi;

 pr_pat();
 print_bar();
 res := rec(pat := pat);
 rc := \\create_pencil(pat);
 set := \\section_set(rc, pat);
 K3 := fail;
 if pat in \\hl_exclude then res.K3 := fail; K3 := false; fi;
 if IsList(set) then
  res.found := collect_hh(rc, set: K3 := K3);
  res.set := set;
 else
  res.found := collect_h(rc: K3 := K3);
 fi;
 res.h := Union(List(res.found, r -> r.h));
 res.rk := Union(List(res.found, r -> r.rk));
 pr_pat();
 fprint("## h     = %0\n", res.h);
 print_bar();
 return res;
end;

print_h_list :=
function(list)
 local hh;
 hh := [];
 Perform(list, function(rc)
   if Length(rc.h) = 0 then return; fi;
   fprint("= pat = %0\n - h = %1\n", rc.pat, rc.h);
   hh := Union(hh, rc.h);
  end);
 fprint("== h = %0\n", hh);
 print_bar();
 return hh;
end;

h_list :=
function(list)
 local hh;
 Apply(list, do_h);
 return print_h_list(list);
end;

#####################################################################
## Admissible values of h^2 for parabolic graphs
#####################################################################

\\want_unstable := true;
\\fast_xpencil  := false;
\\bound_lines   := true;

## This function sets:
# stable    = stable values of h
# unstable  = values of h in the unstable range
# special   = (unstable) values of h where extra sections appear
xpencil :=
function(rc)
 local ln, hh, _OK, _validate, _sections, stable, unstable, r, found, try;

 try := function(h)
  if found then return true; fi;
  fprint("- h = %0: ", h);
  set_hh(h: octic);
  r := rc_copy(rc);
  if r.mat[1][1] <> \\hh.h then r.mat[1][1] := \\hh.h; fi;
  rc_lines(r: lines := ln);
  r.h := h;
  if not IsBound(r.error) and (ValueOption("K3") <> false) then
   Print(format("K3 = %0\n", is_K3_silent(r: lines := ln)));
  fi;
  if not IsBound(r.error) then
   if IsBound(r.ex) and (Length(r.ex) > 0) then rc.singular := true; fi;
   if \\fast_xpencil then found := not \\want_unstable; fi;
   return true;
  fi;
  return false;
 end;

 if not IsRecord(rc) then rc := CallFuncList(\\create_pencil, rc); fi;
 hh := \\hh;
 _OK := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;

 _validate := rc_validate;
# rc_validate := rc_validate_pencil;
 _sections := \\no_sections;
 \\no_sections := ns_any;

 ln := fail;
 if \\bound_lines then ln := Length(rc.mat) - 1; fi;
 found := false;
 if IsBound(rc._stable) then
  stable := rc._stable/2;
  IsRange(stable);
  Unbind(rc._stable);
 else
  stable := [\\degree^2 + \\degree..\\degree^2 + 2*\\degree - 1];
 fi;
 fprint("## Stable range 2*%0\n", stable);
 stable := Filtered(stable*2, try: level := next_());
 if \\want_unstable then
  unstable := [2..\\degree^2 + \\degree - 1];
  fprint("## Unstable range 2*%0\n", unstable);
  unstable := Filtered(2*unstable, function(h)
    if ForAll(stable, s -> (h - s) mod (2*\\degree) <> 0) then return false; fi;
    return true;
   end);
  if IsBound(rc._unstable) then
   IntersectSet(unstable, rc._unstable);
   Unbind(rc._unstable);
  fi;
  rc.unstable := Filtered(unstable, try: level := next_());
  unstable := Difference(unstable, rc.unstable);
  fprint("## Special range %0\n", unstable);
  ln := fail;
  rc.special := Filtered(unstable, try: level := next_());
 fi;
 \\hh := hh;
 \\set_hh();
 \\msg_OK := _OK;
 rc_validate := _validate;
 \\no_sections := _sections;
 rc.stable := stable;
 IsRange(rc.stable);
 fprint("## Stable:   %0\n", rc.stable mod (2*\\degree));
 if \\want_unstable then
  IsRange(rc.special);
  IsRange(rc.unstable);
  fprint("## Special:  %0\n", rc.special);
  fprint("## Unstable: %0\n", rc.unstable);
 fi;
end;

xpencils :=
function(list)
 local rc, ls, st;
 Apply(list, function(S)
   if IsRecord(S) then return S; fi;
   print_bar();
   fprint("## S = %0\n", S);
   rc := create(S);
   rc.S := Immutable(S);
   ls := max_pert(S);
   ls := Filtered(list, r -> IsRecord(r) and (r.S in ls));
   if Length(ls) > 0 then
    st := Intersection(List(ls, r -> r.stable));
    if Length(st) = 0 then
     rc.stable := [];
     rc.unstable := [];
     rc.special := [];
     fprint(" >> skipped\n");
     return rc;
    fi;
    rc._stable := st;
    if \\want_unstable then
     rc._unstable := Intersection(List(ls, r -> Union(r.unstable, r.special)));
    fi;
   fi;
   xpencil(rc);
   return rc;
  end);
end;

stable_pencils :=
function(pat)
 local rc, ls;

 if IsRecord(pat) then return pat; fi;
 rc := \\create_pencil(pat);
 print_bar();
 fprint("## pat = %0\n", str_set(pat));
 \\want_unstable := false;
 \\2 := false;
 xpencil(rc);
 rc.h := rc.stable;
 rc.config := rc.mat{[2..Length(rc.mat)]}{[2..Length(rc.mat)]};
 rc := make_graph(rc);
 if ValueOption("real") <> false then
  fprint("## Computing embeddings for %0 values:\n", Length(rc.h));
  real_rc(rc);
 fi;
 print_bar();
 fprint("## pat = %0\n", str_set(pat));
 fprint("## h   = 2*[ %0 ] mod %1\n", str_ranges((rc.h/2) mod \\degree), \\degree);
 fprint("## r   = 2*[ %0 ] mod %1\n", str_ranges((rc.real/2) mod \\degree), \\degree);
 return rc;
end;

\\pencil_size := Reversed([20..24]);

stable_list :=
function(arg)
 local res, rc;

 if IsBound(arg[1]) and IsString(arg[1]) then
  \\file := Remove(arg, 1);
  _reload();
 fi;
 if not IsBound(arg[1]) then arg[1] := \\pencil_size; fi;
 if (Length(arg[1]) > 0) and not IsList(arg[1][1]) then
  arg[1] := Concatenation(ValueGlobal("pat"){arg[1]});
 fi;
 res := rec(h := [\\degree^2 + \\degree..\\degree^2 + 2*\\degree - 1]*2,
            graph := List(arg[1], stable_pencils));
 print_bar();
 res.hh := List(res.h, function(h)
   rc := rec(h := h, deg := \\degree, count := [], real := []);
   Perform(res.graph, function(g)
     if h in g.h then AddSet(rc.count, count(g)); fi;
     if h in g.real then AddSet(rc.real, count(g)); fi;
    end);
   print_h(rc);
   return rc;
  end);
 if ValueOption("save") = true then
  save(format("%0_pencil", \\file), res);
 fi;
 return res;
end;

#####################################################################
## Checking if a set of lines is realized by a NON-triquadric
#####################################################################

bi_components := function(g)
 local bc, cc, all;

 g := graph(g);
 if not IsBipartite(g) then return []; fi;
 bc := Bicomponents(g);
 cc := ConnectedComponents(g);
 if Length(cc) = 1 then return bc; fi;
 all := Union(cc);
 cc := Combinations(cc);
 cc := List(cc, function(c)
   c := Union(c);
   c := Union(Intersection(bc[1], c), Difference(bc[2], c));
   return c;
  end);
 return cc;
end;

good_components := function(g, list)
 local nodes;

 nodes := PositionsProperty(g.adjacencies, r -> Length(r) > 2);
 return Filtered(list, s -> IsSubset(s, nodes));
end;

has_good_component := function(g)
 g := graph(g);
 return good_components(g, bi_components(g)) <> [];
end;

try_cubics :=
function(g)
 local data, bc, r;
 g := graph(g);
 aut_graph(g);
 bc := bi_components(g);
 if ValueOption("restricted") = true then
  bc := good_components(g, bc);
 fi;
 if Length(bc) = 0 then return []; fi;
 set_hh(8);
 data := _save_params(g);
 fprint("## Trying %0 partitions\n", Length(bc));
 \\msg_OK := \\msg_OK_wait;
 g.octic := Filtered(bc, function(c)
   r := rc_copy(data.rc);
   c := c + 1;
   cubic(r, c);
   if not rc_lines(r: lines := data.ln) then return false; fi;
   r.G := Stabilizer(r.G, c, OnSets);
   r := is_K3_silent(r);
   Print(format(": K3 = %0\n", r));
   return r;
  end: level := next_());
 _restore_params(data);
 if ValueOption("orbits") = true then
  g.octic := Set(OrbitsDomain(g.autGroup, g.octic, OnSets), Minimum);
 fi;
 return g.octic;
end;

filter_pat := function(list)
 Apply(list, l -> Filtered(l, function(r)
   r := create(r);
   rc_lines(r);
   return try_cubics(r) <> [];
  end));
 if ValueOption("save") = true then
  save(format("%0_special", \\file), list);
 fi;
 fprint("## max = %0\n", Maximum(PositionsProperty(list, l -> Length(l) > 0)));
 return List(list, Length);
end;

decorate_pat := function(list)
 local r;
 Apply(list, l -> Concatenation(List(l, function(p)
   r := create(p);
   rc_lines(r);
   return List(try_cubics(r: orbits), c -> Concatenation(p, [c + 1]));
  end)));
 if ValueOption("save") = true then
  save(format("%0_special", \\file), list);
 fi;
 fprint("## max = %0\n", Maximum(PositionsProperty(list, l -> Length(l) > 0)));
 return List(list, Length);
end;


==> anc/code/hh/pent.txt <==
# -*- GAP -*-
Read("special.txt");

\\file := "pent";

## Recommended for h^2 = 8 and max = {5}
#_min_lines := 15;    ## heavy computation !!
_min_lines := 0;
## Recommended for h^2 = 8 and max = 4
#_min_lines := 14;   ## still need to prove that the number of sections is even !!

_counts := [1..5];
_count_defect := [2, 2, 2, 2, 2];

\\first_step := -1;

\\sets := 0;

rc_validate :=
function(rc)
 if not rc_validate_special(rc) then return false; fi;
# want quadrangle free
 if not BYPASS and has_quad_rc(rc) then return false; fi;
 return true;
end;

pent :=
function(arg)
 local rc, s, p, mat;

 if IsBound(arg[1]) and IsList(arg[1]) then arg := arg[1]; fi;
 Perform([1..4], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[4] := Minimum(arg{[1, 3, 4]});

 rc := rec(mat := _prepend_h(At(4)), pp := 1, sets := List([1..5], i -> []));
 Perform([1..2], function(n)
   rc.vec := List([1..arg[n]], i -> []);
   rc.mat := rc_mat_special(rc);
   rc.pp := rc.pp + 1;
  end);
 rc.vec := List([1..arg[3]], i -> []);
 Perform([1..arg[4]], function(i) rc.vec[i] := [6 + i]; end);
 rc.mat := rc_mat_special(rc);
 rc.pp := rc.pp + 1;
 rc.vec := [];

 rc.G := Concatenation(List(rc.sets, s -> GeneratorsOfGroup(SymmetricGroup(s))));
 rc.G := GR(rc.G);
 s := Cartesian(rc.sets[1], rc.sets[3]);
 s := Set(Filtered(s,  c -> rc.mat[c[1]][c[2]] = 1));
 rc.G := Stabilizer(rc.G, s, OnSetsSets);

 mat := arg{[1..3]};
 p := Sum(mat);
 if not IsList(\\sets) then
  \\sets := _load_data(format("%0_sets", \\file));
 fi;
 mat := List(Filtered(\\sets, s -> s{[1..3]} = mat), s -> s{[4, 5]});
 rc.get_max := function(i)
   local s;
   if Length(mat) = 0 then return 0; fi;
   if i < 0 then
    if (p + Maximum(List(mat, Sum))) < _min_lines then return fail; fi;
    return Maximum(List(mat, s -> s[1]));
   fi;
   s := List(Filtered(mat, s -> s[1] = i), s -> s[2]);
   s := Maximum(s);
   if (s + p + i) < _min_lines then return fail; fi;
   return s;
  end;

 return rc;
end;

\\make_sets := rc -> [rc.pp - 3, rc.pp - 2];

do_pent :=
function(arg)
 return _add_sections(CallFuncList(pent, arg));
end;

all_pent :=
function(arg)
 local pat, res;
 if IsBound(arg[1]) and IsList(arg[1]) then
  pat := arg[1];
 else
  pat := _load_data(format("%0_pat", \\file));
 fi;
 pat := Filtered(pat, r -> \\hh.h in r.h);
 res := [];
 Perform(pat, function(r)
   print_bar();
   fprint("## Params: %0\n", r.pat);
   Append(res, do_pent(r.pat));
  end);
 if _validate_only then return res; fi;
 print_bar();
 _print_counts(res);
 _print_ranks(res);
 return res;
end;

prepare_pat :=
function()
 local pp, rc;
 pp := Cartesian(List([1..4], i -> [0..8]));
 pp := Filtered(pp, c -> (c[2] <= c[1]) and (c[3] <= c[1]) and (c[4] <= c[3]));
 pp := Filtered(pp, c -> (c[1] < 7) or ((c[2] <= 2) and (c[3] <= 1)));
# return pp;
 pp := List(pp, function(pat)
   fprint("## pat = %0\n", pat);
   rc := pent(pat);
   xmat(rc);
   if Length(rc.h) = 0 then return fail; fi;
   return rec(pat := pat, h := rc.h);
  end);
 pp := Filtered(pp, p -> p <> fail);
 print_bar();
 fprint("## Found %0 patterns\n", Length(pp));
 save(format("%0_pat", \\file), Reversed(pp));
end;

prepare_sets :=
function()
 local sets;
# sets := Cartesian(List([1..5], i -> [0..7]));
 sets := Cartesian(List([1..5], i -> [0..8]));
 sets := OrbitsDomain(DihedralGroup(IsPermGroup, 10), sets, Permuted);
 sets := -Set(-sets, Minimum);
# sets := Filtered(sets, s -> (s[1] < 7) or (Maximum(s{[2..5]}) <= 1));
 sets := Filtered(sets, s -> (s[1] < 7) or (Maximum(s{[2..5]}) <= 2));
 fprint("## Found %0 sets\n", Length(sets));
 save(format("%0_sets", \\file), sets);
end;

is_disjoint :=
function(rc, set)
 return ForAll(Combinations(set, 2), c -> rc.mat[c[1]][c[2]] = 0);
end;

has_disjoint :=
function(rc, n)
 return ForAny(Combinations(rc.sets, n),
                cc -> ForAny(Cartesian(cc), c -> is_disjoint(rc, c)));
end;

max_disjoint := rc -> First(Reversed([1..5]), n -> has_disjoint(rc, n));

count13 := rc -> Sum(rc.sets{[1, 2]}, Length) +
                    Number(rc.mat{rc.sets[3]}{rc.sets[1]}, IsZero);

max_ln_mat :=
function(mat, id)
 local sm, res;
 sm := List(mat, Sum);
 res := Maximum(sm);
 if res = 0 then return id; fi;
 res := Positions(sm, res);
 sm := Difference([1..Length(mat)], [res[Length(res)]]);
 return max_ln_mat(mat{sm}{sm}, id{sm});
end;

section_mat :=
function(rc)
 local mat;
 mat := Concatenation(rc.sets);
 mat := rc.mat{mat}{mat};
 Perform([1..Length(mat)], function(i) mat[i][i] := 0; end);
 return mat;
end;

max_ln_set :=
function(rc)
 local mat, id;
 id := Concatenation(List([2..6], n -> List(rc.sets[n - 1], i -> n)));
 mat := section_mat(rc);
 return max_ln_mat(mat, id);
end;

max_ln := rc -> Length(max_ln_set(rc));

make_set :=
function(rc)
 local mat, set, n;

 if IsList(rc) then
  rc := List(rc, make_set);
  SortParallel(List(rc, r -> -r.set), rc);
  return rc;
 fi;
 set := Concatenation(List([1..5], n -> List(rc.sets[n], i -> n + 1)));
 mat := section_mat(rc);
 mat := List(mat, r -> PositionsProperty(r, i -> i = 1));
 n := PositionsProperty(mat, r -> Length(r) > 0);
 if Length(n) > 2 then Error(); fi;
 if Length(n) = 2 then
  SortParallel(List(n, i -> Length(rc.sets[set[i] - 1])), n);
  mat := (set[n[1]] - 1)*\\pp_mod + Remove(set, n[2]);
  Add(set, mat);
 fi;
 return rec(set := set, h := [\\hh.h]);
end;

##############################################################
## Extra fibers
##############################################################

make_fibers_pent :=
function(rc)
 local res;
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 res := List(rc.sets, s -> Concatenation([0], s));
 Sort(res);
 res := Cartesian(res);
 res := Set(res, s -> Filtered(s, i -> i <> 0));
 return res;
end;

pent_fibers :=
function(rc)
 make_sets := make_fibers_pent;
 return _add_fibers(rc);
end;

add_fibers := pent_fibers;

## The maximal number of lines that can be added in a "bad" way:
#  - components [1]:      + at most 2 lines
#  - components [1, 0]:   + at most 1 line
#  - components [1], [1]: + at most 1 line
#  - otherwise none
max_count :=
function(rc)
 local ls;
 ls := Filtered(fiber_ranks(rc), l -> 1 in l);
 if Length(ls) > 2 then return fail; fi;
 if Length(ls) = 2 then
  if ls = [[1], [1]] then return count(rc) + 1; fi;
  return fail;
 fi;
 ls := SortedList(ls[1]);
 if ls = [1] then ls := 2;
  elif ls = [0, 1] then ls := 1;
  else return fail; fi;
 return count(rc) + ls;
end;

UNCERTAIN   := [];
_lines_kept := fail;

save_pent :=
function()
 local file;
 file := format("h%0_pent", \\hh.h);
 save_globals(file, "\\hh", "_min_lines", "_lines_kept",
                    "global_count", "global_ranks",
                    "COLLECTED", "UNCERTAIN", "ERRORS",
                    "global_found", "global_low");
 fprint("## Saved \"%0\"\n", file);
end;

auto_pent :=
function(h, min)
 local res, ls;

 Read(format("%0.txt", \\file));
 set_hh(h);
 _min_lines  := min;
 _lines_kept := ValueOption("keep");
 res := all_pent();
 global_count := Set(res, r -> Sum(r.count));
 global_ranks := rank(res);
 ls := Filtered(res, r -> rank(r) < 20);
 global_low := Filtered(res, r -> rank(r) < 18);
 SortParallel(List(ls, rank), ls);
 print_bar();
 ls := all_fibers(ls);
 Append(res, ls);
 print_bar();
 res := embeddings(res);
 ls := Filtered(res, r -> (rank(r) = 19) and (Length(r.vec) > 0));
 print_bar();
 if _lines_kept <> fail then
  global_found := Filtered(res, r -> count(r) >= _lines_kept);
  global_found := sort_list(global_found, pents);
  print_bar();
 fi;
 UNCERTAIN := Set(ls, max_count);
 fprint("## h         = %0\n", \\hh.h);
 fprint("## minimum   = %0\n", _min_lines);
 fprint("## count     = %0\n", global_count);
 fprint("## rank      = %0\n", global_ranks);
 fprint("## collected = %0\n", COLLECTED);
 fprint("## UNCERTAIN = %0\n", UNCERTAIN);
 if Length(global_low) > 0 then
  fprint("## LOW RANK  = %0\n", Length(global_low));
 fi;
 if _lines_kept <> fail then
  fprint("## Found %0 records with >= %1 lines: %2\n",
             Length(global_found), _lines_kept, count(global_found));
 fi;
 print_bar();
 if ValueOption("save") = true then save_pent(); fi;
end;

all :=
function(set)
 local res;
 res := [];
 _min_lines := 0;
 _lines_wanted := 0;
 Perform(set, function(h)
   set_hh(2*h);
   res[h] := Set(all_pent(), r -> Sum(r.count));
  end);
 return res;
end;


==> anc/code/hh/quad.txt <==
# -*- GAP -*-
Read("special.txt");

## Recommended for h^2 = 8 and max = {5}
#_min_lines := 15;    ## heavy computation !!
_min_lines := 17;
## Recommended for h^2 = 8 and max = 4
#_min_lines := 14;   ## still need to prove that the number of sections is even !!

_counts := [1..4];
_count_defect := [2, 2, 2, 2];

rc_validate := function(rc)
 if not rc_validate_special(rc) then return false; fi;
# want triangle free
 if has_trig_rc(rc) then return false; fi;
 return true;
end;

quad := function(m, n, r)
 local rc, s, p, mat;

 rc := List([1..n], i -> []);
 Perform([1..r], function(i) rc[i] := [i + 4]; end);
 s := [[5..m + 4], [m + 5..m + n + 4], [], []];
 mat := _2matrix(m + 4);
 p := 5;
 _count_defect := [2, 2, 2, 2];
 if ValueOption("vertical") = true then
  mat := DirectSumMat(mat, [[-2]]);
  put(mat, p, [1,2]);
  s := s + 1;
  rc := rc + 1;
  p := p + 1;
  _count_defect := _count_defect + [1, 1, 0, 0];
 fi;
 if ValueOption("horizontal") = true then
  mat := DirectSumMat(mat, [[-2]]);
  put(mat, p, [3,4]);
  s := s + 1;
  rc := rc + 1;
  p := p + 1;
  _count_defect := _count_defect + [0, 0, 1, 1];
 fi;
 put(mat, [1, 2], [3, 4]);
 put(mat, 1, s[1]);
## correcting for h
 s := s + 1;
 rc := rc + 1;
 mat := _prepend_h(mat);
##
 rc := rec(mat := mat, params := [m, n, r],
           pp := 2, vec := rc, sets := s);
 rc.mat := rc_mat_special(rc);
 rc.pp := 3;
 rc.vec := [];
 rc.G := Concatenation(List(rc.sets, s -> GeneratorsOfGroup(SymmetricGroup(s))));
 rc.G := GR(rc.G);
 s := Cartesian(rc.sets[1], rc.sets[2]);
 s := Set(Filtered(s,  c -> rc.mat[c[1]][c[2]] = 1));
 rc.G := Stabilizer(rc.G, s, OnSetsSets);
 rc.get_max := function(i)
   local max;
   if i = 0 then return m; fi;
   max := Minimum(m, i);
   if max = m then max := n; fi;
   if (m + n + i + max) < _min_lines then return fail; fi;
   return max;
  end;

 return rc;
end;

do_quad := function(m, n, r)
 if n > m then n := m; fi;
 if r > n then r := n; fi;
 return _add_sections(quad(m, n, r));
end;

add_sections := do_quad;

all_quad := function(max)
 local m, n, r, res;
 res := [];
 if IsInt(max) then max := Reversed([0..max]); fi;
 for m in max do
  for n in Reversed([0..m]) do
   if Maximum(2*m + 2*n, 3*m + n - 2) < _min_lines then break; fi;
   for r in Reversed([0..n]) do
    fprint("################################\n");
    fprint("## Params: %0\n", [m, n, r]);
    Append(res, do_quad(m, n, r));
   od;
  od;
 od;
 if _validate_only then return res; fi;
 fprint("####################################\n");
 _print_counts(res);
 _print_ranks(res);
 return res;
end;

make_fibers_quad := function(rc)
 local res;
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 res := List(rc.sets, s -> combinations(s, [0..2]));
 res := List(Cartesian(res), Concatenation);
 return res;
end;

quad_fibers := function(rc)
 make_sets := make_fibers_quad;
 return _add_fibers(rc);
end;

add_fibers := quad_fibers;

G_pattern := function(pat, sets)
 local G;

 G := [];
 if pat[1] = pat[2] then Append(G, _sym(sets{[1,2]})); fi;
 if pat[3] = pat[4] then Append(G, _sym(sets{[3,4]})); fi;
 if (pat[1] = pat[3]) and (pat[2] = pat[4]) then
  Add(G, _sym(sets{[1,3]})[1]*_sym(sets{[2,4]})[1]);
 fi;
 Append(G, GeneratorsOfGroup(sym(sets)));
 G := GR(Set(G));
 return G;
end;

sort_pattern := function(list, pat)
 local G, sets, res, rc, n;

 list := Filtered(list, r -> r.count = pat);
 if Length(list) <= 1 then return list; fi;
 sets := list[1].sets;
 G := [];
 if pat[1] = pat[2] then Append(G, _sym(sets{[1,2]})); fi;
 if pat[3] = pat[4] then Append(G, _sym(sets{[3,4]})); fi;
 if (pat[1] = pat[3]) and (pat[2] = pat[4]) then
  Add(G, _sym(sets{[1,3]})[1]*_sym(sets{[2,4]})[1]);
 fi;
 if Length(G) = 0 then return list; fi;
 Append(G, GeneratorsOfGroup(sym(sets)));
 G := GR(Set(G));
 res := [];
 print_dots(Length(list));
 fprint(">> Sorting %0 records \c", Length(list));
 while Length(list) > 0 do
  rc := Remove(list);
  Add(res, rc);
  print_dot();
  for n in Reversed([1..Length(list)]) do
#   if RepresentativeAction(G, rc.mat, list[n].mat) <> fail then
   if RepresentativeAction(G, rc.mat, list[n].mat, _on_mat) <> fail then
    Remove(list, n); print_dot();
   fi;
  od;
 od;
 print_done(Length(res));
 return res;
end;

#####################################################################
# - h^2 = 8, _min_lines = 15, max = [5] (heavy computation!!):
#   rank  = [17, 18, 19, 20]
#   lines = [ 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 34, 36 ]
#   (36 lines -- det = 32; 34 lines -- rank = 19)
# - h^2 = 8, _min_lines = 14, max = 4 (heavy computation!!):
#   rank  = [ 15, 16, 17, 18, 19, 20 ]
#####################################################################

## parameter r_bar in LemmaA11
LemmaA11r := function(rc)
 local gg, eg, nn;
 gg := gen2(rc);
 eg := List(gg, g -> Filtered(rc.fibers, f -> Length(Intersection(f, g)) > 0));
 nn := List(eg, g -> Number(g, s -> Length(s) = 1));
 nn := Minimum(nn);
 return nn;
end;

## Check Lemma A.11 for corank 2 extensions
LemmaA11 := rc -> 2*LemmaA11r(rc) + Sum(rc.count) + Sum(rc.fibers, Length) + 4;
#LemmaA11 := function(rc)
# local gg, eg, nn;
# gg := gen2(rc);
# eg := List(gg, g -> Filtered(rc.fibers, f -> Length(Intersection(f, g)) > 0));
# nn := List(eg, g -> Number(g, s -> Length(s) = 1));
# nn := Minimum(nn);
# return 2*nn + Sum(rc.count) + Sum(rc.fibers, Length) + 4;
#end;

__rrc := [];

## Try extending a special corank 2 extension (with two fibers of type A_1)
do_extend_22 := function(rc, ind, n)
 local rr;
 ind := rc.lines{ind}*rc_mat(rc);
 ind := List(ind, r -> Filtered(Union(rc.sets), s -> r[s] <> 0));
# fprint("%0\n", Union(ind));
 ind := Difference(Union(rc.sets), Union(ind));
# fprint("%0\n", ind);
 ind := Concatenation(List([4, 5], n -> Combinations(ind, n)));
 ind := do_dotted(ind, function(v)
   rr := rc_copy(rc);
   if IsBound(rr.kernel) then
    rr.kernel := List(rr.kernel, v -> Concatenation(v, [0]));
   fi;
   rr.vec := Concatenation(rr.vec, [Concatenation(v, [n + 1])]);
   rc_lines(rr);
   __rrc := rr;
   return rr;
  end);
# if Length(ind) <> 7 then Error(); fi;
 return ind;
end;

extend_22 := function(rc)
 local ind, n;
 ind := Filtered(rc.fibers, f -> Length(f) = 1);
 if Length(ind) <> 2 then Error(); fi;
 ind := Union(ind);
 if ForAny(gen2(rc), g -> Length(Intersection(g, ind)) <> 1) then Error(); fi;
 n := Filtered(ind, n -> Number(rc.lines[n], i -> i <> 0) = 1);
 if Length(n) <> 1 then Error(); fi;
 n := n[1];
 return do_extend_22(rc, ind, n);
end;


==> anc/code/hh/quad6.txt <==
# -*- GAP -*-
Read("special.txt");

## Recommended for h^2 = 6
#_min_lines := 15;    ## heavy computation !!
_min_lines := 21;

set_hh(6);

_counts := [1..4];
_count_defect := [2, 2, 2, 2];

\\no_biquad := true;

rc_validate := function(rc)
 if not rc_validate_special(rc) then return false; fi;
# want triangle free
 if has_trig_rc(rc) then return false; fi;
 if \\no_biquad and has_biquad_rc(rc) then return false; fi;
 return true;
end;

quad := function(m)
 local rc, s, mat;

 s := [[5..m + 4], [], [], []];
 mat := _2matrix(m + 4);
 put(mat, [1, 2], [3, 4]);
 _count_defect := [2, 2, 2, 2];
 if ValueOption("biquad") = true then
  mat := DirectSumMat(mat, [[-2]], [[-2]]);
  put(mat, 5, [1, 2]);
  put(mat, 6, [3, 4, 5]);
  s := s + 2;
  _count_defect := [3, 3, 3, 3];
 fi;
 put(mat, 1, s[1]);
## correcting for h
 s := s + 1;
 mat := _prepend_h(mat);
##
 rc := rec(mat := mat, params := [m],
           pp := 2, vec := [], sets := s);
# rc.mat := rc_mat_special(rc);
# rc.pp := 3;
 rc.vec := [];
 rc.G := Concatenation(List(rc.sets, s -> GeneratorsOfGroup(SymmetricGroup(s))));
 rc.G := GR(rc.G);
 s := Cartesian(rc.sets[1], rc.sets[2]);
 s := Set(Filtered(s,  c -> rc.mat[c[1]][c[2]] = 1));
 rc.G := Stabilizer(rc.G, s, OnSetsSets);
 rc.get_max := function(i)
  return m;
#   local max;
#   if i = 0 then return m; fi;
#   max := Minimum(m, i);
#   if max = m then max := n; fi;
#   if (m + n + i + max) < _min_lines then return fail; fi;
#   return max;
  end;

 return rc;
end;

#_6_cut := [0..3];
_6_cut := [
 [[0..3]],
 [[0..2], [0..2]],
 [[0..2], [0..2], [0..3]]];

_6_cut_mono := [
 [[0..2]],
 [[0..1], [0..1]],
 [[0..1], [0..1], [0..2]]];

_remove_biquad := function(rc, list)
 local vec, remove_opposite, remove_adjacent;

 remove_opposite := function(set)
  vec := List(rc.vec, v -> Intersection(v, set));
  Perform(vec, function(v)
    if Length(v) = 2 then
     list := Filtered(list, s -> Intersection(s, set) <> v);
    fi;
   end);
  Perform(Combinations(vec, 2), function(v)
    v := Intersection(v);
    if Length(v) <> 1 then return; fi;
    v := v[1];
    list := Filtered(list, s -> not(v in s));
   end);
 end;

 remove_adjacent := function(set)
  Perform(rc.vec, function(v)
    v := Intersection(v, set);
    if Length(v) <> 1 then return; fi;
    v := v[1];
    list := Filtered(list, s -> not(v in s));
   end);
 end;

 if rc.pp = 2 then
  remove_opposite(rc.sets[1]);
 else
  remove_adjacent(rc.sets[1]);
  remove_adjacent(rc.sets[2]);
  if rc.pp = 4 then remove_opposite(rc.sets[3]); fi;
 fi;
 return list;
end;

make_sets_6 := function(rc)
 local res;

 if has_pool(rc, 1) then
  res := get_pool(rc, 1);
 else
  if \\no_biquad then res := _6_cut_mono; else res := _6_cut; fi;
  res := res[rc.pp-1];
  res := List([1..Length(res)], n -> combinations(rc.sets[n], res[n]));
  res := List(Cartesian(res), Concatenation);
 fi;
 if \\no_biquad then res := _remove_biquad(rc, res); fi;
 return res;
end;

make_sets_special := make_sets_6;
make_sets := make_sets_special;

#do_step_6 := function(rc, max)
# \\max_pool := Minimum(4, max - 1);
# return step_special(rc, max);
#end;

steps := function(counts)
 local max;

 if IsRecord(counts) then counts := counts.sets{[1..counts.pp-1]}; fi;
 if IsList(counts[1]) then counts := List(counts, Length); fi;
 if Length(counts) = 1 then
  max := counts[1];
  if 4*max < _min_lines then return fail; fi;
  return max;
 fi;
 if Length(counts) = 3 then
  max := counts[3];
  if max = counts[1] then max := counts[2]; fi;
  if (max + Sum(counts)) < _min_lines then return fail; fi;
  return max;
 fi;
 if 2*(counts[1] + counts[2]) >= _min_lines then return counts[1]; fi;
 if (3*counts[1] + counts[2] - 2) >= _min_lines then return counts[1] - 1; fi;
 return fail;
end;

do_quad := function(rc)
 local m, ls, ls2, res, all, max;

 if IsInt(rc) then rc := quad(rc); fi;
 m := Length(rc.sets[1]);
 if not rc_lines(rc) then return []; fi;
 all := [rc];

 fprint("#### Step 1 ####\n");
 ls := step_special(rc, m);
 fprint("## Finalizing %0 levels ...\n", Length(ls));
 do_list(ls, function(list)
   if Length(list) = 0 then return []; fi;
   print_dots(Length(list));
   print_index("(%0 records) \c", Length(list));
   Perform(list, function(r) next_special(r); print_dot(); end);
   Print("Done\n");
   return [];
  end: level := next_());

 fprint("#### Step 2 ####\n");
 res := List([1..m], i -> []);
 Perform([1..Length(ls)], function(i)
   max := steps([m, i]);
   if max = fail then return; fi;
   Append(all, ls[i]);
   fprint("== Level %0 of %1: %2 records\n", i, Length(ls), Length(ls[i]));
   do_list(ls[i], function(r)
     ls2 := Flat(step_special(r, max));
     ls2 := Filtered(ls2, r -> steps(r.sets{[1..3]}) <> fail);
     Perform(ls2, function(r)
       next_special(r);
       Add(res[steps(r)], r);
      end);
     return [];
    end: level := next_());
  end);
 while (Length(res) > 0) and (Length(res[Length(res)]) = 0) do Remove(res); od;
 ls := res;

 fprint("#### Step 3 ####\n");
 Perform([1..Length(ls)], function(i)
   if Length(ls[i]) = 0 then return; fi;
   Append(all, ls[i]);
   fprint("== Level %0 of %1: %2 records\n", i, Length(ls), Length(ls[i]));
   Append(all, do_list(ls[i], r -> step_special(r, max): K3 := false, level := next_()));
  end);

 res := all;
 fprint("## Filtering %0 records \c", Length(res));
 if \\keep_count then res := Filtered(res, is_valid_special); fi;
 res := Filtered(res, r -> Sum(r.count) >= _min_lines);
 Perform(res, function(r)
   if Length(r.vec) > 0 then next_special(r); fi;
   r.pp := 0;
  end);
 fprint("to %0\n", Length(res));
 res := is_K3_list(res: level := next_());
 print_stats(res);
 return res;
end;

#########################################################################
#########################################################################
#########################################################################
#########################################################################

#do_quad := function(m, n, r)
# local rc, ls, res, max;
#
# if n > m then n := m; fi;
# if r > n then r := n; fi;
# return _add_sections(quad(m, n, r));
#end;

add_sections := do_quad;

all_quad := function(max)
 local m, n, r, res;
 res := [];
 if IsInt(max) then max := Reversed([0..max]); fi;
 for m in max do
  for n in Reversed([0..m]) do
   if Maximum(2*m + 2*n, 3*m + n - 2) < _min_lines then break; fi;
   for r in Reversed([0..n]) do
    fprint("################################\n");
    fprint("## Params: %0\n", [m, n, r]);
    Append(res, do_quad(m, n, r));
   od;
  od;
 od;
 if _validate_only then return res; fi;
 fprint("####################################\n");
 _print_counts(res);
 _print_ranks(res);
 return res;
end;

make_fibers_quad := function(rc)
 local res;
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 res := List(rc.sets, s -> combinations(s, [0..2]));
 res := List(Cartesian(res), Concatenation);
 return res;
end;

quad_fibers := function(rc)
 make_sets := make_fibers_quad;
 return _add_fibers(rc);
end;

add_fibers := quad_fibers;

G_pattern := function(pat, sets)
 local G;

 G := [];
 if pat[1] = pat[2] then Append(G, _sym(sets{[1,2]})); fi;
 if pat[3] = pat[4] then Append(G, _sym(sets{[3,4]})); fi;
 if (pat[1] = pat[3]) and (pat[2] = pat[4]) then
  Add(G, _sym(sets{[1,3]})[1]*_sym(sets{[2,4]})[1]);
 fi;
 Append(G, GeneratorsOfGroup(sym(sets)));
 G := GR(Set(G));
 return G;
end;

sort_pattern := function(list, pat)
 local G, sets, res, rc, n;

 list := Filtered(list, r -> r.count = pat);
 if Length(list) <= 1 then return list; fi;
 sets := list[1].sets;
 G := [];
 if pat[1] = pat[2] then Append(G, _sym(sets{[1,2]})); fi;
 if pat[3] = pat[4] then Append(G, _sym(sets{[3,4]})); fi;
 if (pat[1] = pat[3]) and (pat[2] = pat[4]) then
  Add(G, _sym(sets{[1,3]})[1]*_sym(sets{[2,4]})[1]);
 fi;
 if Length(G) = 0 then return list; fi;
 Append(G, GeneratorsOfGroup(sym(sets)));
 G := GR(Set(G));
 res := [];
 print_dots(Length(list));
 fprint(">> Sorting %0 records \c", Length(list));
 while Length(list) > 0 do
  rc := Remove(list);
  Add(res, rc);
  print_dot();
  for n in Reversed([1..Length(list)]) do
#   if RepresentativeAction(G, rc.mat, list[n].mat) <> fail then
   if RepresentativeAction(G, rc.mat, list[n].mat, _on_mat) <> fail then
    Remove(list, n); print_dot();
   fi;
  od;
 od;
 print_done(Length(res));
 return res;
end;

#####################################################################
# - h^2 = 8, _min_lines = 15, max = [5] (heavy computation!!):
#   rank  = [17, 18, 19, 20]
#   lines = [ 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 34, 36 ]
#   (36 lines -- det = 32; 34 lines -- rank = 19)
# - h^2 = 8, _min_lines = 14, max = 4 (heavy computation!!):
#   rank  = [ 15, 16, 17, 18, 19, 20 ]
#####################################################################


==> anc/code/hh/res.txt <==
# -*- GAP -*-

global_found   := [];
global_low     := [];
global_invalid := [];
global_count   := [];
global_ranks   := [];
global_time    := 0;

## To be overridden
\\file := "";
_lines_wanted := 0;
compute_h_values := ReturnTrue;

_reload := function() Read(format("%0_.txt", \\file)); end;

## If a function, will be used in sort_list
\\sort_key := fail;

#####################################################################
## Analyzing results
#####################################################################

\\keep_records   := false;
\\min_default    := 20;
\\wanted_default := 0;

\\graphs_kept := function(rc)
 local wanted;

 rc.kept := ValueOption("graph");
 if not IsInt(rc.kept) then rc.kept := \\min_default; fi;
 wanted := ValueOption("wanted");
 if wanted = false then return; fi;
 if not IsInt(wanted) then wanted := \\wanted_default; fi;
 if wanted >= 0 then
  rc.kept := Maximum(rc.kept, rc.wanted - wanted);
 elif Length(rc.count) > 0 then
  rc.kept := Maximum(rc.kept, Maximum(rc.count) + wanted + 1);
 fi;
end;

\\result_base    := "result/";

result_mask := function(dir, file)
 return format("%1%2/h%0_%3", "%0", \\result_base, dir, file);
end;

_sort_by_h := function(list)
 SortParallel(List(list, r -> [-count(r), -Length(r.h), r.h]), list);
end;

print_h := function(rc)
 local h, real, cnt, wanted;

 if IsBound(rc.deg) then
  h := format("%0 mod %1", String(rc.h mod(2*rc.deg), 2), 2*rc.deg);
 else
  h := String(rc.h, 2);
 fi;
 real := "?";
 if IsBound(rc.real) and (Length(rc.real) > 0) then real := Maximum(rc.real); fi;
 cnt := Reversed(Set(rc.count));
 if Length(cnt) = 0 then cnt := ["?"]; fi;
 wanted := "";
 if IsBound(rc.wanted) then wanted := format(" (%0)", rc.wanted); fi;
# if Length(cnt) > 8 then cnt := Concatenation(String(cnt{[1..8]}), " ..."); fi;
 fprint(" - h = %0%1: real <= %2; count = %3", h, wanted, String(real, 2), cnt[1]);
 Perform([2..Length(cnt)], function(i)
   if i < 8 then Print(", ", cnt[i]); fi;
   if i = 8 then Print(", ..."); fi;
  end);
 Print("\n");
end;

_load_result := function(mask, hh)
 local ls, real, res;

 res := rec(h := hh, hh := List(hh, function(h)
   Read(Concatenation(format(mask, h), ".txt"));
   Read(Concatenation(format(mask, h), "_found.txt"));
   fprint(" - h = %0 (%3): %1 (%2 records);  \c",
          String(h, 2), count(global_found), Length(global_found),
          _lines_wanted);
   real := Filtered(global_found, is_real_rc);
   real := count(real);
   Print("real = ", real, "\n");
   return rec(h := h,
              wanted := _lines_wanted,
              count := global_count,
              found := global_found,
              real  := real
              );
  end));
 print_bar();
 if ValueOption("graph") = false then return res; fi;
 res.graph := [];
 Perform(res.hh, function(rc)
   \\graphs_kept(rc);
   Append(res.graph, Filtered(rc.found, r -> count(r) >= rc.kept));
  end);
 ls := ValueOption("append");
 if IsList(ls) then Append(res.graph, ls); fi;
 if Length(res.graph) > 0 then
  res.graph := sort_list(res.graph, \\sort_key);
  SortParallel(List(res.graph, r -> -count(r)), res.graph);
  res.graph := graph_list(res.graph: level := next_());
  print_bar();
  quick_xlist(res.graph: lines, level := next_());
  print_bar();
 fi;
 _sort_by_h(res.graph);
 if ValueOption("real") <> false then
  real_rc(res.graph);
  print_bar();
 fi;
 Perform(res.hh, function(h)
   Perform(res.graph, function(rc)
     if h.h in rc.h then AddSet(h.count, count(rc)); fi;
     if IsBound(rc.real) and (h.h in rc.real) then AddSet(h.real, count(rc)); fi;
    end);
   print_h(h);
   if not \\keep_records then Unbind(h.found); fi;
  end);
 return res;
end;

\\load_result := _load_result;

load_result := function(arg)
 local dir, hh, res;

# file := \\file;
 if IsBound(arg[1]) and IsString(arg[1]) then \\file := Remove(arg, 1); _reload();  fi;
 dir := ValueOption("dir");
 if not IsString(dir) then dir := \\file; fi;
 if not IsBound(arg[1]) then arg[1] := compute_h_values(\\file); fi;
 hh := arg[1];
 print_bar();
 fprint("## Loading \"%0\"\n", \\file);
 res := \\load_result(result_mask(dir, \\file), hh);
 if ValueOption("save") = true then
  save(format("%0_graph", \\file), res);
 fi;
 return res;
end;

ranges := function(set)
 local res, range, n;
 set := Set(set);
 res := [];
 while Length(set) > 0 do
  n := Remove(set, 1);
  range := [n];
  while (Length(set) > 0) and (set[1] = n + 1) do
   n := Remove(set, 1);
   Add(range, n);
  od;
  Add(res, range);
 od;
 return res;
end;

str_ranges := function(set)
 set := ranges(set);
 set := List(set, function(s)
   if Length(s) = 1 then return String(s[1]); fi;
   if Length(s) = 2 then return format("%0, %1", s[1], s[2]); fi;
   return format("%0..%1", Minimum(s), Maximum(s));
  end);
 return JoinStringsWithSeparator(set, ", ");
end;

real := function(list)
 if IsRecord(list) then list := list.hh; fi;
 Perform(list, function(r) r.count := r.real; end);
 return list;
end;

_load_graphs := function(dir, files, mask)
 return List(files, function(rc)
   rc := format(mask, rc);
   if ValueOption("silent") <> true then
    print_bar();
    fprint("## Loaded %0\n", rc);
   fi;
   rc := load_var(dir, rc).hh;
   rc := Filtered(rc, r -> Length(r.count) > 0);
   if ValueOption("real") = true then
    rc := Filtered(rc, r -> Length(r.real) > 0);
   fi;
   if ValueOption("silent") <> true then Perform(rc, print_h); fi;
   if ValueOption("real") = true then real(rc); fi;
   return rc;
  end);
end;

\\parabolic_path := "out/Fano_graphs/0. parabolic/";
\\parabolic_file := ["a2p", "a3p", "a4p", "a5p", "a6p", "a7p", "a8p", "a9p",
                     "d4p", "d5p", "d6p", "d7p", "d8p", "d9p",
                     "e6p", "e7p", "e8p"];

collect_parabolic := function()
 local list;
 list := _load_graphs(\\parabolic_path, \\parabolic_file, "%0_pencil");
 return list;
end;

mc_parabolic := function(h)
 h := h/2;
 if h mod 3 = 1 then return 24; fi;
 if h mod 4 = 2 then return 24; fi;
 if h mod 4 = 0 then return 22; fi;
 if h mod 5 = 2 then return 22; fi;
 return 21;
end;

mr_parabolic := function(h)
 h := h/2;
 if h mod 3 = 0 then return 21; fi;
 if h mod 5 = 1 then return 21; fi;
 if h mod 7 = 0 then return 21; fi;
# return 20;
 h := h mod 120;
 if (h <> 17) and (h <> 113) then return 20; fi;
 return 19;
end;

max_parabolic := function(h)
 if ValueOption("real") = true then return mr_parabolic(h); fi;
 return mc_parabolic(h);
end;

\\hyperbolic_path := "out/Fano_graphs/0. hyperbolic/";
\\hyperbolic_file := ["a2p", "a3p", "a4p", "a5p", "a6p", "a7p", #"a8p", "a9p",
                      "d4p", "d5p", "d6p", "d7p", "d8p", #"d9p",
                      "e6p", "e7p", "e8p"];

load_graph := name -> load_var(\\hyperbolic_path, format("%0_graph", name));

update_graph := function(dir, name)
 local g;
 g := load_var(dir, name);
 real_rc(g);
 fprint("# count = %0\n", count(g));
 fprint("# D     = %0\n", str_ranges(g.h/2));
 fprint("# D_R   = %0\n", str_ranges(g.real/2));
 save(name, g);
 return g;
end;

max_values := function(list)
 local h, max, rc, ls;
 if IsRecord(list) then list := list.hh; fi;
 h := Set(list, r -> r.h);
 list := List(h, function(h)
   rc := rec(h := h);
   ls := Filtered(list, r -> r.h = h);
   rc.count := Union(List(ls, r -> r.count));
   rc.max := 19;
   if Length(rc.count) > 0 then rc.max := Maximum(rc.count); fi;
   rc.OK := ForAll(ls, r -> (r.kept - 1) <= rc.max);
   return rc;
  end);
 print_bar();
 max := Reversed(Set(list, r -> r.max));
 max := List(max, function(m)
   ls := Filtered(list, r -> r.max = m);
   ls := List(ls, r -> r.h);
   fprint("max = %0: D = %1\n", m, str_ranges(ls/2));
   return rec(max := m, h := ls);
  end);
 ls := Filtered(list, r -> not r.OK);
 if Length(ls) > 0 then
  fprint("## UNCERTAIN: %0\n", str_ranges(Set(ls, r -> r.h/2)));
 fi;
 return max;
end;

collect_hyperbolic := function(arg)
 local list, max, tab;
 if IsBound(arg[1]) then
  list := load_graph(arg[1]).hh;
  if ValueOption("real") = true then list := real(list); fi;
 else
  list := Flat(_load_graphs(\\hyperbolic_path, \\hyperbolic_file, "%0_graph"));
 fi;
 max := max_values(list);
 tab := [];
 Perform(max, function(r) Perform(r.h, function(h) tab[h/2] := r.max; end); end);
 return rec(max := max, hh := list, table := tab);
end;

\\M_C := _load_data("M_C");
\\M_R := _load_data("M_R");

mc_hyperbolic := function(h)
 h := h/2;
 if IsBound(\\M_C[h]) then return \\M_C[h]; fi;
 return 19;
end;

mr_hyperbolic := function(h)
 h := h/2;
 if IsBound(\\M_R[h]) then return \\M_R[h]; fi;
 return 19;
end;

max_hyperbolic := function(h)
 if ValueOption("real") = true then return mr_hyperbolic(h); fi;
 return mc_hyperbolic(h);
end;


==> anc/code/hh/roots.txt <==
# -*- GAP -*-

err_LSign       := "**Line sign mismatch\n";
err_ZRoot       := "**Too many invalid roots\n";

__check_Weyl_rank := true;

##############################################
# Extensibility and exceptional divisors
##############################################

## The computation can be affected by rc.spec.lines:
#   true    - (default) use all lines/isotropic vectors
#   false   - do not use lines; just build an abstract Weyl chamber
#   <list>  - use lines/isotropic vectors on the list

## rc.ex is sorted according to ln; at least one ln[1] = 0
_handle_zero :=
function(mat, rc, ln)
 local l, ls, t;
 ls := rc.ex;
 ln := Positions(ln, 0);
 l := -ls[1]*mat;
 Perform([2..Length(ln)], function(e)
   t := l*ls[e];
   if t > 0 then return; fi;
   if t < 0 then ls[e] := -ls[e]; return; fi;
   l := 2*l - ls[e]*mat;
  end);
 t := List(ln, v -> l*ls[v]);
 if ForAny(t, v -> v <= 0) then Error(); fi;
 return Permuted(ls, Sortex(t));
end;

bad_roots :=
function(mat, rc)
 local ls, ln, e, pp, t;

 if Length(rc.ex) = 0 then return false; fi;

# the list of explicit lines to be taken into account
 ln := true;
 if IsBound(rc.spec) and IsBound(rc.spec.lines) then
  ln := rc.spec.lines;
  if ln = false
   then ln := [];
  elif (ln <> true) and not IsList(ln) then
   Error("!!Unsupported parameter");
  fi;
 fi;
 if not IsList(ln) then
  ln := PositionsProperty(mat[1], i -> i > 0);
  RemoveSet(ln, 1);
 fi;

# check the extensibility and compute l_*
 ls := rc.ex;
 pp := [1..Length(ls)];
 for e in [1..Length(ls)] do
  t := 0;
  if ForAny(ln, function(p)
    p := ls[e]*mat[p];
    if p = 0 then return false; fi;
    if p > 0 then
     t := t + p;
     return false;
    fi;
    if t > 0 then return true; fi;
    ls[e] := -ls[e];
    t := t - p;
    return false;
   end)
  then
   err_(err_LSign, rc);
   rc.ex := [ls[e]];
   return true;
  fi;
  pp[e] := t;
 od;

# compute the Weyl chamber
 SortParallel(pp, ls);
 if pp[1] <= 0 then ls := _handle_zero(mat, rc, pp); fi;
 t := [];
 pp := [];
 Perform(ls, function(e)
   if ForAny(t, u -> e*u < 0) then return; fi;
   Add(t, mat*e);
   Add(pp, e);
  end);
 if __check_Weyl_rank and (Length(pp) <> Rank(ls)) then
  Error("!!Invalid Weyl chamber\n");
  return true;
 fi;
 rc.ex := pp;
 rc._pp := t;
 return false;
end;


==> anc/code/hh/sKummer.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("sbase.txt");

##########################################################
## Kummer surfaces
## Typical usage:
# pp := Kummer(number);
# FOUND := do_Kummer(pp);
# Append(FOUND, pp);
# save_sing(pp);
##########################################################

\\degree        := infinity;
\\file          := "Kummer";
## Prefer plain mode
\\safe          := false;
## Keep everything!
\\lines_kept    := 0;

##########################################################
## Validation and creation
##########################################################

KG     := 0;
code   := 0;
\\code := rec();

section_kind :=
function(s)
 local len;
 len := Length(s);
# if len = 0 then return 0; fi;
 if IsBound(\\code.(len)) and (PositionSet(\\code.(len), s) <> fail) then
  return len;
 fi;
 if PositionSet(\\code.0, s) <> fail then return -len; fi;
 return fail;
end;

_rc_prepare_Kummer :=
function(rc)
 local m;
 m := Length(rc.mat);
 m := last_left(){[m..Length(rc.lines)]}{[2..m]};
 m := List(m, r -> Positions(r, 1));
 Sort(m);
 rc.sections := m + 1;
 MakeImmutable(rc.sections);
 rc.secs := List(rc.sections, section_kind);
 Sort(rc.secs);
 MakeImmutable(rc.secs);
end;

_rc_validate_Kummer :=
function(rc)
 _rc_prepare_Kummer(rc);
 if BYPASS then return true; fi;
 if __invalid_list(rc, \\validate_rec) then return false; fi;
 return true;
end;

rc_validate := _rc_validate_Kummer;

support := v -> PositionsProperty(v, p -> not IsZero(p));
len := v -> Number(v, p -> not IsZero(p));

_init_Kummer :=
function()
 local u, vv;
 KG := MathieuGroup(24);
 vv := SylowSubgroup(KG, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(KG, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 code := List(Basis(vv), v -> List(v, Int));
 code := VectorSpace(GF(2), code*Z(2)^0);
 code := List(code, support);
end;

_list_kernels :=
function(rc, prime)
 local comp, pwr, mat, vv, r, s, gens, acts, orb;
 comp := component(discr(rc), prime);
 pwr := discr_powers(comp);
 vv := isotropic_vectors_all(comp);
 SortParallel(vv.coord, vv.vectors);
 mat := rc.mat;
 gens := GeneratorsOfGroup(stab(rc));
 acts := List(gens, function(g)
   g := discr_auto(PermutationMat(g, Length(mat)), mat, comp);
   g := List(vv.coord, v -> (v*g) mod pwr);
   return SortingPerm(g);
  end);
 orb := OrbitsDomain(stab(rc), [1..Length(vv.coord)], gens, acts);
 comp := [];
 mat := Filtered([2..Maximum(pwr)], i -> (i mod prime) <> 0);
 Perform(orb, function(o)
   if ForAny(mat, function(s)
     s := Position(vv.coord, (vv.coord[o[1]]*s) mod pwr);
     if s = fail then Error(); fi;
     return ForAny(comp, c -> s in c);
    end) then return; fi;
   Add(comp, o);
  end);
 orb := List(comp, function(o)
   r := rc_copy(rc);
#   r.orb := vv.coord{o};
   o := Minimum(o);
   r.kernel := Concatenation(r.kernel, [vv.vectors[o]]);
   o := Set(mat, s -> Position(vv.coord, (vv.coord[o]*s) mod pwr));
   r.G := Stabilizer(stab(rc), o, gens, acts, OnSets);
   if IsBound(rc.safe) then r.safe := rc.safe; fi;
   rc_lines(r);
   return r;
  end);
 orb := Filtered(orb, r -> not IsBound(r.error));
 orb := Concatenation([rc], orb);
 orb := Filtered(orb, function(r)
   r := K3_is_embedded_discr_C(discr(r));
   if r = true then return true; fi;
   if r = 0 then return false; fi;
## Otherwise must be a list of bad primes
   return not(prime in r);
  end);
 return orb;
end;

_stab_Kummer_14 :=
function(bb, cc)
 local G, vv;
 vv := List(Combinations(cc, 2), Intersection);
 vv := List(Combinations(vv, 2), Intersection);
 vv := Filtered(vv, v -> Length(v) = 2);
 G := Reversed(vv[1]);
 G := GR(List(vv, v -> MappingPermListList(G, v)));
 return Stabilizer(G, cc, OnSetsSets);
end;

_stab_Kummer_13 :=
function(bb, cc)
 local G, vv;
 vv := List(Combinations(cc, 2), Intersection);
 vv := Filtered(vv, v -> Length(v) = 4);
 G := SymmetricGroup(vv[1]);
 Perform([2..Length(vv)], function(v)
   G := ClosureGroup(G, MappingPermListList(vv[1], vv[v]));
  end);
 return Stabilizer(G, cc, OnSetsSets);
end;

_Kummer :=
function(arg)
 local rc, bb, cc, G, g, vec;

 vec := function(s)
  g := List([1..Maximum(bb)], i -> 0);
  Perform(s, function(i) g[i] := 1; end);
  return g;
 end;

 _init_Kummer();
 bb := First(code, v -> Length(v) = 16);
 G := Stabilizer(KG, bb, OnSets);
 g := RepresentativeAction(SymmetricGroup(24), bb, [2..17], OnSets);
 code := Set(code, v -> OnSets(v, g));
 KG := G^g;
 bb := [2..17];
 cc := Filtered(code, v -> IsSubset(bb, v));
 KG := GeneratorsOfGroup(KG);
 KG := List(KG, g -> SortingPerm(Concatenation([1], OnTuples(bb, g))));
 KG := GR(KG);
 G := KG;
# cc := code;

 if IsBound(arg[1]) and (arg[1] in [11..16]) then
  bb := [2..arg[1] + 1];
  cc := Filtered(cc, v -> IsSubset(bb, v));
  G := Stabilizer(G, bb, OnSets);
  G := cut_group(G, [1..arg[1] + 1]);
  if arg[1] = 14 then
   G := _stab_Kummer_14(bb, cc);
  elif arg[1] = 13 then
   G := _stab_Kummer_13(bb, cc);
  elif arg[1] <= 12 then
   G := Stabilizer(SymmetricGroup(bb), cc, OnSetsSets);
  fi;
 fi;

 \\code := rec(0 := Immutable(cc));
 g := Set(code, v -> Intersection(v, bb));
 SubtractSet(g, cc);
 Perform(Set(g, Length), function(l)
   \\code.(l) := Immutable(Filtered(g, v -> Length(v) = l));
  end);

## rc.spec.kernel indicates that stab respects kernel!!
 rc := rec(G := G, vec := [], sets := bb, code := cc, pp := 0,
           spec := Immutable(rec(kernel := true)),
           sections := [],
           mat := prepend_h(DiagonalMat(List(bb, i -> -2))));
 _set_safe(rc);
 cc := List(cc, vec);
 cc := VectorSpace(GF(2), cc*Z(2));
 cc := List(Basis(cc), support);
 cc := List(cc, vec);
 rc.kernel := cc/2;
 rc_lines(rc);
 return rc;
end;

Kummer :=
function(arg)
 local rc;

 if not IsBound(arg[1]) then arg[1] := 16; fi;

 \\file := format("Kummer_%0", arg[1]);
 fprint("## Kummer %0 lines: \c", arg[1]);
 rc := _Kummer(arg[1]);
 rc.S := arg[1];
 rc := _list_kernels(rc, 2: level := next_());
 fprint(">> Found %0 records\n", Length(rc));
 if (arg[1] <= 14) or ((arg[1] = 15) and (\\hh.h <= 4)) then
## Too many sections: do in two steps!
  Perform(rc, function(r) r.max := 2; end);
 fi;
 return rc;
end;

##########################################################
## Sections
##########################################################

\\create_sections :=
function(rc)
 local sec;

 sec := combinations(rc.sets, [1..\\hh.single]);
 if IsBound(rc.kernel) then
  Perform(rc.kernel, function(k)
    sec := Filtered(sec, s -> IsInt(k[1] + Sum(k{s})));
   end);
 fi;
 sec := _test_single_sections(rc, sec, 1, -2);
 return sec;
end;

\\make_intersections := intersections_fiber;

_collect_Kummer :=
function(rc, res)
 local max, _pr;

 if not IsBound(rc.counts) then rc.counts := []; fi;
 _pr := _print_BYPASS;
 max := 0;
 if IsBound(rc.kernel) then max := Length(rc.kernel); fi;
 res := do_saturate(res, IdFunc, function(rr, list)
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(rc.counts, counts(list));
   list := Filtered(list, \\keep_record);
   Perform(list, function(r)
     if IsBound(r.spec) and IsBound(r.kernel) and (Length(r.kernel) > max) then
## Kernel is no longer stabilized!
      r.spec := ShallowCopy(r.spec);
      Unbind(r.spec.kernel);
      MakeImmutable(r.spec);
     fi;
    end);
   return list;
  end);
 return res;
end;

do_Kummer :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, do_Kummer); fi;

 res := add_yyy(rc, ls -> _collect_Kummer(rc, ls), true);
 if IsBound(rc._pool) then
  rc.orbits := List(OrbitsDomain(stab(rc), rc._pool, OnSets), Minimum);
  rc.kinds  := List(rc.orbits, section_kind);
 fi;
 clean(rc);
 clear_pool(rc);
# Unbind(rc._unpacked);
# Unbind(rc._action);
# Unbind(rc._pool);
 return res;
end;

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "K3", "error", "counts", "ERRORS", "orbits", "kinds" ];

\\save_data := rc -> copy_fields(rc, \\spencil_saved);


==> anc/code/hh/sa2_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_2-graphs
# Mainly designed for sextics and up (no intersections in sec_n)
###################################################################

#\\cut         := 18;
\\pencil      := Immutable([2]);
\\degree      := 3;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..4]);
\\ssecs       := Immutable([1..3]);     ## All are simple

## Intersections of sections
Add(\\set_hh_list, rec(name := "a3", func := function()
 local bounds;
 bounds := [0, 0];      ## Cannot have intersection (experimental)
 if \\hh.h  <= 6 then bounds := [1, 1]; fi;
 \\max_intr_bound := create_bounds(bounds);
end));

## Maximal number of parallel sections intersectiong a common extra fiber
\\max_trig  := [];

_a2_get :=
function()
 local sets;
 sets := \\hh.single - 1;
# sets := PositionsProperty(\\max_trig, s -> Length(s) > 0);
# sets := Maximum(sets);
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(stab(\\P[2]), sets, Permuted);
 return sets;
end;

set_orbit_routines(_a2_get);

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_cut    := [, 14, 18, 21,];
\\hh_secs   := [, 20, 19, 16,];# 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 53, 36, 30,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 48, 34, 29,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

## Maximal number of parallel sections intersectiong a common extra fiber
#   (compiled via test_trig)
\\hh_trig   := Immutable([,
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3, 4 ], [ 0, 1, 2, 3, 4, 5 ],
  [ 0, 1, 2, 3, 4, 5, 6 ], [ 0, 1, 2, 3, 4, 5, 6, 7 ], [ 0, 1, 2, 3, 4, 5, 6, 7, 8 ],
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9 ], [ 0, 1, 2, 3, 4 ], [  ] ],      # h = 4
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ], [ 0, 1, 2, 3 ],
  [ 1, 2, 3 ], [ 2, 3 ], [ 3 ] ],                                   # h = 6
[ [ 0, 1 ], [ 0, 1, 2 ], [ 0, 1, 2, 3 ], [  ], [  ], [  ], [  ] ],  # h = 8
[ [ 0, 1 ], [ 0, 1 ], [ 1 ], [  ], [  ], [  ] ],                    # h = 10
[ [ 0, 1 ], [  ], [  ], [  ], [  ] ],                               # h = 12
]);

## Maximal number of parallel sections
Add(\\set_hh_list, rec(name := "a2", func := function()
 \\max_trig := _select_h(\\hh_trig);
end));

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa2p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa2_fiber.txt");

#####################################################################
## Pencils of type ~A_2
#####################################################################

\\file        := "a2p";

## Compute in two steps
\\created :=
function(rc)
 if \\hh.h <= 6 then
  rc.max := 2;
 else
  rc.max := 1;
 fi;
end;

## Handling extra edges
\\order       := Immutable([1, 2, 3]);

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_advanced();

## Do not collect section counts
\\want_all_sections := ReturnFalse;

_a2_skip_extra :=
function(rc, vec, level)
 if (level >= 2) and IsBound(vec.pp) then   ## Has virtual sections
  vec.max := -1;
  return true;
 fi;
 return false;
end;

\\skip_extra_edge := _a2_skip_extra;

_a2_last_extra :=
function(rc, vec, level)
## Last edge, no matter what vec.rmin is
 if (level >= 3) or ((level >= 2) and _submax(vec)) then
  vec.last := true;
  __spencil_count_last := __spencil_count_last + 1;
 fi;
end;

\\last_extra_edge := _a2_last_extra;

## Intersections of sections
Add(\\set_hh_list, rec(name := "a3p", func := function()
 \\make_intersections := intersections_none;
## the matrix is set in "sa3_fiber.txt"
 if \\hh.h <= 6 then set_intersections_mat(); fi;
end));

\\set_hh();

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa3_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_3-graphs
###################################################################

\\cut         := 17;
\\pencil      := Immutable([3]);
\\degree      := 4;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..5]);
\\ssecs       := Immutable([1..4]);     ## All are simple

Append(\\validate_rec, [
rc_biquad,                  ## biquad free; will also detect trigs
]);
rc_biquad.max   := 2;

\\validate_set  := [
set_biquad,                 ## biquad free
];
set_biquad.max  := 2;

mat_biquad      := ShallowCopy(rc_biquad);
\\validate_mat  := [
mat_biquad,                 ## will also work for special octics
];

\\hh_biquad     := Immutable([,
[1, 2, 1],  ## h = 4
[1, 2, 1],
[1, 2, 1],
[1, 1, 1],  ## h = 10
[1, 1, 1],
[1, 0, 1],  ## h = 14
[0, 0, 0],  ## h = 16
]);

## Handling extra edges
_a3_sym := stab(\\P[3]);

_a3_get :=
function()
 local sets;
 sets := \\hh.single - 2;
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(_a3_sym, sets, Permuted);
 return sets;
end;

set_orbit_routines(_a3_get);

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_secs   := [, 21, 20, 16,];# 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 49, 36, 32,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 30, 34, 30,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

## Intersections of sections
Add(\\set_hh_list, rec(name := "a3", func := function()
 local bq;
 bq := 0;
 if \\hh.h <= 6 then
  bq := ValueOption("biquad");
  if bq = true then bq := 1;
  elif bq = false then bq := 0;
  elif not IsInt(bq) or (bq < 0) then bq := 0; fi;
  if (\\hh.h = 6) and (bq > 1) then bq := 1; fi;
 fi;
 \\hh.biquad := bq;
 bq := _select_h(\\hh_biquad) + \\hh.biquad;
 if (\\hh.h = 8) and not \\hh.singular then
  bq := [1, 1, 1];      ## Cannot have double intersection (experimental)
 fi;
 \\max_intr_bound := create_bounds(bq);
 bq := 2 + \\hh.biquad;
 rc_biquad.max  := bq;
 set_biquad.max := bq;
 mat_biquad.max := bq;
 _a3_sym := stab(\\P[3]);
end));

\\set_hh();

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################

#####################################################################
## Double sections
#####################################################################

__print_xy := true;     # debug info

_adjust_xy_biquad :=
function(xy)
 local p;

 if (Length(xy) = 1) and IsList(xy[1]) then xy := xy[1]; fi;
 xy := List(xy);
 while Length(xy) < 2 do Add(xy, 0); od;
 Perform([1, 2], function(n)
   xy[n] := Maximum(Minimum(xy[n], \\hh.biquad), 0);
  end);
 if (xy[1] = 0) or (xy[2] = 0) then xy := xy{[1, 2]}; fi;
 if Length(xy) >= 3 then
  xy := xy{[1..3]};
  if xy[3] = false then xy[3] := 0;             ## No intersection
  elif xy[3] = true then xy[3] := xy[1]; fi;    ## Maximal intersection
 fi;
 return xy;
end;

_a3p_set_xy :=
function(rc, xy, max)
 local spec, bq, min, adjust;

 adjust := function(e, n)
  if not max then return; fi;
  min := Filtered(rc.vec, v -> v[1] = e);
  if Length(min) = 0 then return; fi;
  min := List(min, v -> Number(v, p -> p <= \\th_intr));
  min := Minimum(min) - 2;
  bq.max[n] := Minimum(bq.max[n], min);
  bq.max[n + 2] := Minimum(bq.max[n + 2], min);
 end;

 if IsZero(xy) then return; fi;
 spec := rec();
 if IsBound(rc.spec) then spec := ShallowCopy(rc.spec); fi;
 xy := xy{[1, 2]};
 bq := rec(x := xy[1], y := xy[2], xy := 0,
           max := (\\hh.single - 2) - Concatenation(xy, xy));
 spec.bq := bq;
 if __print_xy then fprint(" \033[32m--- %0 --> \c", bq.max); fi;
 if xy[1] = 0 then
  adjust(3, 1); bq.xy := 2;
 elif xy[2] = 0 then
  adjust(2, 2); bq.xy := 2;
 else
  if (xy[1] = 1) and (xy[2] = 1) and ForAny(rc.vec[1], p -> p > \\th_intr) then
   adjust(3, 1); adjust(2, 2);
  fi;
  min := [2, 3];
  SortParallel(xy, min);
  min := Filtered(rc.vec, v -> v[1] = min[1]);
  min := Maximum(List(min, v -> Number(v, p -> p > \\th_intr)));
  if min < xy[2] then bq.xy := min + 3; fi;
#  bq.xy := ForAny(rc.vec[1], p -> p > \\th_intr);
#  if bq.xy then adjust(3, 1); adjust(2, 2); fi;
 fi;
 if __print_xy then _print("%0; xy = %1\033[0m\n", bq.max, bq.xy); fi;
 MakeImmutable(spec);
 rc.spec := spec;
end;

_a3p_orbits :=
function(max)
 local orb;
 orb := List(get_orbits());
## Apply the new maxima
 Apply(orb, ls -> Filtered(ls, o -> ForAll([1..4], i -> o[i] <= max[i])));
 while (Length(orb) > 0) and (orb[Length(orb)] = []) do Remove(orb); od;
 MakeImmutable(orb);
 \\hh_data.orbits := orb;
end;

_a3p_file :=
function(xy, file)
 \\file := Immutable(file);
 if IsZero(xy) then return \\file; fi;
 \\file := format("%0_%1_%2", \\file, xy[1], xy[2]);
 if IsBound(xy[3]) then \\file := format("%0_%1", \\file, xy[3]); fi;
 MakeImmutable(\\file);
 fprint(">> Set \\\\file = \"%0\"\n", \\file);
end;

#####################################################################
## Temp stuff
#####################################################################

triquads :=
function(rc)
 local ln, l3, s3, res;
 rc := config(rc);
 ln := List(rc, r -> Positions(r, 1));
 l3 := Filtered(Combinations([1..Length(ln)], 3),
                    c -> Length(Intersection(ln{c})) = 3);
 l3 := List(l3, c -> Concatenation(c, Intersection(ln{c})));
 s3 := Set(l3, Set);
 Apply(s3, s -> First(l3, l -> Set(l) = s));
 Apply(s3, function(s)
   res := rec(s := s);
   res.pp := Cartesian(Combinations(s{[1..3]}, 2), Combinations(s{[4..6]}, 2));
   res.pp := List(res.pp, Concatenation);
   Apply(res.pp, c -> Concatenation(c, Filtered([1..Length(rc)],
                                            n -> IsZero(rc[n]{c}))));
   res.ln := List(res.pp, Length);
   return res;
  end);
 return s3;
end;


==> anc/code/hh/sa3p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa3_fiber.txt");

#####################################################################
## Pencils of type ~A_3
#####################################################################

\\file        := "a3p";

## Intersections of sections
set_intersections_mat();        ## the matrix is set in "sa3_fiber.txt"

## Handling extra edges
\\order       := Immutable([1, 2, 4, 3]);

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_advanced();

__a3p_count_self := [];   ## #{times rc.self is set}
__a3p_count_last := [];   ## #{times rc.last is set}
Append(__debug_vars, ["__a3p_count_self", "__a3p_count_last", ]);

_a3_skip_extra :=
function(rc, vec, level)
 if IsBound(vec.last) then
# Consistency check: this should not happen!
  if ((vec.self + level) <> 4) or (vec.last <> true) or not _submax(vec) then
   Error("!!Something went wrong!\n");
  fi;
# this has been carried over; just do one more step!
  vec.max  := 1;
  if level = 3 then vec.max := -1; fi;     ## skip this step
  Unbind(vec.min);
  return true;
 fi;
 return false;
end;

\\skip_extra_edge := _a3_skip_extra;

_a3_last_extra :=
function(rc, vec, level)
## If rank is submaximal, just check [2, 4] or [3, 4]
 if ((level = 2) or (level = 3)) and _submax(vec) then
# just try to increase rank
  vec.last := true;
  __sort_increment(__a3p_count_last, level);
# carry over to the next step
  if vec.rmin <= 0 then
   vec.self := 4 - level;
   __sort_increment(__a3p_count_self, level);
  fi;
  return;
 fi;
## Carry over to the next step as well
 if vec.min <= 0 then
  vec.self := 1;
  __spencil_count_self := __spencil_count_self + 1;
 fi;
end;

\\last_extra_edge := _a3_last_extra;

#####################################################################
## Double sections
#####################################################################

_a3p_double_sections :=
function(rc)
 local sets;

## Creating double sections
 sets := List(rc.sets);
 Apply(sets, function(s)
   if 0 in s then return
## To add extra check??
    combinations(Filtered(s, p -> p > 0), [0..2]);
   fi;
## first fiber
   if 2 in s then return [[2, 4]]; fi;
## ~A_3 fiber
   return [s{[1, 3]}, s{[2, 4]}];
  end);
 sets := List(Cartesian(sets), Concatenation);
 return sets;
end;

_a3p_double_next := sec -> List(sec, function(s)
 s := List(s);
 s[1] := 3;
 s[2] := 5;
 return s;
end);

_set_xy_mat :=
function(xy)
 if not IsBound(xy[3]) then return; fi;
 xy := xy[3];
 if IsInt(xy) then xy := Immutable([, [, [0], [xy]], [, [xy], [0]]]); fi;
 \\max_intr_bound := xy;
end;

_a3p_double :=
function(rc, xy)
 local _xy, _tm, sec, ls, S, cnt, done;

 done := function(ls)
  \\max_intr_bound := _tm; ## Restore the matrix
  clear_pool(rc);
  _set_safe(rc);
  ls := List(ls, function(r)
   clear_pool(r);
   _a3p_set_xy(r, _xy, true);
   _rc_finalize(r);
   _set_safe(r);
   r.S := S;
   r.phase := 0;
   return r;
  end);
  fprint("## found = %0\n", Length(ls));
  return ls;
 end;

 xy := _adjust_xy_biquad(xy);
 _xy := xy;
 _tm := \\max_intr_bound;   ## save the matrix
 if IsZero(xy) then return rc; fi;
 print_bar('=');
 _print_set(rc.S);
 create(rc);
 rc.safe := true;
 S := List(rc.S);
 Add(S, xy{[1, 2]});
 MakeImmutable(S);
 sec := _a3p_double_sections(rc);
 sec := _test_single_sections(rc, sec, 1, -2);
 if xy[1] = 0 then
  xy := [xy[2], 0];
  sec := _a3p_double_next(sec);
 fi;
 _store_sections(rc, sec);
 ls := [rc];
 Append(ls, add_xx(rc, xy[1]));
 ls := Filtered(ls, r -> Length(r.vec) = xy[1]);
 if (Length(ls) = 0) or (xy[2] = 0) then return done(ls); fi;

 fprint("\033[36;1m>> Y-section [ count = %0 ]\033[0m\n", xy[2]);
 sec := _a3p_double_next(get_sections(rc));
 cnt := xy[1] + xy[2];
 _set_xy_mat(_xy);
 ls := do_list(ls, function(rr)
   _store_sections(rr, List(sec));
   rr.safe := true;
   print_index("\c");
   if not rc_lines_mat(rr: level := 0) then return []; fi;
   rr := add_yy(rr, xy[2]: level := next_());
   return Filtered(rr, r -> Length(r.vec) = cnt);
  end: level := next_());
 return done(Flat(ls));
end;

init_double :=
function(arg)
 local pp;
 pp := _create_pencils();
 arg := _adjust_xy_biquad(arg);
 _a3p_file(arg, "a3p");
 Apply(pp, ls -> Flat(List(ls, rc -> _a3p_double(rc, arg))));
 fprint(">> Items found: ");
 Print(List(pp, Length), "\n");
 return pp;
end;

_a3p_orbits_double :=
function(rc)
 local bq;
 _a3_sym := stab(\\P[3]);
 Unbind(\\hh_data.orbits);
 if not IsBound(rc.spec) or not IsBound(rc.spec.bq) then return; fi;
 bq := rc.spec.bq;
 if bq.x <> bq.y then
## Symmetry is broken
  _a3_sym := Stabilizer(_a3_sym, [1, 3], OnSets);
 fi;
 if __print_xy then
  fprint(" \033[32m--- group = %0; x = %1, y = %2, xy = %3; max = %4\033[0m\n",
         Size(_a3_sym), bq.x, bq.y, bq.xy, bq.max);
 fi;
 _a3p_orbits(bq.max);
end;

\\max_steps :=
function(rc)
 _a3p_orbits_double(rc);
 rc := \\get_range([], [], 1, \\need_sections(rc));
 return MaximumList(rc, -1);
end;

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa4_fiber.txt <==
# -*- GAP -*-

###################################################################
# ~A_4-graphs
###################################################################

\\cut         := 17;
\\pencil      := Immutable([4]);
\\degree      := 5;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..6]);
\\ssecs       := Immutable([1..5]);     ## All are simple

## Validation
Append(\\validate_rec, [
rc_quad,                    ## quad free
]);

\\validate_set := [
set_quad,                   ## quad free
];

\\validate_mat := [
ShallowCopy(rc_quad),       ## quad free
];

## Intersections of sections
\\max_intr_bound := create_bounds([0, 1, 1, 0]);

_a4_get :=
function()
 local sets;
## This has been determined experimantally and works for all h
 sets := Minimum(8, \\hh.single - 2);
 sets := Cartesian(List(\\secs, i -> [0..sets]));
 sets := OrbitsDomain(stab(\\P[4]), sets, Permuted);
 sets := Filtered(sets, function(s)
   s := Maximum(s);
## This has been determined experimantally and works for all h
   return (s[1] < 7) or (Maximum(s{[2..5]}) <= 2);
  end);
 return sets;
end;

set_orbit_routines(_a4_get);

##h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
#_a4_wanted := [, 30, 30, 30, 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
#_a4_kept   := [, 29, 29, 29, 28, 28, 25, 24, 22, 21, 20]; #, 20, 20, 20, 19]; #, 20, 18, 19];
##                                    25

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_secs   := [, 14, 14, 14,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 30, 30, 30,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 28, 28, 28,]; # 28, 28, 25, 24, 22, 21, 20]; #, 20, 20, 20, 19]; #, 20, 18, 19];
#                                    25

\\set_hh();

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sa4p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sa4_fiber.txt");

#####################################################################
## Pencils of type ~A_4
#####################################################################

\\file        := "a4p";

## Intersections of sections
set_intersections_mat();        ## the matrix is set in "sa4_fiber.txt"

## Handling extra edges
\\order       := \\ssecs;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_advanced();

###################################################################
# The rest does not seem to be used
###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);


==> anc/code/hh/sa5p_.txt <==
# -*- GAP -*-
Read("spencil.txt");

#####################################################################
## Pencils of type ~A_5
#####################################################################

\\cut         := 18;
\\file        := "a5p";
\\pencil      := Immutable([5]);
\\degree      := 6;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..7]);
\\ssecs       := Immutable([1..6]);     ## All are simple

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_DD,                              ## no DD[4]
rc_girth,                           ## no AA[4]
]);
rc_girth.min    := 5;
rc_DD.min       := 5;

\\validate_set  := [
set_quad,                           ## quad free
];

\\validate_mat  := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_DD),                 ## no DD[4]
ShallowCopy(rc_girth),              ## no AA[4]
];

## Intersections of sections
set_intersections_mat(create_bounds([0, 0, 1, 0, 0]));

## Maximal number of sections at an edge
\\max_valency   := 1;

## Handling extra edges
\\order         := \\ssecs;

_a5_get :=
function()
 return OrbitsDomain(stab(\\P[5]), #DihedralGroup(IsPermGroup, 12),
                     Cartesian(List(\\order, i -> [0..\\max_valency])),
                     Permuted);
end;

set_next_advanced(_a5_get);

#2   4   6   8  10  12  14  16  18  20  22  24  26  28  30  32
\\hh_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 21, 21, 20, 20];
\\hh_kept :=
[ , 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 20, 20, 20, 20];

\\set_hh();

#################################################################
### Option restricted := true is to be used for special octics
#################################################################
#
#\\init_sets := function(arg)
# if IsBound(arg[2]) then return arg[1]; fi;
# if ValueOption("restricted") <> true then return arg[1]; fi;
# if \\hh.h <> 8 then Error(); fi;
# _lines_wanted := 20;
# _lines_kept := 20;
# return Filtered(arg[1], s -> Length(Intersection(s.set, [3, 5, 7])) = 0);
#end;
#
#rc_validate := function(rc)
# if not rc_validate_dd(rc) then return false; fi;
# if (ValueOption("restricted") = true) and not has_good_component(last_graph()) then
#  err_(err_Bipartite, rc);
#  return false;
# fi;
# return true;
#end;


==> anc/code/hh/sadd.txt <==
# -*- GAP -*-

#####################################################################
## Test sets of up to max pairwise disjoint sections
#####################################################################

## Different order of computation:
__print_orbits := true;     ## debug info
__print_ranks  := true;     ## debug info
_do_print_rank :=
function(ls)
 if __print_ranks and (Length(ls) > 0) then
  fprint("   \033[36m>> rank = %0\033[m\n", rank(ls));
 fi;
end;

_order_validate_orbits :=
function(rc, sec)
 if __print_orbits then
  fprint(" \033[32m--- group = %0: sets = %1, \c", Size(rc._action), Length(sec));
 fi;
## validate lists
 sec := validate_sets(rc, sec, _rep_multiple);
 if __print_orbits then _print("valid = %0, \c", Length(sec)); fi;
## compute the orbits
 sec := OrbitsDomain(rc._action, sec, _on_sorted_sing);
 if __print_orbits then _print("orbits = %0\033[m\n", Length(sec)); fi;
 return sec;
end;

_order_orbits_validate :=
function(rc, sec)
 if __print_orbits then
  fprint(" \033[32m--- group = %0: sets = %1, \c", Size(rc._action), Length(sec));
 fi;
## compute the orbits
 sec := OrbitsDomain(rc._action, sec, _on_sorted_sing);
 if __print_orbits then _print("orbits = %0, \c", Length(sec)); fi;
## validate lists
 sec := validate_sets(rc, sec, _orb_multiple);
 if __print_orbits then _print("valid = %0\033[m\n", Length(sec)); fi;
 return sec;
end;

#\\orbit_validate_xx := _order_validate_orbits;
#\\orbit_validate_yy := _order_validate_orbits;
\\orbit_validate_xx := _order_orbits_validate;
\\orbit_validate_yy := _order_orbits_validate;

## Unpack and store pairs of sections for faster search
__do_unpack_pairs :=
function(len, pairs)
 if IsList(len) then len := Length(len); fi;
 len := [1..len];
 len := List(len, n -> BlistList(len, []));
 Perform(pairs, function(p)
   len[p[1]][p[2]] := true;
   len[p[2]][p[1]] := true;
  end);
 return len;
end;

__unpack_pairs :=
function(rc)
 local pp;
 if IsBound(rc._unpacked) then return rc._unpacked; fi;
 if not has_pool(rc, 2) then return fail; fi;
 pp := __do_unpack_pairs(get_sections(rc), get_pool(rc, 2));
# pp := List(get_sections(rc), r -> []);
# Perform(get_pool(rc, 2), function(c) pp[c[2]][c[1]] := true; end);
 rc._unpacked := pp;
 return pp;
end;

## Here, we assume that (n > 2) and has_pool(rc, n - 1)
#   seed, if a list, is used to restrict the search
__build_tuples_pool :=
function(rc, n, seed)
 local pp, pn, c, rr, max, res, itm;
 n := n - 1;
 pn := get_pool(rc, n);
 pp := __unpack_pairs(rc);
 max := get_pool(rc, 1);
 if Length(max) = 0 then return []; fi;
 max := max[Length(max)];
# max := Length(get_pool(rc, 1));
 res := [];
 itm := [];
 if not IsList(seed) then seed := pn; fi;
 Perform(seed, function(v)
   rr := [v[n]..max];      ## increasing tuples only
# check pairs first
   if pp <> fail then
    rr := Filtered(rr, function(u)
      c := pp[u];
#      if Length(c) = 0 then return false; fi;
#      return ForAll(v, i -> IsBound(c[i]));
      return ForAll(v, i -> c[i]);
     end);
   fi;
# check (n - 1)-tuples containing the new vector
   if (n > 2) and (Length(rr) > 0) then
    Perform(rr, function(u)
      if not IsBound(itm[u]) then itm[u] := Filtered(pn, v -> v[n] = u); fi;
     end);
    for c in IteratorOfCombinations(v, n - 1) do
     rr := Filtered(rr, function(u)
       c[n] := u;
       return PositionSet(itm[u], c) <> fail;
#       return PositionSet(pn, c) <> fail;
      end);
     if Length(rr) = 0 then break; fi;
    od;
   fi;
# all checks done!
   Apply(rr, function(u)
     c := List(v);
     c[n + 1] := u;
     return c;
    end);
   Append(res, rr);
  end);
 return res;
end;

## Here, we assume that n > 1 and everything is initialized
__build_tuples :=
function(rc, n)
 if (n > 2) and has_pool(rc, n - 1) then
  return __build_tuples_pool(rc, n, false);
 fi;
 return UnorderedTuples(get_pool(rc, 1), n);
end;

__store_pool :=
function(rc, n, ls, orb)
 if n > \\max_pool then return; fi;
## Keep only those that lack maximal rank
 ls := Set(Filtered(ls, _non_max), r -> r.v);
 orb := Filtered(orb, v -> v[1] in ls);
 rc.pool[n] := Union(orb);
 MakeImmutable(rc.pool[n]);
end;

_x1_discard := IdFunc;

add_x1 :=
function(rc, new_pool)
 local sec, ss, res, rr;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   rr := rc_copy(rc);
   rr.v := v[1];
   rr.vec := Concatenation(rc.vec, [ss[rr.v]]);
   Sort(rr.vec);
   rc_lines_mat(rr);
   return rr;
  end);
 _do_print_rank(res);
 rr := _x1_discard(res);
## Keep only those that lack maximal rank
 if not new_pool then rr := Filtered(res, _non_max); fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 _store_sections(rc, ss{Union(sec)});
 if new_pool then
  rc.orbits := ss{List(sec, Minimum)};
  Sort(rc.orbits);
  MakeImmutable(rc.orbits);
 fi;
 return res;
end;

add_xn :=
function(rc, n)
 local sec, ss, res, rr, pp, pn, c;

 if n = 1 then return add_x1(rc, false); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __build_tuples(rc, n);
 sec := \\orbit_validate_xx(rc, sec);
 res := do_dotted(sec, function(v)
   rr := rc_copy(rc);
   rr.v := v[1];
   rr.vec := Concatenation(rc.vec, ss{rr.v});
   Sort(rr.vec);
   rc_lines_mat(rr);
   return rr;
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

add_x2 := rc -> add_xn(rc, 2);
add_x3 := rc -> add_xn(rc, 3);
add_x4 := rc -> add_xn(rc, 4);

_print_step_rank :=
function(rc, step, rk)
 local rr;
 rr := "";
 if rk <> true then rk := rc.sign[3] + step - 1; fi;
 if IsInt(rk) then rr := "[ \033[31m**\033[m ] "; fi;
 if (_list_index <> [0, 0]) and (step = 1) then
  if Length(rr) > 0 then _list_extra := rr; fi;
 else
  _list_extra := format("x%0 %1", step, rr);
 fi;
 return rk;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
add_xx :=
function(arg)
 local rc, rk, max, step, ls, res;

 rc := arg[1];
# if not rc_lines_mat(rc) then Error("!!Invalid record\n"); fi;
## Sometimes records may become invalid!
 if not rc_lines_mat(rc: level := 0) then return []; fi;
 max := \\max_valency;
 if IsBound(arg[2]) then max := arg[2]; fi;
 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_xn(rc, step: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;

#####################################################################
## Adding sections in two steps
#####################################################################

_xxx_discard := IdFunc;

## Here, we assume that rc has a pool
__new_xx :=
function(rc, rr)
 local rcc, ss, vv, sec, pp;
 rcc := rc_copy(rr);
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 ss := get_sections(rc);
 pp := __unpack_pairs(rc);
 if pp <> fail then
  sec := get_pool(rc, 1);
  Perform(rcc.vec, function(v)
    v := Position(ss, v);
    vv := pp[v];
    sec := Filtered(sec, s -> vv[s]);
#    sec := Filtered(sec, function(s)
#      if s <= v then return IsBound(vv[s]); fi;
#      return IsBound(pp[s][v]);
#     end);
   end);
  ss := ss{sec};
 fi;
## Can assume that longer sections are added first
 vv := Minimum(List(rcc.vec, Length));
 ss := Filtered(ss, s -> Length(s) <= vv);
# Sort(vv);
# vv := __build_tuples_pool(rc, Length(vv), [vv]);
# vv := ss{List(vv, v -> v[Length(v)])};
 _store_sections(rcc, ss);
 return rcc;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
## Besides, rc.max stores the number of steps in the first phase
add_xxx :=
function(arg)
 local rc, max, rmax, res, ls;

 rc := arg[1];
 max := \\max_valency;
 if IsBound(arg[2]) then max := arg[2]; fi;
 rmax := infinity;
 if IsBound(rc.max) then rmax := rc.max; fi;
 if rmax >= max then
## All done in one phase
  return add_xx(rc, max);
 fi;
 res := add_xx(rc, rmax);
 max := max - rmax;
 ls := Filtered(res, r -> _non_max(r) and (Length(r.vec) >= rmax));
 res := _xxx_discard(res);
 if Length(ls) > 0 then
  SortBy(ls, rank);
  fprint("\033[36;1m>> Phase = 2 (%0 records)\033[m\n", Length(ls));
  Append(res, do_list(ls, function(r)
    _set_print([true, true]);
    print_index("%0 \c", SortedList(List(r.vec, Length)));
    r := __new_xx(rc, r);
    return _xxx_discard(add_xx(r, max: level := next_()));
   end): level := next_());
  max := [2..Length(rc.mat)];
  RemoveSet(max, \\2);
  max := [[\\2], max];
  res := sort_explicit(res, max, false);
 fi;
 return res;
end;

#####################################################################
## Test sets of up to max extra sections: intersections allowed!
## Intersections are managed by \\make_intersections
#####################################################################

add_y1 :=
function(rc, new_pool)
 local sec, ss, res, rr, pp;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := [ss[v]];
   pp := \\make_intersections(rc, rr);
   return List(pp, function(vv)
    rr := rc_copy(rc);
    rr.v := v;
    rr.vec := vv;
    rc_lines_mat(rr);
    return rr;
   end);
  end);
 _do_print_rank(res);
 rr := res;
# retain in the pool only those that do *not* give maximal rank
 if not new_pool then
  rr := Filtered(res, _non_max);
 fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 rc.pool[1] := Union(sec);
 MakeImmutable(rc.pool[1]);
 return res;
end;

__filter_tuples :=
function(rc, n)
 local res, pp, c;

 if not has_pool(rc, n) then return __build_tuples(rc, n); fi;
 res := get_pool(rc, 1);
 res := Filtered(get_pool(rc, n), s -> IsSubset(res, s));
 if n <= 2 or (Length(res) = 0) then return res; fi;
 pp := get_pool(rc, 2);
 res := Filtered(res, function(v)
   for c in IteratorOfCombinations(v, 2) do
    if PositionSet(pp, c) = fail then return false; fi;
   od;
   return true;
  end);
 return res;
end;

add_yn :=
function(rc, n)
 local sec, ss, res, rr, pp, c;

 if n = 1 then return add_y1(rc, false); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __filter_tuples(rc, n);
 sec := \\orbit_validate_yy(rc, sec);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := ss{v};
   pp := \\make_intersections(rc, rr);
#   pp := \\intersections(rc, rr);
#   pp := List(pp, p -> \\make_intersections(rc, rr, p));
   return List(pp, function(vv)
     rr := rc_copy(rc);
     rr.v := v;
     rr.vec := vv;
     rc_lines_mat(rr);
     return rr;
    end);
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

## Arguments:
#  - rc  -- the record to process
#  - max -- (optional) maximal number of steps
add_yy :=
function(arg)
 local rc, rk, max, step, ls, res;

 rc := arg[1];
 max := infinity;
 if IsBound(arg[2]) then max := arg[2]; fi;
 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_yn(rc, step: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;

#####################################################################
## Adding sections in two steps
#####################################################################

## Here, we assume that rc has a pool
__new_yy :=
function(rc, rr)
 local ss, sn, min, ls, rcc, vec;

 rcc := rc_copy(rr);
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 rcc.G := GR(extend_group(rcc));
 clean(rcc);
 rcc.mat := rc_mat(rcc);
 rcc.vec := [];
 if not rc_lines_mat(rcc: level := 0) then
  Error("!!Invalid record\n");
  return rcc;
 fi;
 vec := rr.vec;
 min := Minimum(List(vec, Length));
 ss := get_sections(rc);
## can assume that longer sections are added first!
 ss := Filtered(ss, s -> Length(s) <= min);
 sn := Combinations([1..Length(vec)]);
 min := Length(rr.mat);
 ss := List(ss, function(s)
   ls := \\hh.single - Length(s);
   ls := Filtered(sn, c -> Length(c) <= ls);
   if \\degree > 3 then
    ls := Filtered(ls, c -> ForAll(c, i -> Length(Intersection(vec[i], s)) = 0));
   fi;
   return List(ls, c -> Concatenation(s, c + min));
  end);
 ss := Concatenation(ss);
 ss := _test_Sylvester(rcc, ss, 1, -2);
 _store_sections(rcc, ss);
 return rcc;
end;

## Arguments:
#  - rc      -- the record to process
#  - max     -- (optional) maximal number of steps
#  - collect -- (optional) collection upon completion
#  - sort    -- (optional) sort upon collection
## Besides, rc.max stores the number of steps in the first phase
add_yyy :=
function(arg)
 local rc, max, rmax, collect, sort, res, ls;

 rc := Remove(arg, 1);
 max := \\max_valency;
 if IsBound(arg[1]) and IsInt(arg[1]) then max := Remove(arg, 1); fi;
 collect := IdFunc;
 if IsBound(arg[1]) and IsFunction(arg[1]) then collect := Remove(arg, 1); fi;
 sort := IdFunc;
 if IsBound(arg[1]) and (arg[1] = true) then sort := sort_list; fi;
 rmax := infinity;
 if IsBound(rc.max) then rmax := rc.max; fi;
 if rmax >= max then
## All done in one phase
  return sort(collect(add_yy(rc, max)));
 fi;
 res := add_yy(rc, rmax);
 ls  := Filtered(res, r -> _non_max(r) and (Length(r.vec) >= rmax));
 res := sort(collect(res));
 max := max - rmax;
 if Length(ls) > 0 then
  SortBy(ls, rank);
  fprint("\033[36;1m>> Phase = 2 (%0 records)\033[m\n", Length(ls));
  Append(res, do_list(ls, function(r)
    print_index("%0 \c", SortedList(List(r.vec, Length)));
    r := __new_yy(rc, r);
    return sort(collect(add_yy(r, max: level := next_())));
   end): level := next_());
 fi;
 return sort(res);
end;

#####################################################################
## Adding up to max sections to rc.extra
#   intr is the function used instead of \\make_intersections
#####################################################################

add_z1 :=
function(rc, new_pool, intr)
 local sec, ss, res, rr, pp;

 ss := get_sections(rc);
 sec := OrbitsDomain(rc._action, get_pool(rc, 1));
 sec := validate_sets(rc, sec, _orb_single);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := [ss[v]];
   pp := intr(rc, rr);
   return List(pp, function(vv)
    rr := rc_copy(rc);
    rr.v := v;
    rr.extra := vv;
    rc_lines_mat(rr);
    return rr;
   end);
  end);
 _do_print_rank(res);
 rr := res;
# retain in the pool only those that do *not* give maximal rank
 if not new_pool then
  rr := Filtered(res, _non_max);
 fi;
 rr := Set(rr, r -> r.v);
 sec := Filtered(sec, v -> v[1] in rr);
 rc.pool[1] := Union(sec);
 MakeImmutable(rc.pool[1]);
 return res;
end;

add_zn :=
function(rc, n, intr)
 local sec, ss, res, rr, pp, c;

 if n = 1 then return add_z1(rc, false, intr); fi;

## initialize sections
 ss := get_sections(rc);
 sec := __filter_tuples(rc, n);
 sec := \\orbit_validate_yy(rc, sec);
 res := do_dotted(sec, function(v)
   v := v[1];
   rr := ss{v};
   pp := intr(rc, rr);
   return List(pp, function(vv)
     rr := rc_copy(rc);
     rr.v := v;
     rr.extra := vv;
     rc_lines_mat(rr);
     return rr;
    end);
  end);
 _do_print_rank(res);
 __store_pool(rc, n, res, sec);
 return res;
end;

## Arguments:
#  - rc   -- the record to process
#  - max  -- (optional) maximal number of steps
#  - intr -- the function to be used as \\make_intersections
add_zz :=
function(rc, max, intr)
 local rk, step, ls, res;

 res := [];
 step := 0;
 rk := _safe(rc);
 repeat
  step := step + 1;
  if step > max then break; fi;
  rc.steps := step;
  ls := add_zn(rc, step, intr: rank := _print_step_rank(rc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
## All have maximal rank; nothing to do
  if ForAll(ls, _is_max) then break; fi;
 until false;
 return res;
end;


==> anc/code/hh/sastral.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sd4_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_3
#####################################################################

\\file        := "astral";
\\ssecs       := Immutable([2..5]);     ## Override to handle double first!

## Intersections of sections
\\create_sections := _sections_disjoint;    ## sections pairwise disjoint
\\create_fibers   := _fibers_quad_free;

## Creating an astral record from up to five parameters
astral :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 arg := arg{[1..Minimum(5, Length(arg))]};

 rc := -2*IdentityMat(5);
 put(rc, 1, [2..5]);
 rc := rec(mat := _prepend_h(rc), pp := 1,
           sets := List(\\secs, i -> []),
           G := SymmetricGroup([3..6]));
 _set_safe(rc);
 Perform([1..Length(arg)], function(n)
   rc.vec := List([1..arg[n]], i -> [n + 1]);
   next_spec(rc);
  end);
 return rc;
end;

\\create := astral;

## Parameters to process
_astral_params :=
function(arg)
 local orb;

 orb := \\min_lines;
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 orb := Filtered([0..\\hh.single - 4], o -> (o + 4*(o + 3)) >= orb);
 return List(Reversed(orb), function(n)
   orb := spec_data([[n]]);
   orb.name := n;
   return orb;
  end);
end;

\\params := _astral_params;

## The maximal number of sections that can be added at position rc.pp
\\max_sections :=
function(rc)
 if rc.pp <= 0 then return 0; fi;
 if rc.pp = 2 then return Length(rc.sets[1]) + 3; fi;
 return Length(rc.sets[rc.pp - 1]);
end;

## Return true if the record needs further processing other than saturation
#   (small rank with a chance to get \\lines_wanted lines)
#   small rank is already assumed!
\\select_next :=
function(rc)
 local set;
 set := select_next_default(rc);
 if IsBool(set) then return set; fi;
 return (Sum(set) + set[rc.pp]*(5 - rc.pp)) >= \\min_lines;
end;


==> anc/code/hh/sbase.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("spatterns.txt");

## Sort isotropic vectors in K3 routines
_sort_isotropic_vectors();

#####################################################################
## Back down to earth processing for singular models
#####################################################################

## Default Kummer cut for EVEN degrees
\\Kummer        := 16;

## These MUST be overridden
\\file          := "";      ## File name to load/save
\\degree        := 0;       ## Degree of the pencil
\\cut           := 1;       ## Minimal fiber count to process
\\pencil        := [];      ## Used to build patterns
\\secs          := [];      ## The first fiber
\\ssecs         := [];      ## Simple sections (as a subset of \\secs)
## Section count of a record
secs            := rc -> List(\\secs, n -> Number(rc.sections, s -> s[1] = n));

## Process all sections; do not insist on rank increasing!
_safe    := rc -> IsBound(rc.safe) and rc.safe;
## Default safe mode to be saved in the newly created records
## "fail" means that safe is set to \\singular
\\safe          := fail;
_set_safe :=
function(rc)
 rc.safe := \\safe;
 if \\safe = fail then rc.safe := \\singular; fi;
end;

## These have different meaning in the two cases
\\no_sections   := false;
\\no_fibers     := false;

#### The first edge to be used: MUST be \\secs[\\order[1]]
\\2             := 2;
## MUST be overridden: the order in which sections are added
\\order         := [];
#### Default maximal number of sections at an edge
\\max_valency   := infinity;
## Maximal corank to allow intersections of extra fibers
\\max_corank    := 0;

## Set a few general parameters
\\default_compare   := r -> -counts(r);  ## Check before searching for an isomorphism
\\max_pool      := fail;        ## Do not bound the pool storage
set_rc_mat(_rc_mat_vec);        ## Matrix creation
## rc.ext counts as exceptional divisors
\\h_extra       := 0;

## These MUST be overridden
#### The goal (used to detect bad records)
\\lines_wanted  := 0;
#### Keep at least that many sections at a single fiber in "sspec.txt"
\\min_lines     := 0;
#### Keep records with at least that many lines
\\lines_kept    := 0;
#### Keep records with at least that many exceptional divisors
\\sing_kept     :=  4;

#### Storing the results (probably, should also check singularities)
\\keep_record   :=
        rc -> (count(rc) >= \\lines_kept) or (ex_count(rc) >= \\sing_kept);

_rank :=
function(rc)
 if IsBound(rc.rk) then return rc.rk; fi;
 return rank(rc);
end;

_corank     := rc -> _rank(rc) - Length(rc.vec);
_submax     := rc -> _rank(rc) = _max_rank;     ## _max_rank = 19
_is_max     := rc -> _rank(rc) > _max_rank;
_non_max    := rc -> _rank(rc) <= _max_rank;

#####################################################################
## Sorting and saturating
#####################################################################

## The chosen version of "embeddings" to be used
saturate_list :=
function(ls)
 local _pr;
 if Length(ls) = 0 then return ls; fi;
 _pr := _print_BYPASS;
 _print_BYPASS := false;
 fprint(" \033[1m= Saturating %0 records \c", Length(ls));
 ls := _embeddings_silent(ls);
 _print_BYPASS := _pr;
 return ls;
end;

## Skipping and saturating
__skip_saturate := true;
__print_skip    := true;    ## debug info
__skipped_count := 0;
Append(__debug_vars, ["__skipped_count"]);

## This can be used for the "skip" function
_skip_corank :=
function(rc, override)
 rc := _corank(rc);
 if override then
  return ls -> Filtered(ls, r -> IsBound(r.override) or (_corank(r) >= rc));
 else
  return ls -> Filtered(ls, r -> _corank(r) >= rc);
 fi;
end;

do_saturate :=
function(ls, skip, select)
 local l;
 l := Length(ls);
 if __skip_saturate then
  ls := skip(ls);
  l := l - Length(ls);
  __skipped_count := __skipped_count + l;
  if (l > 0) and __print_skip then
   fprint(" \033[32m--- skipping %0 records\033[m\n", l);
  fi;
 fi;
 return saturate_list(ls: select := select);
end;

#__sort_string_sing  := "\033[1m>> Sorting %0 records \c";
__sort_string_sing  := "\033[30;1m = Sorting %0 records \c";
__sort_string       := __sort_string_sing;

flat_sorted :=
function(ls, func)
 ls := Flat(List(ls, func));
 ls := sort_list(ls);
# SortBy(ls, r -> -counts(r));
 return ls;
end;

#####################################################################
## Sorting by lines only (no exceptional divisors)
#####################################################################

__merge_sort := false;

\\merge_proc :=
function(rc, r)
 if not __merge_sort then return; fi;
 if not IsRecord(rc) or not IsRecord(r) then return; fi;
 if not IsBound(rc.ref) then rc.ref := []; fi;
 if not(r in rc.ref) then Add(rc.ref, r); fi;
end;

sort_lines :=
function(ls)
 local _saved;

 _saved := \\get_graph_comp;

 \\get_graph_comp := function(rc)
   if IsBound(rc.gc) then return rc.gc; fi;
   rc.gc := graph(config(rc));
   return rc.gc;
  end;

 __sort_string      := "\033[32;1m## Line sort (%0 records): \c";
 Perform(ls, function(rc) Unbind(rc.gc); end);
 __merge_sort := true;
 ls := sort_list(ls, ReturnTrue);
 __merge_sort := false;
 SortBy(ls, r -> -counts(r));
 __sort_string       := __sort_string_sing;
 Perform(ls, function(rc) Unbind(rc.gc); end);
 \\get_graph_comp := _saved;
 return ls;
end;

#####################################################################
## Sorting by explicit configurations
#####################################################################

__spec_count_group := [];   ## aut group increased by sort_explicit
__spec_count_sort  := 0;    ## reduced bu sort_explicit
Append(__debug_vars, ["__spec_count_group", "__spec_count_sort"]);

__record_group     :=     ## debug info
function(size, c)
 Perform(Factors(size), function(p)
   if p = 1 then return; fi;
   if not IsBound(__spec_count_group[p]) then __spec_count_group[p] := 0; fi;
   __spec_count_group[p] := __spec_count_group[p] + c;
  end);
end;

## Sorting by explicit configurations
#   - ls    - list to be sorted
#   - color - colourClasses to be used
#   - G     - change rc.G, not only rc.stab
sort_explicit :=
function(ls, color, G)
 local mat, _saved;

 _saved := \\get_graph_comp;
 color  := Immutable(color - 1);

 \\get_graph_comp := function(rc)
   if IsBound(rc.gc) then return rc.gc; fi;
   mat := rc_mat(rc);
   rc.gc := graph(mat{[2..Length(mat)]}{[2..Length(mat)]});
   rc.gc.colourClasses := color;
   return rc.gc;
  end;

 __sort_string      := "\033[32;1m## Explicit sort (%0 records): \c";
# Print("\033[32;1m");
 __spec_count_sort  := __spec_count_sort + Length(ls);
 Perform(ls, function(rc) Unbind(rc.gc); end);
 ls := sort_list(ls, ReturnTrue);
 __spec_count_sort := __spec_count_sort - Length(ls);
 SortBy(ls, rank);
 __sort_string       := __sort_string_sing;
# Print("\033[m");
 Perform(ls, function(rc)
## Recompute the automorphism groups: may become bigger!
   color := shift(aut_graph(\\get_graph_comp(rc)), 1);
   Unbind(rc.gc);
   if Length(rc.vec) > 0 then
    color := cut_group(color, [1..Length(rc.mat)]);
   fi;
   if G then
    __record_group(Size(rc.G), -1);
    rc.G := color;
    __record_group(Size(rc.G), 1);
   fi;
   rc.stab := color;
  end);
 \\get_graph_comp := _saved;
 return ls;
end;

#####################################################################
## Records and sections
#####################################################################

## The actual creation; this MUST be overridden!
\\create_sections := ReturnFail;

## Group G acting by permutations on list
__new_group :=
function(G, list)
 local ls;
 G := GeneratorsOfGroup(G);
 G := List(G, function(g)
   ls := OnTuplesSets(list, g);
   g := Sortex(ls)^-1;
   if ls <> list then Error(); fi;
   return g;
  end);
 return GR(G);
end;

## True sections are stored in rc._pool,
## whereas rc.pool[1] contains their numbers
_store_sections :=
function(rc, sec)
 Sort(sec);
 clear_pool(rc);
 rc._action := __new_group(stab(rc), sec);
 MakeImmutable(sec);
 rc._pool := sec;
 rc.pool := [Immutable([1..Length(sec)])];
end;

__test_single       := 0;       ## debug info
__test_single_min   := 0;       ## threshold
__test_index        := 0;       ## debug info
__test_index_min    := 0;       ## threshold
Append(__debug_vars, [
"__test_single",
"__test_single_min",
"__test_index",
"__test_index_min",
]);

## Check the inertia index for the new sections
#   by default, h = 1 and sq = -2 (sections are lines); thei can be changed to
#   - [0, -2] (exceptional divisors)
#   - [3, 0]  (3-isotropic vectors)
_test_Sylvester :=
function(rc, sec, h, sq)
 local mat, hh, zero, v, q, rk;

 if Length(sec) <= __test_index_min then return sec; fi;
 mat := rc_mat(rc);
 hh := SemiEchelonMat(mat).heads;
 v := PositionsProperty(hh, p -> p <> 0);
 mat := mat{v}{v}^-1;
 zero := ZeroMutable(mat[1]);
 zero[1] := h;
 rk := IsInt(ValueOption("rank"));
 __test_index := __test_index + Length(sec);
 sec := Filtered(sec, function(s)
   v := List(zero);
   Perform(s, function(p)
     q := hh[p];
     if q <> 0 then v[q] := 1; fi;
    end);
   q := sq - v*mat*v;
   if rk then return q < 0; fi;     ## want rank to increase
   return q <= 0;                   ## just want semidefinite
  end);
 __test_index := __test_index - Length(sec);
 return sec;
end;

## Check that the new sections annihilate the kernel of mat
_test_single_sections :=
function(rc, sec, h, sq)
 local mat, zero, v;

 if Length(sec) <= __test_single_min then
  return _test_Sylvester(rc, sec, h, sq);
 fi;
 mat := NullspaceMat(rc_mat(rc));
 if Length(mat) = 0 then
  return _test_Sylvester(rc, sec, h, sq);
 fi;
 zero := ZeroMutable(mat[1]);
 zero[1] := h;
 mat := TransposedMat(mat);
 __test_single := __test_single + Length(sec);
 sec := Filtered(sec, function(s)
   v := List(zero);
   Perform(s, function(p) if p <= \\th_intr then v[p] := 1; fi; end);
   return IsZero(PROD_VECTOR_MATRIX(v, mat));
  end);
 __test_single := __test_single - Length(sec);
 return _test_Sylvester(rc, sec, h, sq);
end;

## Initialize all necessary fields and return sections as sets
get_sections :=
function(rc)
 local sec;
 if not IsBound(rc._pool) then
  sec := \\create_sections(rc);
  sec := _test_single_sections(rc, sec, 1, -2);
  _store_sections(rc, sec);
 fi;
 if not IsBound(rc._action) then
  rc._action := __new_group(stab(rc), rc._pool);
 fi;
 if not IsBound(rc.pool) then
  rc.pool := [Immutable([1..Length(rc._pool)])];
 fi;
 return rc._pool;
end;

_rc_clone :=
function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then res.sets := rc.sets; fi;
 if IsBound(rc.part) then res.part := rc.part; fi;
## This is used for storing miscellaneous information
 if IsBound(rc.pp) then res.pp := rc.pp; fi;
## These are the fixed fibers for computing .stab via digraph
 if IsBound(rc.fx) then res.fx := rc.fx; fi;
end;

_rc_finalize :=
function(rc)
 rc.G := GR(extend_group(rc));
 clean(rc);
 rc.mat := rc_mat(rc);
 rc.vec := [];
 Unbind(rc.extra);
end;

_print_counts :=
function(rc)
 local pr;

 pr := function(ls) IsRange(ls); return ls; end;

 if IsBound(rc.steps) then fprint("## steps  = %0\n", rc.steps); fi;
 if IsBound(rc.next) and (Length(rc.next) > 0) then
  fprint("## next   = %0 %1\n",
         Length(rc.next), pr(Set(rc.next, _rank)));
 fi;
 if IsBound(rc.undefined) then
  fprint("## undef  = %0 %1\n",
         Length(rc.undefined), pr(Set(rc.undefined, _rank)));
 fi;
 if IsBound(rc.counts) then
  if \\singular then
   fprint("## counts = %0\n", pr(Set(rc.counts, c -> c[1])));
   fprint("## sing   = %0\n", pr(Set(rc.counts, c -> c[2])));
  else
   fprint("## counts = %0\n", pr(rc.counts));
  fi;
 fi;
end;

_print_next :=
function(ls, msg)
 local rk;
 rk := List(ls, _rank);
 rk := List([Minimum(rk).._max_rank], i -> Number(rk, r -> r = i));
 fprint("\033[36;1m## Processing %0 bad records %1 %2\033[m\n",
        Length(ls), msg, rk);
end;

depth :=
function(rc)
 if Length(rc.next) = 0 then return 0; fi;
 return Maximum(List(rc.next, depth)) + 1;
end;

#####################################################################
## Validation
#####################################################################
Read("svalidate.txt");

#####################################################################
## Intersections of sections
#####################################################################
Read("sintr.txt");

#####################################################################
## Adding sections
#####################################################################
Read("sadd.txt");

#####################################################################
## Saving/loading results
#####################################################################

\\output        := rec();

__debug_vars := Concatenation(
[
#### The goal (used to detect bad records)
"\\lines_wanted",
#### Keep at least that many sections at a single fiber in "sspec.txt"
"\\min_lines",
#### Keep records with at least that many lines
"\\lines_kept",
#### Keep records with at least that many exceptional divisors
"\\sing_kept",
#### Stabilize the first fiber
"\\2",#             := 2;
#### Default maximal number of sections at an edge
"\\max_valency",#   := infinity;
## Maximal corank to allow intersections of extra fibers
"\\max_corank",#    := 0;
#### Extra edges to be used
"\\order",#         := ;
#### Some info is to be collected here
"\\output",
#### Other parameters used:
"\\safe", #         := fail;
"\\file", #          := "";      ## File name to load/save
"\\degree", #        := 0;       ## Degree of the pencil
"\\cut", #           := 1;       ## Minimal fiber count to process
"\\pencil", #        := [];      ## Used to build patterns
"\\secs", #          := [];      ## The first fiber
"\\ssecs", #         := [];      ## Simple sections (as a subset of \\secs)
"\\no_sections", #   := false;
"\\no_fibers", #     := false;
"\\max_pool", #      := fail;    ## Do not bound the pool storage
"\\Kummer_cut",#     := 16;      ## Maximal number of disjoint lines
"\\Shimada",#        := true;    ## Use Shimada's list?
], __debug_vars);

## This can be used for \\save_data
copy_fields :=
function(rc, fields)
 local res;
 res := rec();
 Perform(fields, function(s)
   if IsBound(rc.(s)) then res.(s) := rc.(s); fi;
  end);
 return res;
end;

__sing_data  := "%2_h%0_%1_data";
__sing_found := "%2_h%0_%1_found";
__sing_debug := "%2_h%0_%1_debug";

__sing_file :=
function(str, file)
 local sing;
 sing := "smooth";
 if \\singular then sing := "sing"; fi;
 return format(str, \\hh.h, file, sing);
end;

\\save_data  := IdFunc;

\\collect :=
function(rc)
 if IsBound(rc.pats) then UniteSet(\\output.pats, rc.pats); fi;
 if IsBound(rc.ranks) then UniteSet(\\output.ranks, rc.ranks); fi;
end;

save_sing :=
function(data)
 local collect;

 collect := function(rc)
  if IsList(rc) then Perform(rc, collect); return; fi;
  \\collect(rc);
 end;

 \\output := rec(pats := [], ranks := []);
 collect(data);
 data := List(data, \\save_data);
 save(__sing_file(__sing_data, \\file), data);
 if IsBoundGlobal("FOUND") then
  data := sort_list(ValueGlobal("FOUND"));
  save(__sing_file(__sing_found, \\file), data);
#  \\output.found := Set(data, r -> rec(
#        rk      := rank(r),
#        sing    := sing(r),
#        count   := count(r),
#        group   := Size(rc_aut(r))));
 fi;
 _collect_debug();
 data := __sing_file(__sing_debug, \\file);
 __save_debug(data);
 fprint("## File \"%0.txt\" saved\n", data);
end;

\\files := Immutable([
"trig", "quad", "pent", "astral",
"a2p", "a3p", "a4p", "a5p", "d4p", "d5p",
"Kummer_16", "Kummer_15",
]);

\\files_h6 := Immutable([
"a3p_1_0", "a3p_1_1_0", "a3p_1_1_1",
"quad_1_0", "quad_1_1_0",
]);

_load_file :=
function(name, file, msg)
 local res;
 fprint(msg, name);
 res := load_var("out/", __sing_file(file, name));
 if res = fail then
  Print(_clr_error, "failed\033[m\n");
 else
  Print("done\n");
 fi;
 return res;
end;

load_found :=
function(arg)
 local res;

 if IsBound(arg[1]) and IsString(arg[1]) then
  res := _load_file(arg[1], __sing_found,
                    ">> Loading records for \"\033[1m%0\033[m\": \c":
                    erase := false);
  if res <> fail then
   Perform(res, function(rc)
     rc.file := arg[1];
## safety measure
     if IsBound(rc.graph) then Unbind(rc.graph.canonicalLabelling); fi;
    end);
  fi;
  return res;
 fi;
 res := List(\\files);
 if \\hh.h = 6 then Append(res, \\files_h6); fi;
 res := List(res, load_found);
 res := Flat(Filtered(res, r -> r <> fail));
 __merge_sort := true;
 res := sort_list(res);
 __merge_sort := false;
 Perform(res, function(rc)
   rc.files := [rc.file];
   if IsBound(rc.ref) then UniteSet(rc.files, Set(rc.ref, r -> r.file)); fi;
   Unbind(rc.ref);
  end);
 return res;
end;

load_data :=
function(arg)
 if not IsBound(arg[1]) then arg[1] := \\file; fi;
 return _load_file(arg[1], __sing_data,
                   ">> Loading data for \"\033[1m%0\033[m\": \c");
end;

named :=
function(rc, name)
 if not IsGraph(rc) then rc := rc.graph; fi;
 rc.name := name;
 return rc;
end;

#####################################################################
## Handling orbits of section counts
#####################################################################

## Theese MUST be overridden
## Returns the set of values taken by sections[p] where
#   sections{set} = sec (given) and Sum(sections) >= min
\\get_range := ReturnFail;

## Returns if there is at least one section as above, i.e.,
#   if \\get_range(sec, set, ?, min) <> []
#   OVERRIDE for performance!
\\has_range :=
function(sec, set, min)
 return Length(\\get_range(sec, set, Length(set) + 1, min)) > 0;
end;

## This MUST be overridden
## Must return the list of orbits of section counts
\\get_orbits := ReturnFail;

get_orbits :=
function()
 local orb, sets;
 if not IsBound(\\hh_data.orbits) then
  orb := List(\\get_orbits(), Maximum);
  SortBy(orb, o -> -o);
  sets := [1..Maximum(List(orb, Sum))];
  sets := List(sets, s -> Filtered(orb, o -> Sum(o) = s));
  MakeImmutable(sets);
  \\hh_data.orbits := sets;
 fi;
 return \\hh_data.orbits;
end;

## This can be used as \\get_range
get_range_orbits :=
function(sec, set, p, min)
 local res, orb;
 res := [];
 orb := get_orbits();
 Perform([min..Length(orb)], function(n)
   n := Filtered(orb[n], o -> o{set} = sec);
   UniteSet(res, List(n, o -> o[p]));
  end);
 return res;
end;

## This can be used as \\has_range
has_range_orbits :=
function(sec, set, min)
 local orb;
 orb := get_orbits();
 return ForAny([min..Length(orb)], function(n)
   return PositionProperty(orb[n], o -> o{set} = sec) <> fail;
  end);
end;

set_orbit_routines :=
function(fetch)
 \\get_range    := get_range_orbits;
 \\has_range    := has_range_orbits;
 \\get_orbits   := fetch;
end;

#####################################################################
test_colors :=
function(arg)
 if not IsBound(arg[1]) or not IsList(arg[1]) then arg[1] := [30..37]; fi;
 Perform(arg[1], function(c)
   fprint("\033[%0mThis is plain %0 \033[1mand this is bold %0\033[m\n", c);
  end);
end;

#####################################################################
## Exceptional divisors
#####################################################################

__print_singular    := true;    ## debug info

## Returns collections of up to max pairwise disjoint lines in mat
_disjoint_lines :=
function(mat, max)
 local res, step;

 step := function(set, next)
  local l, r, n;
  l := Length(set) + 1;
  if l > 1 then Add(res, List(set)); fi;
  if l > max then return; fi;
  set := List(set);
  while Length(next) > 0 do
   n := Remove(next, 1);
   set[l] := n;
   r := mat[n];
   step(set, Filtered(next, p -> r[p] = 0));
  od;
 end;

 res := [];
 step([], Positions(diagonal(mat), -2));
 return res;
end;

## Returns candidates for exceptional divisors (or otherwise, as suggested by h, sq)
_exceptional :=
function(rc, h, sq)
 local mat, ex, v;
 mat := rc_mat(rc);
 if (h = 3) and (sq = 0) then
  ex := [[]];
  UniteSet(ex, Combinations([2..Length(mat)], 2));
  UniteSet(ex, _disjoint_lines(mat, 9));
 else
  ex := _disjoint_lines(mat, \\hh.exceptional);
 fi;
 if __print_singular then
  fprint(" \033[32m--- found = %2\c", h, sq, Length(ex));
 fi;
 ex := _test_single_sections(rc, ex, h, sq);
 if __print_singular then
  _print(", valid = %0\c", Length(ex));
 fi;
 if IsBound(rc.kernel) then
  mat := ZeroMutable(mat[1]);
  mat[1] := h;
  Perform(rc.kernel, function(k)
    ex := Filtered(ex, function(s)
      v := List(mat);
      Perform(s, function(p) v[p] := 1; end);
      return IsInt(v*k);
     end);
   end);
   if __print_singular then
    _print(", kernel = %0\c", Length(ex));
   fi;
## rc.spec.kernel is used in Kummer to indicate that stab respects kernel!!
  if not IsBound(rc.spec) or not IsBound(rc.spec.kernel) then
   Print("\033[m\n");
   return List(ex, v -> [v]);
  fi;
 fi;
 ex := OrbitsDomain(stab(rc), ex, OnSets);
 if __print_singular then
  _print("; orbits = %0\033[m\n", Length(ex));
 fi;
 return ex;
end;

## Tries adding an exceptional divisor
exceptional :=
function(arg)
 local rc, ex, max, spec;

 rc := arg[1];
 max := 1;      ## Default to just one step
 if IsBound(arg[2]) then max := arg[2]; fi;
 if IsList(rc) then
  return sort_list(Flat(do_list(rc, r -> exceptional(r, max))));
 fi;

 if IsBound(rc.extra) then Error("!!Cannot iterate special vectors\n"); fi;
 spec := rec();
 if IsBound(rc.spec) then spec := ShallowCopy(rc.spec); fi;
 spec.h  := 0;
 spec.sq := -2;
 if (\\hh.h = 8) and not \\hh.trig and (ValueOption("special") = true) then
  spec.h  := 3;
  spec.sq := 0;
 fi;
 MakeImmutable(spec);
 ex := _exceptional(rc, spec.h, spec.sq);
 if Length(ex) = 0 then return []; fi;

 rc := ShallowCopy(rc);
 rc.spec := spec;
 if IsBound(rc.kernel) and (Length(rc.kernel) > 0) and not IsBound(spec.kernel) then
  rc.stab := GR([]);
 fi;
 _store_sections(rc, Union(ex));
 print_index("\c");
 if not rc_lines(rc) then return []; fi;
 ex := add_zz(rc, max, intersections_fiber: level := next_());
 return ex;
end;

#####################################################################
## Extensions not generated by lines
#####################################################################

_extensions :=
function(rc)
 local mat, vec, mm, dd, rk, G;

# mat := prepend_h(config(rc));
 mat := h_config(rc);
 mm := ZeroMutable(mat[1]);
 mm[1] := 1;
 mm := orthogonal_complement(mat, [mm]);
 vec := mm.vec;
 mm := mod_kernel(mm.form);
 vec := mm.vec*vec;
 rk := Length(mm.mat);
 if rk >= _max_rank then return []; fi;
 dd := discr_form(mm.mat);
 dd := Concatenation(List(dd.comp, c -> c.vectors));
 mm := lattice_extension(mm.mat, dd);
 vec := mm.vec*vec;
 dd := shortest_vectors(-mm.form, 2);
 dd.vectors := dd.vectors*vec;
 mm := PositionsProperty(dd.norms, n -> n < 2);
 dd.norms := dd.norms{mm};
 dd.vectors := dd.vectors{mm};
 Apply(dd.vectors, v -> v*mat);
 mm := PositionsProperty(dd.vectors, IsIntVec);
 dd.norms := dd.norms{mm};
 dd.vectors := dd.vectors{mm};
 mm := Set(dd.vectors, v -> Set([-1, 1], p -> Positions(v, p)));
 G := shift(rc_aut(rc), 1);
 print_index("counts = %0, rank = %1, group = %2\n",
             counts(rc), rk + 1, Size(G));
 fprint(" \033[32m--- found %0 vectors, \c", Length(mm));
 mm := List(OrbitsDomain(G, mm, OnSetsSets));
# try a root orthogonal to everything as well
 Add(mm, [[[], []]]);
 _print("%0 orbits\033[m\n", Length(mm));
 return mm;
end;

extend :=
function(rc, ex)
 local rr, s;

 rr := _make_mat(h_config(rc), [ex[2]], -2, 0);
 s := Length(rr);
 Perform(ex[1], function(p)
   rr[s][p] := -1;
   rr[p][s] := -1;
  end);
 rr := rec(vec := [], mat := rr);
 rr.G := Stabilizer(shift(rc_aut(rc), 1), ex, OnTuplesSets);
 s := rec();
 if IsBound(rc.spec) then s := ShallowCopy(rc.spec); fi;
## Will compute abstract Weyl chambers
 s.lines := false;
 MakeImmutable(s);
 rr.spec := s;
 rc_lines(rr);
 return rr;
end;

try_extensions :=
function(rc, orb)
 return do_dotted(orb, o -> extend(rc, o[1]));
end;

extensions :=
function(rc)
 local orb;
 if IsList(rc) then return do_list(rc, extensions); fi;
 orb := _extensions(rc);
 orb := try_extensions(rc, orb: level := next_());
 return orb;
end;

#####################################################################
## Saving the output
#####################################################################

## sorting as in the tables
sort_key :=
function(rc)
 local res;
 res := [-count(rc)];
 if \\singular then
  Add(res, -ex_count(rc));
  if res[2] = 0 then res[2] := -infinity; fi;   # smooth first!
 fi;
 Add(res, Size(aut_graph(graph(rc))));
 return res;
end;

store :=
function(rc, name)
 local gg, G;
 gg := graph(rc);
 G := aut_graph(gg);
 gg.name := name;
 fprint(" - %0 : count = %1, group = %2\n", gg.name, counts(rc), Size(G));
 return gg;
end;


==> anc/code/hh/sd4_fiber.txt <==
# -*- GAP -*-

#####################################################################
## ~D_4 graphs
#####################################################################

\\cut         := 18;
\\pencil      := Immutable([20, 5]);
\\degree      := 6;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..6]);
\\ssecs       := Immutable([1..4]);     ## Only the first four are simple!

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_girth,                           ## no AA[4]
]);
rc_girth.min    := 5;

\\validate_set  := [
set_quad,                           ## quad free
];

\\validate_mat  := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_girth),              ## no AA[4]
];

##h:            2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
#_d4_wanted := [, 27, 25, 27, 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
#_d4_kept   := [, 25, 24, 25, 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
##                                       27/25

#h:             2  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_secs   := [, 11, 11, 11,]; # 29, 29, 26, 24, 22, 22, 20]; #, 20, 22, 22, 20]; #, 21, 19, 20];
\\hh_wanted := [, 28, 28, 28,];# 25, 27, 25, 25, 24, 24, 22, 22, 22, 22, 20]; #, 21, 19, 20];
\\hh_kept   := [, 26, 26, 26,];# 24, 25, 24, 24, 22, 22, 20, 22, 20, 20, 19]; #, 20, 18, 19];
#                                       27/25

\\set_hh();

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sd4p_.txt <==
# -*- GAP -*-
Read("spencil.txt");
Read("sd4_fiber.txt");

#####################################################################
## Pencils of type ~D_4
#####################################################################

\\file        := "d4p";
## Do 15 and 16 separately in Kummer.txt

\\need_sections := rc -> _need_sections_default(rc) - (\\hh.single - 4);

## Recreate section list (double sections) if edge = 6 is added!
_d4p_recreate :=
function(rc, rcc, vec, edge)
 local sets;

 if edge <= 5 then
  _recreate_sections_default(rc, rcc, vec, edge);
  return;
 fi;
## Creating double sections
 sets := List(rc.sets);
 Apply(sets, function(s)
   if 0 in s then return
## To add extra check??
    combinations(Filtered(s, p -> p > 0), [0..2]);
   fi;
## ~D_4 fiber
   if Length(s) = 4 then return [[s[4] + 1]]; fi;
## ~A_5 fiber
   return [s{[1, 4]}, s{[2, 5]}, s{[3, 6]}];
  end);
 sets := List(Cartesian(sets), Concatenation);
 _store_sections(rcc, sets);
end;

\\recreate_sections := _d4p_recreate;

## Handling extra edges
\\order     := Immutable([1..Length(\\secs)]);

## Do not collect section counts
\\want_all_sections := ReturnFalse;

_d4_range :=
function(sec, set, p, min)
## Validity check
 if ForAny([2..Length(sec)], p -> sec[p] > sec[p - 1]) then return []; fi;
 min := min - Sum(sec);
 if p = 5 then return [-min..0] + \\hh.single - 4; fi;
 min := Int((min + 4 - p)/(5 - p));
 return [min..sec[p - 1]];
end;

\\get_range := _d4_range;

set_next_advanced();

###################################################################

# pp := init_pencils();
# FOUND := test_sections(pp);
# save_sing(pp);

###################################################################


==> anc/code/hh/sd5p_.txt <==
# -*- GAP -*-
Read("spencil.txt");

#####################################################################
## Pencils of type ~D_5
#####################################################################

\\cut         := 16;
\\file        := "d5p";
\\pencil      := Immutable([21, 7]);
\\degree      := 8;
## Do 15 and 16 separately in Kummer.txt
\\Kummer      := 14;

\\secs        := Immutable([2..7]);
\\ssecs       := Immutable([1..4]);

Append(\\validate_rec, [
#rc_quad,                           ## quad free; should be detected by rc_girth
rc_DD,                              ## no DD[4]
rc_girth,                           ## no AA[5]
]);
rc_girth.min    := 6;
rc_DD.min       := 5;

\\validate_set := [
set_quad,                           ## quad free
];

\\validate_mat := [
#ShallowCopy(rc_quad),              ## quad free; should be detected by rc_girth
ShallowCopy(rc_DD),                 ## no DD[4]
ShallowCopy(rc_girth),              ## no AA[5]
];

## Maximal number of sections at an edge
\\max_valency := 2;

## Handling extra edges
#\\order       := \\ssecs;
\\order       := Immutable([1, 3, 4, 2]);


_d5_get :=
function()
 return OrbitsDomain(stab(\\P[21]), #Group((1,2), (1,3)(2,4)),
                     Cartesian(List(\\order, i -> [0..\\max_valency])),
                     Permuted);
end;

set_next_advanced(_d5_get);

#h:  4   6   8  10  12  14  16  18  20  22  24  26  28  30  32  34  36  38  40
\\hh_wanted :=
[ , 24, 24, 24, 24, 24, 24, 24, 24, 24, 23, 23, 23, 23, 23, 23, 22, 22, 22, 21,
    21, 21, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];
\\hh_kept :=
[ , 23, 23, 23, 23, 23, 23, 23, 23, 23, 22, 22, 22, 22, 22, 22, 21, 21, 21, 21,
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20 ];

\\set_hh();

########################################################

#  DD[5] + D[5] + A[6]


==> anc/code/hh/sections.txt <==
# -*- GAP -*-

######################################################
## Collecting sections
######################################################

__pool_used     := 0;
Append(__debug_vars, ["__pool_used"]);

\\fix_sections := IdFunc;

all_sections := function(rc)
 if has_pool(rc, 1) then return get_pool(rc, 1); fi;
 rc := List(rc.sets);
 rc := \\fix_sections(rc);
 rc := Cartesian(rc);
 rc := List(rc, v -> Filtered(v, i -> i > 0));
 return rc;
end;

## This can be overridden
\\get_sections := all_sections;
\\collect_iterator := list_iterator;

## This can be overridden
pool_pattern := rc -> pool_indices(rc.sections);

use_pool := function(list)
 local pat, set;

 if not IsBound(\\pool.level) then return list; fi;
# if not IsBound(rc.sections) then return list; fi;
 pat := List(list, pool_pattern);
 set := Set(pat);
 if Length(pat) = Length(set) then return list; fi;
 __pool_used := __pool_used + Length(pat) - Length(set);
 return List(set, s -> list[Position(pat, s)]);
end;

collect_sections := function(rc)
 local orb, r;

 if IsList(rc) then
  init_pool();
  rc := do_list(\\collect_iterator(rc), collect_sections);
  rc := use_pool(rc);
  rc := recollect_pool(rc);
  if Length(rc) > 0 then fprint("> Ranks: %0\n", rank(rc)); fi;
  return rc;
 fi;

 orb := \\get_sections(rc);
 orb := OrbitsDomain(stab(rc), orb, OnSets);
 orb := List(orb, Minimum);
 orb := check_pool(rc, orb);
 orb := do_dotted(orb, function(o)
   r := rc_copy(rc);
   r.vec := o;
   rc_lines(r: rank := rank_(rc));
   return r;
  end);
 collect_pool(rc, orb);
 return orb;
end;

######################################################
## Fixing a set of sections
######################################################

fix_sections := function(rc)
 rc.G := GR(extend_group(rc));
 Unbind(rc.stab);
 rc.mat := rc_mat(rc);
 rc.vec := [];
end;


==> anc/code/hh/sintr.txt <==
# -*- GAP -*-

#####################################################################
## New intersection routines (intersecting sections)
#####################################################################

intersections_none :=
function(rc, ext)
 ext := Concatenation(rc.vec, ext);
 Sort(ext);
 return [ext];
end;

## This function handles intersections of new (and old) sections in add_y*
## By default, do nothing!
\\make_intersections := intersections_none;

#####################################################################
## Newly added sections are disjoint but intersect the old ones
#####################################################################

## Maximal \\th_... constant already used
__max_vec :=
function(vec)
 local max;
 max := \\th_intr;
 Perform(vec, function(v)
   v := v[Length(v)];
   if v > max then max := v; fi;
  end);
 return max;
end;

## Here, "sets" describes the intersections of "ext" (new) with "rc.vec" (old)
_make_intersections :=
function(rc, ext, sets)
 local vec, max, vv, a;

 vec := rc.vec;
 max := __max_vec(vec);
 vec := List(vec);
 ext := List(ext);
 vv := List(vec, v -> []);
 Perform([1..Length(ext)], function(n)
   if not IsBound(sets[n]) then return; fi;
   a := List(sets[n], function(s)
     max := max + 1;
     Add(vv[s], max);
     return max;
    end);
   if Length(a) > 0 then ext[n] := Concatenation(ext[n], a); fi;
  end);
 Perform([1..Length(vec)], function(n)
   if Length(vv[n]) > 0 then vec[n] := Concatenation(vec[n], vv[n]); fi;
  end);
 Append(vec, ext);
 Sort(vec);
 return vec;
end;

## This can be overridden; by default do nothing
\\intersections := function(rc, ext) return [[]]; end;

## Elements of "ext" intersect those in "rc.vec" as given by \\intersections
indersections_default :=
function(rc, ext)
 return List(\\intersections(rc, ext), p -> _make_intersections(rc, ext, p));
end;

### This can be overridden
#\\make_intersections := indersections_default;

__test_intersection := 0;       ## debug info
__count_trig_free   := 0;
Append(__debug_vars, ["__test_intersection", "__count_trig_free"]);

## Check that the new sections annihilate the kernel of mat
#   "ext" and "sets" must be two matching lists:
#   [ext1, ext2, ...] and [[set11, set12, ...], [set21, set22, ...], ...
#   so that it can be called before Cartesian(sets) is computed!
## All "ext" are processed at once to save on the preparation!
_test_intersections :=
function(rc, ext, sets)
 local mat, zero, em, ez, v, p;

 if ForAll(sets, s -> s = [[]]) then return sets; fi;   ## nothing to do
 mat := NullspaceMat(rc_mat(rc));
 if Length(mat) = 0 then return sets; fi;               ## nothing to do
 zero := ZeroMutable(mat[1]);
 zero[1] := 1;
 mat := TransposedMat(mat);
 v := [Length(rc.mat) + 1..Length(mat)];
 em := mat{v};
 if IsZero(em) then return sets; fi;                    ## nothing to do
 ez := zero{v};
 v := [1..Length(rc.mat)];
 mat := mat{v};
 zero := zero{v};
 __test_intersection := __test_intersection + Sum(sets, Length);
 Perform([1..Length(ext)], function(n)
   if Length(sets[n]) = 0 then return; fi;              ## nothing to do
   v := List(zero);
   Perform(ext[n], function(p) if p <= \\th_intr then v[p] := 1; fi; end);
   p := PROD_VECTOR_MATRIX(v, mat);
   sets[n] := Filtered(sets[n], function(s)
     v := List(ez);
     Perform(s, function(p) v[p] := 1; end);
     return IsZero(p + v*em);
    end);
  end);
 __test_intersection := __test_intersection - Sum(sets, Length);
 return sets;
end;

## We assume that all elements of "ext" have the same initial edge.
#   max(m, n) returns the range for the number of intersections of
#   an m-section with sec_n
_intersections_trig_free :=
function(rc, ext, max)
 local vec, nn, ss, ls, mx, sets;

 mx := 0;
## Triangular configurations at h = 6: may have up to one common edge
 if \\degree <= 3 then mx := 1; fi;
 vec := rc.vec;
## The edges present in vec
 nn := Set(vec, v -> v[1]);
## Elements of vec according to the edge
 ss := List(nn, n -> PositionsProperty(vec, v -> v[1] = n));
 sets := List(ext, function(v)
## Elements of vec that may intersect v
   ls := List(ss, s -> Filtered(s, n -> Length(Intersection(v, vec[n])) <= mx));
   ls := List([1..Length(nn)], n -> combinations(ls[n], max(v[1], nn[n])));
   return List(Cartesian(ls), Concatenation);
  end);
## it makes sense to check the compatibility befor the Cartesian!
 sets := _test_intersections(rc, ext, sets);
 sets := Cartesian(sets);
## This is the initial edge of (all) elements of ext
 ls := ext[1][1];
 sets := Filtered(sets, s -> ForAll([1..Length(vec)],
                    n -> Number(s, s -> n in s) <= max(vec[n][1], ls)));
 __count_trig_free := __count_trig_free + Length(sets) - 1;
 return sets;
end;

## This MUST be overridden if used:
#   mat[m][n] is the value returned by max(m, n)
\\max_intr_bound := Immutable([]);

_max_intr_mat := function(m, n) return \\max_intr_bound[m][n]; end;

## Can be used to create \\max_intr_bound
create_bounds :=
function(bounds)
 local res, d;
 res := [];
 Perform(\\secs, function(i)
   res[i] := [];
   Perform(\\secs, function(j)
     d := (i - j) mod Length(\\secs);
     if d = 0 then
      res[i][j] := [0];
     else
      res[i][j] := [0..bounds[d]];
     fi;
    end);
  end);
 MakeImmutable(res);
 return res;
end;

_intersections_mat :=
function(rc, ext)
 return _intersections_trig_free(rc, ext, _max_intr_mat);
end;

## arg[1], if given, is \\max_intr_bound
set_intersections_mat :=
function(arg)
 if IsBound(arg[1]) then \\max_intr_bound := arg[1]; fi;
 \\make_intersections   := indersections_default;
 \\intersections        := _intersections_mat;
end;

#####################################################################
## Newly added sections intersect one another
## We assume that rc.vec = []
## Triangles are not allowed unless \\degree <= 3
#####################################################################

__count_fiber       := 0;
Append(__debug_vars, ["__count_fiber"]);

## This can be used as \\make_intersections
#   All pairwise intersections of the elements of "ext"
#   We assume that rc.vec = []
#   Triangles are not allowed unless \\degree <= 3
intersections_fiber :=
function(rc, ext)
 local pp, p, vec;
 if (Length(ext) <= 1) or (rc.pp <> 0) then return [ext]; fi;
# pp := Cartesian(List([1..Binomial(Length(ext), 2)], i -> \\th_both));
 pp := Cartesian(List(Combinations(ext, 2), function(c)
   if \\degree <= 3 then return \\th_both; fi;  ## Triangles allowed
   if Length(Intersection(c)) = 0 then return \\th_both; fi;
   return \\th_false;                           ## No triangles
  end));
 vec := List(pp, function(set)
   p := \\th_intr;
   vec := List(ext, List);
   Perform(Combinations(vec, 2), function(c)
     if not Remove(set, 1) then return; fi;
     p := p + 1;
     Add(c[1], p);
     Add(c[2], p);
    end);
   Sort(vec);
   MakeImmutable(vec);
   return vec;
  end);
 __count_fiber := __count_fiber + Length(vec) - 1;
 return vec;
end;


==> anc/code/hh/spatterns.txt <==
# -*- GAP -*-

Read("ADE.txt");

## Use Shimada's list ?
\\Shimada := true;

_ceil :=
function(q)
 if IsInt(q) then return q; fi;
 return Int(q + 1);
end;

## partitions of n with exactly k parts, possibly 0
__partitions :=
function(n, k)
 local res, step, sum, max;

 step := function(v, l)
  v := List(v);
  if l > k then Add(res, v); return; fi;
  sum := n - Sum(v);
  if sum = 0 then Add(res, v); return; fi;
  max := sum;
  if l > 1 then max := Minimum(sum, v[l - 1]); fi;
  Perform([_ceil(sum/(k + 1 - l))..max], function(m)
    v[l] := m;
    step(v, l + 1);
   end);
 end;

 res := [];
 step([1..k]*0, 1);
 return res;
end;

## w-weighted partitions of n (0's allowed)
__partitions_weighted :=
function(n, w)
 local res, step, sum, max;

 step := function(v, l)
  v := List(v);
  sum := n - v*w;
  if sum = 0 then Add(res, v); return; fi;
  if l > Length(w) then return; fi;
  max := Int(sum/w[l]);
  Perform([0..max], function(m)
    v[l] := m;
    step(v, l + 1);
   end);
 end;

 res := [];
 step(w*0, 1);
 return res;
end;

_non_zero := l -> Filtered(l, n -> n <> 0);

## partitions of n with at most k parts
_partitions :=
function(n, k)
 return List(__partitions(n, k), _non_zero);
# return Filtered(Partitions(n), p -> Length(p) <= k);
end;

__A_pert :=
function(rc, data)
 local ls, d;
 ls := [1..rc.rk + 1];
 d  := (rc.rk + 1) - data.deg;
## Compute number of points that can be removed
 if \\singular then
# must have data.deg - (rc.rk + 1 - n) <> 1 and non-negative;
  ls := Filtered(ls, n -> (n >= d) and (n - d <> 1));
 else
# must have data.deg - (rc.rk + 1 - n) >= 2*n;
  ls := Filtered(ls, n -> n - d >= 2*n);
 fi;
 ls := List(ls, function(n)
## Ways to remove n points: partitions of rc.rk + 1 - n w/ up to n parts
   return _partitions(rc.rk + 1 - n, n);
  end);
 return Union(ls);
end;

__D_pert :=
function(rc, data)
 local ls, p, d, v, res, D, rp1, rp2, ap, dp;

# D-type point
 D := function(n)
  if n = 2 then return [1, 1]; fi;
  if n = 3 then return [3]; fi;
  return [16 + n];
 end;

# decorate one end
 rp1 := function(ls, func)
  ls := List(ls, l -> List(Set(l), function(s)
    v := List(l);
    v[Position(v, s)] := func(s);
    return __canonical(Flat(v));
   end));
  return List(Union(ls), _non_zero);
 end;

# decorate two ends
 rp2 := function(ls, func1, func2)
  ls := List(ls, l -> List(Combinations(l, 2), function(s)
    v := List(l);
    d := Position(v, s[2]);
    v[Position(v, s[1], d)] := func1(s[1]);
    v[d] := func2(s[2]);
    return __canonical(Flat(v));
   end));
  return List(Union(ls), _non_zero);
 end;

 ap := n -> n + 1;
 dp := n -> D(n + 2);

 ls := Cartesian([0..4], [0..rc.rk - 3]);
 p  := [4, rc.rk - 3];
## Compute numbers of points that can be removed
 ls := Filtered(ls, function(n)
   if IsZero(n) then return false; fi;
   d := p - n;                  # points left
   d := data.deg - d*[1, 2];    # degree of the poits removed
   if d < 0 then return false; fi;
   if (n[1] = 0) and not IsEvenInt(d) then return false; fi;    # must be even
   if \\singular then
    if n[1] = 0 then return d <> 2; fi;
    return d <> 1;
   else
    return d >= n*[2, 4];  # can have each degree at least 2
   fi;
  end);
 ls := List(ls, function(n)
   d := p - n;          # points left
   if d[2] = 0 then     # no double point left
    return [List([1..d[1]], i -> 1)];
   elif n[2] = 0 then   # no double point removed
    if d[1] <= 1 then return [[Sum(d)]]; fi;
    if d[1] = 2 then return [[Sum(d)], D(Sum(d))]; fi;
    if d[1] = 3 then return [D(Sum(d))]; fi;
    Error();
   fi;
   res := __partitions(d[2], n[2] + 1);  # partitions of the central part
   if d[1] = 0 then     # no other points
    return List(res, _non_zero);
   elif d[1] = 1 then
    return rp1(res, ap);        # replace one a -> a + 1
   elif d[1] = 2 then
    return Union(
        rp1(res, dp),           # one D(a + 2)
        rp2(res, ap, ap));      # two A(a + 1)
   elif d[1] = 3 then
    return Union(
        rp2(res, ap, dp),       # A(a + 1) and D(a + 2)
        rp2(res, dp, ap));      # D(a + 2) and A(a + 1)
   else
    return rp2(res, dp, dp);    # two D(a + 2)
   fi;
  end);
 return Union(ls);
end;

__E_pert :=
function(rc, data)
 local ls, mat;

 mat := rc.mat;
 ls := rc.kappa;
 ls := __partitions_weighted(data.deg, ls);
 if not \\singular then
  ls := Filtered(ls, l -> ForAll(l, n -> n > 0));
 fi;
 ls := Set(ls, l -> Positions(l, 1));
 ls := Filtered(ls, l -> Length(l) < Length(mat));
 ls := List(ls, function(l)
   if Length(l) = 0 then return []; fi;
   l := mat{l}{l};
   return id_mat(l);
  end);
 return Set(ls);
end;

## for debugging: compare __A_pert and __E_pert (guaranteed but slow)
__test_A :=
function(data)
 local res;

 if IsInt(data) then data := rec(deg := data); fi;
 return Filtered([1..18], function(rc)
   rc := \\P[rc];
   res := __E_pert(rc, data) = Set(__A_pert(rc, data), __canonical);
   fprint("rk = %0: OK = %1\n", rc.rk, res);
   return not res;
  end);
end;

## for debugging: compare __D_pert and __E_pert (guaranteed but slow)
__test_D :=
function(data)
 local res;

 if IsInt(data) then data := rec(deg := data); fi;
 return Filtered([20..35], function(rc)
   rc := \\P[rc];
   res := __E_pert(rc, data) = Set(__D_pert(rc, data), __canonical);
   fprint("rk = %0: OK = %1\n", rc.rk, res);
   return not res;
  end);
end;

__pert :=
function(rc, data)
 if rc.name = "A" then return __A_pert(rc, data); fi;
 if rc.name = "D" then return __D_pert(rc, data); fi;
 if rc.name = "E" then return __D_pert(rc, data); fi;
 Error();
end;

## Perturbations by type
__get_pert :=
function(id, data)
 if not IsBound(data.pp[id]) then
  data.pp[id] := Set(__pert(\\A[id], data), __canonical);
 fi;
 return data.pp[id];
end;

## Perturbations by Milnor
__get_num :=
function(mu, data)
 local ls;
 if not IsBound(data.num[mu]) then
  ls := Filtered([1..Length(\\P)], r -> Length(\\P[r].mat) = mu);
  data.num[mu] := Union(List(ls, id -> __get_pert(id, data)));
 fi;
 return data.num[mu];
end;

## Plane pencil list
__list_num :=
function(S, data)
 local ls;
 ls := Partitions(24 - lc(S));
 S  := _max_rank - Sum(S, s -> \\A[s].rk);
 ls := Filtered(ls, l -> Sum(l) - Length(l) < S);   # ORIGINAL rank <= 18
 Apply(ls, l -> Filtered(l, n -> n > 1));           # reducible fibers only
 return ls;
end;

## Shimada's pencil list
__list_Shimada :=
function(S, data)
 local ls;

 if not IsBound(data.ss) then
  ls := "data/Shimada.txt";
  if IsReadableFile(ls) then
   Read(ls);
   if IsBoundGlobal("Shimada") then
    ls := ValueGlobal("Shimada");
    if IsList(ls) then data.ss := ls; fi;
    UnbindGlobal("Shimada");
   fi;
  fi;
  if not IsBound(data.ss) then  # failed to load
   \\Shimada := false;
   data.get  := mu -> __get_num(mu, data);
   data.list := S  -> __list_num(S, data);
   return __list_num(S, data);
  fi;
 fi;
 ls := Collected(S);
 ls := Filtered(data.ss, l -> ForAll(ls, p -> Number(l, n -> n = p[1]) >= p[2]));
 Apply(ls, function(l)
   l := List(l);
   Perform(S, function(s) Remove(l, Position(l, s)); end);
   return l;
  end);
 return Set(ls);
end;

## perturbation data record
__new_pert :=
function(deg)
 deg := rec(deg  := deg, pp := [], num := [],
            get  := mu -> __get_num(mu, deg),
            list := S  -> __list_num(S, deg));
 if \\Shimada then
  deg.get  := mu -> __get_pert(mu, deg);
  deg.list := S  -> __list_Shimada(S, deg);
 fi;
 return deg;
end;

## convert Shimada's list to just a list of pencils
_prepare_Shimada :=
function(ls)
 local name;

 ls := List(ls, function(rc)
   rc := List(rc.ADE, function(S)
     S := List(S);
     name := Remove(S, 1);
     S := Int(S);
     if name = 'A' then return 40 + S;
     elif name = 'D' then return 56 + S;
     elif name = 'E' then return 70 + S;
     else Error(); fi;
    end);
   Sort(rc);
   return Reversed(rc);
  end);
 return ls;
end;

#############################################################
# List of combinatorial pencils
#############################################################

## Fibers that may come with s
fibers :=
function(s)
 local id, ls;

 id := rc -> [rc.rk, rc.name];

 if s > 40 then s := s - 40; fi;
 s := \\P[s];
 ls := Filtered(\\P, r -> r.deg = s.deg);
 ls := Filtered(ls, r -> id(r) >= id(s));
 SortBy(ls, id);
 ls := List(ls, r -> Position(\\P, r));
 return Immutable(ls);
end;

patterns :=
function(list)
 local deg, ls, par;

 ls := [[]];
 if IsList(list) then
  deg := Set(list, n -> \\P[n].deg);
  if Length(deg) <> 1 then Error("Inhomogeneous list\n"); fi;
  list := list + 40;
  ls := List(list, n -> Length(\\A[n].mat));
  Add(ls, 1);
  ls := __partitions_weighted(24, ls);
  ls := Filtered(ls, l -> l[1] > 0);
  Apply(ls, l -> Concatenation(List([1..Length(list)],
                                    n -> List([1..l[n]], i -> list[n]))));
  list := deg[1];
 fi;

 deg := __new_pert(list);
 list := [];
 Perform(ls, function(S)
   par := deg.list(S);
   Perform(par, function(p)
     p := List(p, deg.get);
     p := Set(Cartesian(p), l -> __canonical(Concatenation(l)));
     p := List(p, l -> Concatenation(S, l));
     UniteSet(list, p);
    end);
  end);

## Nikulin's restriction on <=16 disjoint nodes
 deg := ValueOption("Kummer");
 if not IsInt(deg) then deg := \\Kummer_cut; fi;
 ls := ValueOption("silent") <> true;
 if ls then
  fprint(">> Filtering %0 records to Kummer <= %1: \c", Length(list), deg);
 fi;
 list := Kummer_filter(list, deg);
 if ls then _print("found %0\n", Length(list)); fi;
 return list;
end;


==> anc/code/hh/special.txt <==
# -*- GAP -*-
Read("hh.txt");
Read("res.txt");

_sort_isotropic_vectors();

\\pool_mode := pool_mode_single;

rc_mat_special :=
function(rc)
 local mat, n;
 n := Length(rc.mat);
 if Length(rc.vec) = 0 then return rc.mat; fi;
 mat := DirectSumMat(rc.mat, _2matrix(Length(rc.vec)));
 Perform([1..Length(rc.vec)], function(i)
   put(mat, n + i, rc.vec[i]);
   put(mat, n + i, 1);
   if rc.pp > 0 then put(mat, n + i, rc.pp + 1); fi;
  end);
 if rc.pp > 0 then rc.sets[rc.pp] := [n+1..Length(mat)]; fi;
 return mat;
end;

set_rc_mat(rc_mat_special);

_rc_clone :=
function(rc, res)
 _rc_clone_default(rc, res);
 if IsBound(rc.sets) then
  res.sets := List(rc.sets);
  res.pp := rc.pp;
 fi;
end;

\\make_sets := rc -> [1..rc.pp - 1];

make_sets_special :=
function(rc)
 local res;
 if has_pool(rc, 1) then
  res := get_pool(rc, 1);
 else
  res := List(rc.sets{\\make_sets(rc)}, function(s)
    s := Concatenation([0], s);
    return s;
   end);
  res := Cartesian(res);
  res := Set(res, s -> Filtered(s, i -> i <> 0));
 fi;
 Perform(rc.vec, function(v)
   res := Filtered(res, u -> Length(Intersection(u, v)) = 0);
  end);
 return res;
end;

make_sets := make_sets_special;

collect :=
function(rc)
 local ss;

 if IsList(rc) then
  ss := Union(List(rc, collect));
  if Length(ss) = 0 then return []; fi;
  ss := Orbits(rc[1].G, ss, _on_sorted);
  return List(ss, s -> s[1]);
 fi;

 ss := make_sets(rc);
 if Length(rc.vec) = 0 then
  ss := OrbitsDomain(rc.G, ss, OnSets);
  return check_pool(rc, List(ss, s -> s[1]));
  return List(ss, s -> [s[1]]);
 fi;
 ss := OrbitsDomain(stab(rc), ss, OnSets);
 ss := List(ss, o -> o[1]);
 ss := check_pool(rc, ss);
 return ss;
end;

_counts := [1..4];
_count_defect := [0, 0, 0, 0];

## Keep counts at the "completed" edges
\\keep_count := true;

\\every_step :=
function(max)
 \\max_pool := Minimum(4, max - 1);
 return true;
end;

is_valid_special := rc -> BYPASS or (rc.count = List(rc.sets, Length));

rc_validate_special :=
function(rc)
 local mat, set;
 mat := last_right();
 rc.count := List(_counts, i -> Number(mat[i+1], j -> j = 1) - _count_defect[i]);
 rc.fibers := [];
# do not want extra sections
 if not BYPASS then
  if \\keep_count then
   if rc.pp = 0 then
    mat := is_valid_special(rc);
   else
    mat := ForAll([1..rc.pp-1], i -> rc.count[i] = Length(rc.sets[i]));
   fi;
   if not mat then err_(err_Lines, rc); return false; fi;
  fi;
 fi;
 mat := last_right(){_counts + 1};
 set := Filtered([1..Length(rc.lines)], n -> ForAll(mat, r -> r[n] <> 1));
 if Length(set) > 0 then
  mat := rc.lines{set};
  mat := connected_components(mat*last_matrix()*TransposedMat(mat));
  rc.fibers := List(mat, c -> set{c});
 fi;
 return true;
end;

rc_validate := rc_validate_special;

_print_counts :=
function(list)
 fprint(">> Found:  %0 records\n", Length(list));
 fprint(">> Counts: %0\n", Set(list, r -> Sum(r.count)));
end;

_print_ranks :=
function(list)
 local rk;
 rk := Set(list, r -> r.sign[3]);
 fprint(">> Ranks:  %0\n", rk + 1);
 fprint(">>         %0\n", List(rk, n -> Number(list, r -> r.sign[3] = n)));
end;

_print_stats := true;

print_stats :=
function(list)
 if _print_stats then
  _print_counts(list);
  _print_ranks(list);
 fi;
end;

_print_found :=
function(list)
 fprint("- Found %0 records: %1\n", Sum(list, Length), List(list, Length):
                level := next_());
end;

do_step_special :=
function(rc)
 local ss, r;

 ss := collect(rc);
 if IsList(rc) then
  if Length(rc) = 0 then return []; fi;
  rc := rc[1];
 fi;
 ss := do_dotted(ss, function(s)
   r := rc_copy(rc);
   r.sets := List(rc.sets);
   r.vec := s;
   rc_lines(r);
   return r;
  end);
 collect_pool(rc, ss);
 return ss;
end;

step_special :=
function(rc, max)
 local res, pp, i, K3, validate, is_OK, OK;

 is_OK := r -> r.count[pp] = Length(r.sets[pp]);
 OK := r -> if_valid(r, is_OK, err_Lines);

 if max <= 0 then return []; fi;
 if not \\every_step(max) then return []; fi;
 res := [];
 pp := rc.pp;
 validate := ReturnTrue;
 K3 := true;
 if BYPASS or not \\keep_count then OK := ReturnTrue; fi;
 if max = 1 then
  validate := OK;
  K3 := ValueOption("K3");
 fi;
 res[1] := do_step_special(rc: K3 := K3, validate := validate);
 for i in [2..max] do
  if Length(res[i-1]) = 0 then break; fi;
  if i = max then
   validate := OK;
   K3 := ValueOption("K3");
  fi;
  res[i] := do_step_special(res[i-1]: K3 := K3, validate := validate, level := next_());
 od;
 if \\keep_count and not BYPASS then Apply(res, l -> Filtered(l, is_OK)); fi;
 clear_pool(res);
 max := Length(res);
 while (Length(res) > 0) and (Length(res[Length(res)]) =0) do Remove(res); od;
# res := Filtered(res, l -> Length(l) > 0);
 if max > 1 then _print_found(res); fi;
 return res;
end;

next_special :=
function(rc)
 local ss, G;

 G := Stabilizer(SymmetricGroup(Length(rc.vec)), rc.vec, Permuted);
 G := List(GeneratorsOfGroup(G), g -> shift_perm(g, Length(rc.mat)));
 G := Concatenation(extend_group(rc), G);
 G := GR(G);

 rc.G := GR(extend_group(rc));
 if rc.G <> G then Error(); fi;

 clean(rc);
 if rc.pp = 0 then return; fi;
 ss := [Length(rc.mat) + 1..Length(rc.mat) + Length(rc.vec)];
 rc.sets[rc.pp] := ss;
 rc.mat := rc_mat_special(rc);
 rc.vec := [];
 rc.pp := rc.pp + 1;

# return rc;
end;

_min_lines := 13;
_validate_only := false;

\\first_step := 0;

_add_sections :=
function(rc)
 local ls, res, max;

 make_sets := make_sets_special;
 res := rc_lines(rc);
 if _validate_only then
  if res then is_K3_silent(rc); fi;
  return [rc];
 fi;

 if not res then return []; fi;

 fprint("## First pass\n");
 max := rc.get_max(\\first_step);
 if max = fail then return []; fi;
 ls := step_special(rc, max: level := next_());
 res := [];
 fprint("## Second pass\n");
 if \\first_step < 0 then ls := Concatenation([[rc]], ls); fi;
 res := List([1..Length(ls)], function(i)
   max := rc.get_max(i + \\first_step);
   if max = fail then return []; fi;
   fprint("== Level %0 of %1: %2 records\n", i, Length(ls), Length(ls[i]));
   Perform(ls[i], next_special);
   return do_list(ls[i], r -> step_special(r, max): K3 := false, level := next_());
  end);
 res := Flat([rc, ls, res]);
 fprint("## Filtering %0 records \c", Length(res));
 if BYPASS then
  max := r -> Sum(r.sets, Length) >= _min_lines;
 else
  max := r -> Sum(r.count) >= _min_lines;
  if \\keep_count then res := Filtered(res, is_valid_special); fi;
 fi;
 res := Filtered(res, max);
 Perform(res, next_special);
 Perform(res, function(rc) rc.pp := 0; end);
 fprint("to %0\n", Length(res));
 res := is_K3_list(res: level := next_());
 print_stats(res);
 return res;
end;

_add_fibers :=
function(rc)
 local res, max, rank;

 rank := function(i)
  if ValueOption("ranks") = false then return fail; fi;
  return rc.sign[3] + i - 1;
 end;

 if rc.pp <> 0 then Error(); fi;
 max := Minimum([19 - rc.sign[3], ValueOption("max")]);
 if max <= 0 then return []; fi;
 \\max_pool := Minimum(4, max - 1);
 res := [];
 res[1] := do_step_special(rc: rank := rank(1));
 Perform([2..max], function(i)
   res[i] := do_step_special(res[i-1]: rank := rank(i));
  end: level := next_());
 res := Filtered(res, l -> Length(l) > 0);
 clean(rc);
 Perform(res, function(l) Perform(l, function(r)
   clean(r);
#   r.G := get_stab(r);
  end); end);
 if max > 1 then _print_found(res); fi;
 return res;
end;

add_fibers := rc -> [];

all_fibers :=
function(rc)
 if IsRecord(rc) then return Flat(add_fibers(rc)); fi;

 if Length(rc) = 0 then return []; fi;
 if ValueOption("max") <= 0 then return []; fi;
 fprint("## Extra fibers for %0 records\n", Length(rc));
 rc := Filtered(rc, r -> r.sign[3] < 19);
 SortParallel(List(rc, r -> r.sign[3]), rc);
 rc := Flat(do_list(rc, add_fibers));
 print_stats(rc);
 return rc;
end;

fiber_ranks :=
function(rc)
 local r, mat, rk, set;

 r := rc_copy(rc);
 mat := rc_mat(rc);
 rk := Rank(rc.mat);
 set := [1..Length(rc.mat)];
 mat := List(rc.fibers, f -> List(f, function(n)
   r.vec := [Intersection(Positions(rc.lines[n]*mat, 1), set)];
   return Rank(rc_mat(r)) - rk;
  end));
 if ValueOption("sorted") = true then
  mat := SortedList(List(mat, SortedList));
 fi;
 return mat;
end;

## fibers independent over S and Q
gen :=
function(rc)
 local set;
 if IsBound(rc.gen) then return rc.gen; fi;
 set := Length(rc.mat) + [1..Length(rc.vec)];
 return Filtered([Length(rc.mat)..Length(rc.lines)],
                    n -> not IsZero(rc.lines[n]{set}));
end;

## components containing generators
gen_comp := function(rc)
 local gg;
 gg := gen(rc);
 return Filtered(rc.fibers, f -> Length(Intersection(f, gg)) > 0);
end;

## pairs of disjoint fibers independent over S and Q
gen2 := function(rc)
 local set;

 if IsBound(rc.gen2) then return rc.gen2; fi;
 set := Length(rc.mat) + [1..Length(rc.vec)];
 set := Filtered(Combinations([Length(rc.mat)..Length(rc.lines)], 2),
                    c -> Rank(rc.lines{c}{set}) >= 2);
 set := Filtered(set, c -> rc.lines[c[1]]*rc.mat*rc.lines[c[2]] = 0);
 return set;
end;

save_gen := rc -> rec(count := rc.count, fibers := rc.fibers, gen := gen(rc));

save_gen2 := function(rc)
 local res;
 res := save_gen(rc);
 res.gen2 := gen2(rc);
 return res;
end;


==> anc/code/hh/spencil.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Adding sections to a pencil
## Typical processing:
# Read("s**p_.txt");    # read the parameter file
# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);
#####################################################################

## This MUST be overridden
extra_edges_default :=
function(rc, vec, level)
 vec.max := 0;
end;

## This function MUST set vec.max: the maximal number of edges to be added
#  May also set
#   vec.self := true:   the record is carried over to the next step
#   vec.last := true:   last step, turn off safe mode/next collection
\\extra_edges  := extra_edges_default;

#### Used to detect bad records
## MUST be overridden
\\need_sections := rc -> 0;

#####################################################################
## New record format
#####################################################################

__edge := level -> \\secs[\\order[level]];

__stab :=
function(rc, level)
 return Stabilizer(stab(rc), \\secs{\\order{[1..level]}}, OnTuples);
end;

## This can be overridden
\\created   := ReturnTrue;

create :=
function(S)
 local res, pp, ss;

 res := rec();
 if IsRecord(S) then res := S; S := res.S; fi;

 res.mat  := [[\\hh.h]];
 res.vec  := [];
 res.sets := [];
 res.part := [];
 res.G    := [];
 res.S    := S;
 res.h    := \\hh.h;

 pp := 1;
 Perform(S, function(n)
   res.mat := DirectSumMat(res.mat, \\A[n].mat);
   Add(res.sets, [1..Length(\\A[n].mat)] + pp);
   pp := pp + Length(\\A[n].mat);
  end);
 Perform(Reversed(Set(S)), function(s)
   pp := Positions(S, s);
   ss := res.sets{pp};
   Append(res.G, shift(GeneratorsOfGroup(stab(\\A[s])), ss[1][1] - 1));
   Append(res.G, _sym(ss));
   ss := Union(ss);
   if (s = S[1]) and (\\2 > 1) then SubtractSet(ss, (res.sets[1])); fi;
   Add(res.part, ss);
   Perform(pp, function(i)
     ss := res.sets[i]{\\A[s].single};
     if not IsBound(\\A[s].kappa) then ss := Concatenation([0], ss); fi;
     res.sets[i] := ss;
    end);
  end);

 put(res.mat, 1, [2..Length(res.mat)]);
 res.part := Filtered(res.part, p -> Length(p) > 1);
 SortParallel(List(res.part, Length), res.part);
 if Length(res.part) <= 1 then Unbind(res.part); else MakeImmutable(res.part); fi;
 _set_safe(res);
 res.G := GR(res.G);
 if (\\2 > 1) then res.G := Stabilizer(res.G, \\2); fi;

 MakeImmutable(res.sets);
 MakeImmutable(res.vec);
 MakeImmutable(res.mat);
 MakeImmutable(res.S);
 \\created(res);
 return res;
end;

## The actual creation; can be overridden
create_sections_default :=
function(rc)
 local sec;
 sec := List(rc.sets);
 sec[1] := [\\2];
 sec := Cartesian(sec);
 sec := List(sec, v -> Filtered(v, i -> i > 0));
 return sec;
end;

\\create_sections := create_sections_default;

## By default, copy the valid sections and sets from "rc",
#   changing the first edge to "edge"
_recreate_sections_default :=
function(rc, rcc, vec, edge)
 local sec;
 sec := List(get_sections(rc), function(v)
   v := List(v);
   v[1] := edge;
   return v;
  end);
 _store_sections(rcc, sec);
 rcc.pool := List(rc.pool);
end;

## Copying/creating sections for the new records; can be overridden
\\recreate_sections := _recreate_sections_default;

## In this version, rc.pp stores "dummy" sections
__new_rc :=
function(rc, vec, level)
 local rcc;

 rcc := rc_copy(rc);
 rcc.vec := vec;
 if IsRecord(vec) then
  rcc.vec := vec.vec;
## copy dummy sections
  if IsBound(vec.pp) then rcc.pp := vec.pp; fi;
 fi;
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 rcc.G := __stab(rc, level);
 if rc_lines(rcc: level := 0) then
  if _rank(vec) <> _rank(rcc) then Error("!!Rank mismatch\n"); fi;
  \\recreate_sections(rc, rcc, vec, __edge(level));
 fi;
 return rcc;
end;

#####################################################################
## Validation
#####################################################################

## Checks if there is at least one section
\\no_sections   := false;
## Checks if there are extra (implicit) fibers
\\no_fibers     := true;

__spencil_count_sections    := 0;   ## section errors
__spencil_count_fibers      := 0;   ## fiber errors
__spencil_count_virtual     := 0;   ## #{times vertual sections are used}
__spencil_count_self        := 0;   ## #{times rc.self is set}
__spencil_count_last        := 0;   ## #{times rc.last is set}
Append(__debug_vars, ["__spencil_count_sections",
                      "__spencil_count_fibers",
                      "__spencil_count_virtual",
                      "__spencil_count_self",
                      "__spencil_count_last"]);

_rc_prepare_pencil :=
function(rc)
 local mat, max;

 mat := last_left();
 mat := mat{[Length(rc.mat)..Length(mat)]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 rc.double := [];
 max := Length(rc.mat);
 if Length(rc.sets) > 1 then
  max := First(rc.sets[2], i -> i > 0) - 1;
 fi;
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   if Length(Intersection(s, rc.sets[1])) > 1 then
    Add(rc.double, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_pencil :=
function(rc)
 _rc_prepare_pencil(rc);
 if BYPASS then return true; fi;

## Checks if the pencil has any sections
 if \\no_sections and (Length(rc.sections) > 0) then
  __spencil_count_sections := __spencil_count_sections + 1;
  err_(err_Sections, rc);
  return false;
 fi;

## Checks if the pencil has extra (implicit) fibers
 if \\no_fibers and (Length(rc.fibers) > 0) then
  __spencil_count_fibers := __spencil_count_fibers + 1;
  err_(err_Fiber, rc);
  return false;
 fi;

 if __invalid_list(rc, \\validate_rec) then return false; fi;

 return true;
end;

rc_validate := _rc_validate_pencil;

#####################################################################
## Collecting found information
#####################################################################

## Sections and dummy sections
__edges :=
function(rc)
 local res;
 res := Set(rc.vec, v -> v[1]);
## these are dummy sections
 if IsBound(rc.pp) then UniteSet(res, rc.pp); fi;
 return res;
end;

__vsecs :=
function(rc)
 local res;
 res := List(\\secs, n -> Number(rc.vec, s -> s[1] = n));
## these are dummy sections
 if IsBound(rc.pp) then
  res := res + List(\\secs, n -> Number(rc.pp, s -> s = n));
 fi;
 return res;
end;

## These can be overridden
_need_sections_default  := rc -> \\lines_wanted - Length(rc.mat) + 1;
\\need_sections         := _need_sections_default;

_select_next_default :=
function(rc, dest, level)
 local min, r;
 min := \\need_sections(rc);
 r := Length(\\ssecs);
 return function(rc, ss)
   ss := ss{\\ssecs};
## Not enough sections at a_1, which MUST be absolute maximal
   if r*ss[1] < min then return false; fi;          ## Can keep going
## a_1 is not maximal
   if ss[1] < Maximum(ss) then return false; fi;    ## Just a wrong embedding
## all numbers at a_i are the same; hence, MUST add at a_1
   if Length(Set(ss)) = 1 then return false; fi;    ## Keep running edge \\2
   return true;
  end;
end;

\\select_next := _select_next_default;

\\want_all_sections := _submax;

## level < 1 turns selection off
_do_select_next :=
function(rc, dest, level)
 local ss, select, _secs, _all;

 if level < 1 then return ReturnTrue; fi;       ## No check at all
 _secs := secs;                                 ## Check all sections
 if _safe(rc) then _secs := __vsecs; fi;        ## Explicit sections only
 select := \\select_next(rc, dest, level);
 _all := \\want_all_sections;
 if level >= (Length(\\order) - 1) then         ## Do not collect sections
  _all := ReturnFalse;
 fi;
 return function(rr, list)
   Perform(list, function(r)
     if _is_max(r) then return; fi;             ## Do not collect maximal rank
     ss := _secs(r);            ## Selection is based on EXPLICIT sections!
     if select(r, ss) then      ## Avoid using rr here as it is unpredictable
      if \\want_all_sections(r) then r.override := true; fi;
      AddSet(dest.next, rec(vec := r.vec,       ## ORIGINAL vectors
                            secs := secs(r),    ## stored are ALL sections
                            rk := rank(r),      ## rank
                            edge := __edge(level)));    ## edge used
     fi;
    end);
  end;
end;

_select_next :=
function(rc, dest, level)
 local _pr, ss, select;

 _pr := _print_BYPASS;
 select := _do_select_next(rc, dest, level);
 return function(rr, list)
   select(rr, list);        ## select for next levels BEFORE no_bypass!
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(dest.counts, counts(list));
   list := Filtered(list, \\keep_record);
   return list;
  end;
end;

__sample := rc -> rec(vec := rc.vec, counts := counts(rc), rk := rank(rc));

__collect_samples :=
function(rc, ls)
 if not IsBound(rc.samples) then rc.samples := []; fi;
 UniteSet(rc.samples, Set(ls, __sample));
end;

__collect_next :=
function(G, ls)
 local l, rc, id;

 id := function(rc)
## these are dummy sections
  if IsBound(rc.pp) then return Concatenation(-rc.pp, rc.vec); fi;
  return rc.vec;
 end;

 ls := List(Set(ls, id), function(vec)
   l := Filtered(ls, r -> id(r) = vec);
   rc := l[1];
   l := List(l, r -> r.secs);
   l := Concatenation(List(l, function(s)
     if IsList(s[1]) then return s; fi;
     return [s];
    end));
   l := Set(Orbits(shift(G, -1), l, Permuted), Maximum);
   rc.secs := Reversed(l);
   return rc;
  end);
 SortBy(ls, r -> [_rank(r), __vsecs(r)]);
 return ls;
end;

_collect_safe :=
function(rc, dest, level, ls)
 local skip;
## Collect next first, no embeddings required
 _do_select_next(rc, dest, level)(rc, ls);
 skip := IdFunc;
#### Filter those with a rank increase; others have been collected earlier
## if level > 0 then skip := _skip_corank(dest, true); fi;
### level = 0 turns off the collection of bad records
# ls := do_saturate(ls, skip, _select_next(rc, dest, 0));
## Filter those with a rank increase; others have been collected earlier
 if level > 0 then skip := _skip_corank(dest, true); fi;
 ls := do_saturate(ls, skip, _select_next(rc, dest, level));
 Perform(ls, function(r) Unbind(r.override); end);
 return ls;
end;

_collect_plain :=
function(rc, dest, level, ls)
## Collect bad records using embeddings
 ls := saturate_list(ls: select := _select_next(rc, dest, level));
 return ls;
end;

## Collecting the results:
#  - rc     - the base record: storage and parameters
#  - G      - (optional) group to sort bad section lists
#  - dest   - (optional) the storage for "next" (if different from rc)
#  - level  - the current level (level = 0 turns off rank filter)
#  - list   - the list to be processed
## If dest.self > 0, it is re-added to its own "next" list
_collect_results :=
function(arg)
 local rc, G, dest, level, ls;

 rc := Remove(arg, 1);
 G := rc.G;
 if IsBound(arg[1]) and IsGroup(arg[1]) then G := Remove(arg, 1); fi;
 dest := rc;
 if IsBound(arg[1]) and IsRecord(arg[1]) then dest := Remove(arg, 1); fi;
 level := 1;
 if IsBound(arg[1]) and IsInt(arg[1]) then level := Remove(arg, 1); fi;
 if Length(arg) <> 1 then Error("!!Wrong arguments??\n"); fi;
 ls := arg[1];
 if not IsBound(dest.counts) then dest.counts := []; fi;
 if not IsBound(dest.next) then dest.next := []; fi;
# if Length(ls) = 0 then return ls; fi;

 if Length(ls) > 0 then
  if _safe(rc) then
   ls := _collect_safe(rc, dest, level, ls);
  else
   ls := _collect_plain(rc, dest, level, ls);
  fi;
 fi;
## Do not collect or process bad records
 if IsBound(dest.last) and (dest.last = true) then
  dest.next := [];
 else
  dest.next := __collect_next(G, dest.next);
 fi;
## Carry over to the next step, even if last is set!
 if IsBound(dest.self) and (dest.self > 0) then
#  rec(vec := r.vec, secs := ss, rk := rank(r), edge := edge)
  G := ShallowCopy(dest);
  G.edge := __edge(level);
  G.self := G.self - 1;
  Unbind(G.max);
  Unbind(G.next);
  dest.next := Concatenation([G], dest.next);
 fi;
 if IsBound(dest.FOUND) then Append(ls, dest.FOUND); fi;
 __collect_samples(rc, ls);
 return ls;
end;

#####################################################################
## Test sets of extra sections: intersections allowed!
#####################################################################

__print_edges := true;     ## debug info
__print_secs  := true;     ## debug info

\\sec_format := IdFunc;
\\sec_format := sec -> sec{\\ssecs};

_print_edges :=
function(rc, vec, level)
 local _pr, cl, _cl, _clrs;

 _pr := l -> format("[ %0 ]",
                JoinStringsWithSeparator(List(\\sec_format(l), String), " "));

 cl := function(n)
  if n = _cl then return ""; fi;
  _cl := n;
  return _clrs[n];
 end;

 _clrs := ["\033\m", "\033[32m", "\033[31m"];
 _cl := 1;

 if __print_edges then
  fprint(" %2--- edge = %0, exp = %1;",
         __edge(level), _pr(__vsecs(vec)), cl(2));
  if vec.max > 0 then
   _print(" max = %0", vec.max);
   if IsBound(vec.min) then
#    _print(", min = %0 (%1)", vec.min, vec.rmin);
    _print(", min = %0", vec.min);
   fi;
  else
   _print("%1 max = %0", vec.max, cl(3));
  fi;
  if IsBound(vec.self) then
   _print(",%1 self = %0", vec.self, cl(3));
  fi;
  if IsBound(vec.last) then
   _print(",%1 last = %0", vec.last, cl(2));
  fi;
  _print("%0\n", cl(1));
 fi;
 if __print_secs then
  fprint(" \033[32m--- secs = %0 (+%1 secs), rk = %2\033[m\n",
      JoinStringsWithSeparator(Set(vec.secs, _pr), " "),
      \\need_sections(rc), _rank(vec));
 fi;
end;

## Do not keep sections if rank does not improve (safe mode only)
## Just keep dummies in vec.pp
__collect_dummy :=
function(rc, vec, edge, ls)
 local rk;

 if Length(ls) = 0 then return ls; fi;
 rk := Set([rank(rc), _max_rank + 1]);
 if not ForAll(ls, r -> r.rk in rk) then return ls; fi;
 __spencil_count_virtual := __spencil_count_virtual + Length(ls);
 Perform(ls, function(v)
   v.pp := [];
   if IsBound(vec.pp) then v.pp := List(vec.pp); fi;
   Append(v.pp, List(Filtered(v.vec, u -> u[1] = edge), u -> edge));
   MakeImmutable(v.pp);
   v.vec := vec.vec;
  end);
 ls := __collect_next(rc.G, ls);
 if __print_edges then
  fprint(" \033[32m=== excluding edge = %0\033[m\n", edge);
 fi;
 return ls;
end;

_add_ss :=
function(rc, vec, level)
 local res, rcc, rk, last;

#  The edge is last to be added: turn off "safe" and "next" collection
 last := IsBound(vec.last) and (vec.last = true);
 rk   := false;
 res  := [];
 if vec.max > 0 then
  print_index("[ edge = %0 ] \c", __edge(level): level := next_(-2));
  rcc := __new_rc(rc, vec, level);
  if last then rcc.safe := false; fi;
  rk  := _safe(rcc);
  res := add_yy(rcc, vec.max);
 fi;
 _list_index := [0, 0];
 res := _collect_results(rc, __stab(rc, level), vec, level, res);
 if rk = true then
  vec.next := __collect_dummy(rcc, vec, __edge(level), vec.next);
 fi;
 return res;
end;

add_ss :=
function(rc, ls, level)
 local res;

 res := do_list(ls, function(vec)
## This MUST set vec.max; may also set vec.self and/or vec.last
   \\extra_edges(rc, vec, level);
   _print_edges(rc, vec, level);
   res := _add_ss(rc, vec, level: level := next_());
   UniteSet(rc.counts, vec.counts);
## Next level
   if Length(vec.next) > 0 then
    fprint("\033[36;1m >> Level %0 [ edge = %1 ]\033[m\n",
           level + 1, __edge(level + 1));
    Append(res, add_ss(rc, vec.next, level + 1: level := next_()));
   fi;
   return res;
  end);
 res := sort_list(res);
 return res;
end;

_print_set :=
function(S)
 fprint("## S = %0    (%1 fibers) \n", _str_set(S), lc(S));
end;

## Initialize and test the record
\\test_function := ReturnTrue;
## Number of steps for the first phase
\\max_steps     := rc -> \\max_valency;

err_Skipped     := Immutable("**Skipped\n");

## This is the main function to be called:
#   - runs all steps
#   - collects intermediate information in rc
add_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;

## Try if there can be at least one section
 rc := \\test_function(rc);
 if IsBound(rc.error) then return []; fi;

 Unbind(rc.next);
 res := [];
## Maximal number of steps at Level 1
 rc.steps := \\max_steps(rc);
## Level 1
 if rc.steps < 0 then
  err_(err_Skipped, rc);
 else
  res := add_xxx(rc, rc.steps);
 fi;
 res := _collect_results(rc, 1, res);
 res := sort_list(res);
 Unbind(rc._unpacked);
 Unbind(rc._action);
 _print_counts(rc);
 rc.phase := 2;
 if Length(rc.next) > 0 then
  _print_next(rc.next, format("(need %0 sections)", \\need_sections(rc)));
  Append(res, add_ss(rc, rc.next, 2));
  res := sort_list(res);
  _print_counts(rc);
 fi;
 rc.phase := 3;
 clear_pool(rc);
 return res;
end;

#####################################################################
## Test input
#####################################################################

### Test a naked pencil S
#test_pencil :=
#function(S)
# local rc, _err;
#
# if IsRecord(S) then return S; fi;
# print_bar();
# rc := create(S);
# _print_set(rc.S);
# _err := ERRORS;
# _err := ERRORS;
# ERRORS := [];
# is_K3_verbose(rc);
# rc.ERRORS := ERRORS;
# ERRORS := Union(_err, ERRORS);
# return rc;
#end;

## Test a pencil S with at least one section
test_section :=
function(S)
 local rc, rk, _err;

# if IsRecord(S) then return S; fi;
 print_bar();
 if IsRecord(S) and IsBound(S.phase) and (S.phase >= 0) then
  rc := S;
 else
  rc := create(S);
 fi;
 _print_set(rc.S);
 if IsBound(rc.phase) and (rc.phase >= 1) then
  if IsBound(rc.error) then err_(rc.error); fi;
  return rc;
 fi;
 _err := ERRORS;
 ERRORS := [];
 S := [];
 if rc_lines_mat(rc) then
  S := add_x1(rc, true);
  if Length(S) = 0 then
   err_(err_No_Sect, rc);
  else
   fprint(" >> Found %0 sections\n", Length(S));
#   fprint(" \033[36m>> Found %0 sections\033[m\n", Length(S));
  fi;
 fi;
 rc.ERRORS := ERRORS;

 ERRORS := Union(_err, ERRORS);
 if not IsBound(rc.error) then
  rk := rank(rc);
  S := Filtered(S, r -> rank(r) = rk);
 fi;
# e = 0 collects everything, not only maximal rank!
 S := _collect_results(rc, 0, S);
 if Length(S) > 0 then rc.FOUND := sort_list(S); fi;
 rc.phase := 1;
 return rc;
end;

\\test_function := test_section;

test_sections :=
function(list)
 Apply(list, \\test_function);
# return Filtered(list, r -> not IsBound(r.error));
end;

#####################################################################
## Initializing
#####################################################################

_create_pencils :=
function(arg)
 local res;
 fprint(">> Pencils for %0 cut at %1\n", _str_set(\\pencil + 40), \\cut);
 res := itemize(patterns(\\pencil), \\cut);
 Perform(res, function(ls)
   Apply(ls, S -> rec(S := S));
  end);
 return res;
end;

init_pencils := _create_pencils;

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "K3", "error", "next", "counts", "ERRORS", "samples" ];

\\save_data := ls -> List(ls, rc -> copy_fields(rc, \\spencil_saved));

#####################################################################
## Analizing results
#####################################################################

collect_bad_secs :=
function(rc)
 if IsList(rc) then return Union(List(rc, collect_bad_secs)); fi;
 return Union(List(rc.next, r -> r.secs));
end;

find_bad_secs :=
function(rc, secs)
 if IsList(rc) then return Flat(List(rc, r -> find_bad_secs(r, secs))); fi;
 return Filtered(rc.next, r -> secs in r.secs);
end;

depth :=
function(rc)
 if Length(rc.next) = 0 then return 0; fi;
 return Maximum(List(rc.next, depth)) + 1;
end;

#####################################################################
## New advanced extra edges handling
#####################################################################

## Currently this works in safe mode only
_get_min_max :=
function(rc, vec, level)
 local eg, rg, set, sec, min;
 min := \\need_sections(rc);
 set := \\order{[1..level - 1]};
 sec := __vsecs(vec);
 eg  := \\order[level];
 rg  := \\get_range(sec{set}, set, eg, min);
 if Length(rg) = 0 then
## Cannot go any further
  vec.max := -1;
  return rg;
 else
## Set the range
  vec.max := Maximum(rg);
  vec.min := Minimum(rg);
 fi;
 set := Set(vec.secs, s -> s[eg]);
## Adjust the minimum by whatever can be present in the saturation
 vec.rmin := vec.min - MaximumList(set, sec[eg]);
 return rg;
end;

_last_extra_edge_default :=
function(rc, vec, level)
## Carry over to the next step as well
 if vec.min <= 0 then
  vec.self := 1;
  __spencil_count_self := __spencil_count_self + 1;
 fi;
## Last edge; override safe and turn off further collection
 if (level >= Length(\\order)) or ((vec.rmin > 0) and _submax(vec)) then
  vec.last := true;
  __spencil_count_last := __spencil_count_last + 1;
  Unbind(vec.self);
 fi;
end;

\\skip_extra_edge := ReturnFalse;   ## \\skip_extra_edge(rc, vec, level);
\\last_extra_edge := _last_extra_edge_default;

## This can be used as \\extra_edges
extra_edges_advanced :=
function(rc, vec, level)
 local rg;

 if \\skip_extra_edge(rc, vec, level) then return; fi;
 rg := _get_min_max(rc, vec, level);
## Nothing can be added
 if vec.max < 0 then return; fi;
 \\last_extra_edge(rc, vec, level);
end;

## This can be used as \\select_next
select_next_advanced :=
function(rc, dest, level)
 local set, min, r;
 if level >= Length(\\order) then return ReturnFalse; fi;   ## Nothing to add
 min := \\need_sections(rc);
 set := \\order{[1..level]};
 r := Length(\\ssecs);
 return function(rc, ss)
## Fast check first!
   if r*ss[1] < min then return false; fi;          ## Can keep going
   return \\has_range(ss{set}, set, min);
  end;
end;

## Set all "advanced" hooks
set_next_advanced :=
function(arg)
 \\select_next  := select_next_advanced;
 \\extra_edges  := extra_edges_advanced;
 if IsBound(arg[1]) and IsFunction(arg[1]) then
  set_orbit_routines(arg[1]);
 fi;
end;

#####################################################################
## Testing combinatorial sections
#####################################################################

## Combinatorial combinations of sections that do not change the type
combinatorial_sections :=
function(S)
 local rc, sec, res, orb, _2, test, test_c;

 test := function(v)
  rc.vec := v;
  v := rc_mat(rc);
  return _rc_kind(v{[2..Length(v)]}{[2..Length(v)]}) = S;
 end;

 test_c := function(v, intr)
  v := List(v, u -> [u]);
  if intr then Perform(v, function(u) Add(u, \\th_intr + 1); end); fi;
  return test(v);
 end;

 _2 := \\2;
 \\2 := 0;
 rc := create([S + 40]);
 fprint(">> Created %0: \c", _str_set(rc.S));
 res := rec(S := rc.S);
 if not rc_lines(rc) then
  res.error := rc.error;
  return res;
 fi;
 if _rc_kind(rc) <> S then Error("!!Kind mismatch\n"); fi;

 sec := [2..Length(rc.mat)];
 orb := OrbitsDomain(rc.G, sec);
 orb := Filtered(orb, o -> test_c([o[1]], false));
 sec := Union(orb);
 res.1   := List(orb, Minimum);
 res.sec := sec;
 fprint(" - single sections:    %0, all = %1\n", res.1, sec);

 orb := Combinations([2..Length(rc.mat)], 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 orb := Filtered(orb, o -> test([o[1]]));
 res.double := List(orb, Minimum);
 fprint(" - double sections:    %0\n", res.double);

 orb := UnorderedTuples(sec, 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.2 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint pairs:     %0\n", res.2);
 res.x := List(Filtered(orb, o -> test_c(o[1], true)), Minimum);
 fprint(" - intersecting pairs: %0\n", res.x);

 orb := UnorderedTuples(sec, 3);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.3 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint triples:   %0\n", res.3);

 \\2 := _2;
 return res;
end;

#####################################################################
## Recreating saved samples
#####################################################################

recreate_samples :=
function(rc)
 local res, rr;

 if IsList(rc) then return do_list(Flat(rc), recreate_samples); fi;

 if not IsBound(rc.samples) then return []; fi;
 res := rc.samples;
 if Length(res) = 0 then return res; fi;
 return do_dotted(res, function(s)
   rr := rc_copy(rc);
   rr.vec := s.vec;
   rc_lines(rr);
   return rr;
  end);
end;


==> anc/code/hh/spencil__old.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Adding sections to a pencil
## Typical processing:
# Read("s**p_.txt");    # read the parameter file
# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);
#####################################################################

## This MUST be overridden
extra_edges_default :=
function(rc, vec, level)
 vec.max := 0;
end;

## This function MUST set vec.max: the maximal number of edges to be added
#  May also set
#   vec.self := true:   the record is carried over to the next step
#   vec.last := true:   last step, turn off safe mode/next collection
\\extra_edges  := extra_edges_default;

#### Used to detect bad records
## MUST be overridden
\\need_sections := rc -> 0;

#####################################################################
## New record format
#####################################################################

__edge := level -> \\secs[\\order[level]];

__stab :=
function(rc, level)
 return Stabilizer(stab(rc), \\secs{\\order{[1..level]}}, OnTuples);
end;

## This can be overridden
\\created   := ReturnTrue;

create :=
function(S)
 local res, pp, ss;

 res := rec();
 if IsRecord(S) then res := S; S := res.S; fi;

 res.mat  := [[\\hh.h]];
 res.vec  := [];
 res.G    := [];
 res.sets := [];
 res.part := [];
 res.S    := S;
 res.h    := \\hh.h;

 pp := 1;
 Perform(S, function(n)
   res.mat := DirectSumMat(res.mat, \\A[n].mat);
   Add(res.sets, [1..Length(\\A[n].mat)] + pp);
   pp := pp + Length(\\A[n].mat);
  end);
 Perform(Reversed(Set(S)), function(s)
   pp := Positions(S, s);
   ss := res.sets{pp};
   Append(res.G, shift(GeneratorsOfGroup(stab(\\A[s])), ss[1][1] - 1));
   Append(res.G, _sym(ss));
   ss := Union(ss);
   if (s = S[1]) and (\\2 > 1) then SubtractSet(ss, (res.sets[1])); fi;
   Add(res.part, ss);
   Perform(pp, function(i)
     ss := res.sets[i]{\\A[s].single};
     if not IsBound(\\A[s].kappa) then ss := Concatenation([0], ss); fi;
     res.sets[i] := ss;
    end);
  end);

 put(res.mat, 1, [2..Length(res.mat)]);
 res.part := Filtered(res.part, p -> Length(p) > 1);
 SortParallel(List(res.part, Length), res.part);
 if Length(res.part) <= 1 then Unbind(res.part); fi;
 _set_safe(res);
 res.G := GR(res.G);
 if (\\2 > 1) then res.G := Stabilizer(res.G, \\2); fi;

 \\created(res);
 return res;
end;

## The actual creation; can be overridden
create_sections_default :=
function(rc)
 local sec;
 sec := List(rc.sets);
 sec[1] := [\\2];
 sec := Cartesian(sec);
 sec := List(sec, v -> Filtered(v, i -> i > 0));
 return sec;
end;

\\create_sections := create_sections_default;

## By default, copy the valid sections and sets from "rc",
#   changing the first edge to "edge"
_recreate_sections_default :=
function(rc, rcc, vec, edge)
 local sec;
 sec := List(get_sections(rc), function(v)
   v := List(v);
   v[1] := edge;
   return v;
  end);
 _store_sections(rcc, sec);
 rcc.pool := List(rc.pool);
end;

## Copying/creating sections for the new records; can be overridden
\\recreate_sections := _recreate_sections_default;

## In this version, rc.pp stores "dummy" sections
__new_rc :=
function(rc, vec, level)
 local rcc;

 rcc := rc_copy(rc);
 rcc.vec := vec;
 if IsRecord(vec) then
  rcc.vec := vec.vec;
## copy dummy sections
  if IsBound(vec.pp) then rcc.pp := vec.pp; fi;
 fi;
 if IsBound(rc.safe) then rcc.safe := rc.safe; fi;
 rcc.G := __stab(rc, level);
 if rc_lines(rcc: level := 0) then
  if _rank(vec) <> _rank(rcc) then Error("!!Rank mismatch\n"); fi;
  \\recreate_sections(rc, rcc, vec, __edge(level));
 fi;
 return rcc;
end;

#####################################################################
## Validation
#####################################################################

## Checks if there is at least one section
\\no_sections   := false;
## Checks if there are extra (implicit) fibers
\\no_fibers     := true;

_rc_prepare_pencil :=
function(rc)
 local mat, max;

 mat := last_left();
 mat := mat{[Length(rc.mat)..Length(mat)]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 rc.double := [];
 max := Length(rc.mat);
 if Length(rc.sets) > 1 then
  max := First(rc.sets[2], i -> i > 0) - 1;
 fi;
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   if Length(Intersection(s, rc.sets[1])) > 1 then
    Add(rc.double, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_pencil :=
function(rc)
 _rc_prepare_pencil(rc);
 if BYPASS then return true; fi;

## Checks if the pencil has any sections
 if \\no_sections and (Length(rc.sections) > 0) then
  err_(err_Sections, rc);
  return false;
 fi;

## Checks if the pencil has extra (implicit) fibers
 if \\no_fibers and (Length(rc.fibers) > 0) then
  err_(err_Fiber, rc);
  return false;
 fi;

 if __invalid_list(rc, \\validate_rec) then return false; fi;

 return true;
end;

rc_validate := _rc_validate_pencil;

#####################################################################
## Collecting found information
#####################################################################

## Sections and dummy sections
__edges :=
function(rc)
 local res;
 res := Set(rc.vec, v -> v[1]);
## these are dummy sections
 if IsBound(rc.pp) then UniteSet(res, rc.pp); fi;
 return res;
end;

__vsecs :=
function(rc)
 local res;
 res := List(\\secs, n -> Number(rc.vec, s -> s[1] = n));
## these are dummy sections
 if IsBound(rc.pp) then
  res := res + List(\\secs, n -> Number(rc.pp, s -> s = n));
 fi;
 return res;
end;

## These can be overridden
_need_sections_default  := rc -> \\lines_wanted - Length(rc.mat) + 1;
\\need_sections         := _need_sections_default;

_select_next_default :=
function(rc, dest, level)
 local min, r;
 min := \\need_sections(rc);
 r := Length(\\ssecs);
 return function(rc, ss)
   ss := ss{\\ssecs};
## Not enough sections at a_1, which MUST be absolute maximal
   if r*ss[1] < min then return false; fi;          ## Can keep going
## a_1 is not maximal
   if ss[1] < Maximum(ss) then return false; fi;    ## Just a wrong embedding
## all numbers at a_i are the same; hence, MUST add at a_1
   if Length(Set(ss)) = 1 then return false; fi;    ## Keep running edge \\2
   return true;
  end;
end;

\\select_next := _select_next_default;

## level < 1 turns selection off
_do_select_next :=
function(rc, dest, level)
 local ss, select, _secs;

 if level < 1 then return ReturnTrue; fi;       ## No check at all
 _secs := secs;                                 ## Check all sections
 if _safe(rc) then _secs := __vsecs; fi;        ## Explicit sections only
 select := \\select_next(rc, dest, level);
 return function(rr, list)
   Perform(list, function(r)
     if _is_max(r) then return; fi;             ## Do not collect maximal rank
     ss := _secs(r);            ## Selection is based on EXPLICIT sections!
     if select(r, ss) then      ## Avoid using rr here as it is unpredictable
      r.override := true;
      AddSet(dest.next, rec(vec := r.vec,       ## ORIGINAL vectors
                            secs := secs(r),    ## stored are ALL sections
                            rk := rank(r),      ## rank
                            edge := __edge(level)));    ## edge used
     fi;
    end);
  end;
end;

_select_next :=
function(rc, dest, level)
 local _pr, ss, select;

 _pr := _print_BYPASS;
 select := _do_select_next(rc, dest, level);
 return function(rr, list)
   select(rr, list);        ## select for next levels BEFORE no_bypass!
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(dest.counts, counts(list));
   list := Filtered(list, \\keep_record);
   return list;
  end;
end;

__sample := rc -> rec(vec := rc.vec, counts := counts(rc), rk := rank(rc));

__collect_samples :=
function(rc, ls)
 if not IsBound(rc.samples) then rc.samples := []; fi;
 UniteSet(rc.samples, Set(ls, __sample));
end;

__collect_next :=
function(G, ls)
 local l, rc, id;

 id := function(rc)
## these are dummy sections
  if IsBound(rc.pp) then return Concatenation(-rc.pp, rc.vec); fi;
  return rc.vec;
 end;

 ls := List(Set(ls, id), function(vec)
   l := Filtered(ls, r -> id(r) = vec);
   rc := l[1];
   l := List(l, r -> r.secs);
   l := Concatenation(List(l, function(s)
     if IsList(s[1]) then return s; fi;
     return [s];
    end));
   l := Set(Orbits(shift(G, -1), l, Permuted), Maximum);
   rc.secs := Reversed(l);
   return rc;
  end);
 SortBy(ls, _rank);
 return ls;
end;

_collect_safe :=
function(rc, dest, level, ls)
 local skip;
## Collect next first, no embeddings required
 _do_select_next(rc, dest, level)(rc, ls);
 skip := IdFunc;
#### Filter those with a rank increase; others have been collected earlier
## if level > 0 then skip := _skip_corank(dest, true); fi;
### level = 0 turns off the collection of bad records
# ls := do_saturate(ls, skip, _select_next(rc, dest, 0));
## Filter those with a rank increase; others have been collected earlier
 if level > 0 then skip := _skip_corank(dest, true); fi;
 ls := do_saturate(ls, skip, _select_next(rc, dest, level));
 Perform(ls, function(r) Unbind(r.override); end);
 return ls;
end;

_collect_plain :=
function(rc, dest, level, ls)
## Collect bad records using embeddings
 ls := saturate_list(ls: select := _select_next(rc, dest, level));
 return ls;
end;

## Collecting the results:
#  - rc     - the base record: storage and parameters
#  - G      - (optional) group to sort bad section lists
#  - dest   - (optional) the storage for "next" (if different from rc)
#  - level  - the current level (level = 0 turns off rank filter)
#  - list   - the list to be processed
## If dest.self > 0, it is re-added to its own "next" list
_collect_results :=
function(arg)
 local rc, G, dest, level, ls;

 rc := Remove(arg, 1);
 G := rc.G;
 if IsBound(arg[1]) and IsGroup(arg[1]) then G := Remove(arg, 1); fi;
 dest := rc;
 if IsBound(arg[1]) and IsRecord(arg[1]) then dest := Remove(arg, 1); fi;
 level := 1;
 if IsBound(arg[1]) and IsInt(arg[1]) then level := Remove(arg, 1); fi;
 if Length(arg) <> 1 then Error("!!Wrong arguments??\n"); fi;
 ls := arg[1];
 if not IsBound(dest.counts) then dest.counts := []; fi;
 if not IsBound(dest.next) then dest.next := []; fi;
# if Length(ls) = 0 then return ls; fi;

 if Length(ls) > 0 then
  if _safe(rc) then
   ls := _collect_safe(rc, dest, level, ls);
  else
   ls := _collect_plain(rc, dest, level, ls);
  fi;
 fi;
## Do not collect or process bad records
 if IsBound(dest.last) and (dest.last = true) then
  dest.next := [];
 else
  dest.next := __collect_next(G, dest.next);
 fi;
## Carry over to the next step, even if last is set!
 if IsBound(dest.self) and (dest.self > 0) then
#  rec(vec := r.vec, secs := ss, rk := rank(r), edge := edge)
  G := ShallowCopy(dest);
  G.edge := __edge(level);
  G.self := G.self - 1;
  Unbind(G.max);
  Unbind(G.next);
  dest.next := Concatenation([G], dest.next);
 fi;
 if IsBound(dest.FOUND) then Append(ls, dest.FOUND); fi;
 __collect_samples(rc, ls);
 return ls;
end;

#####################################################################
## Test sets of extra sections: intersections allowed!
#####################################################################

__print_edges := true;     ## debug info
__print_secs  := true;     ## debug info

__spencil_count_virtual := 0;   ## #{times vertual sections are used}
__spencil_count_self    := 0;   ## #{times rc.self is set}
__spencil_count_last    := 0;   ## #{times rc.last is set}
Append(__debug_vars, ["__spencil_count_virtual",
                      "__spencil_count_self",
                      "__spencil_count_last"]);

_print_edges :=
function(rc, vec, level)
 if __print_edges then
  fprint(" \033[32m--- edge = %0;",  __edge(level));
  if vec.max > 0 then
   _print(" max = %0", vec.max);
  else
   _print("\033[31m max = %0", vec.max);
  fi;
  if IsBound(vec.min) then _print(",\033[32m min = %0", vec.min); fi;
  if IsBound(vec.self) then _print(",\033[31m self = %0", vec.self); fi;
  if IsBound(vec.last) then _print(",\033[32m last = %0", vec.last); fi;
  Print("\033[m\n");
 fi;
 if __print_secs then
  fprint(" \033[32m--- secs = %0 (+%1 secs), rk = %2\033[m\n",
      JoinStringsWithSeparator(List(vec.secs, String), " "),
      \\need_sections(rc), _rank(vec));
 fi;
# if vec.max > 0 then
#  print_index("[ edge = %0 ]\c", __edge(level));
# fi;
# _list_index := [0, 0];
end;

## Do not keep sections if rank does not improve (safe mode only)
## Just keep dummies in vec.pp
__collect_dummy :=
function(rc, vec, edge, ls)
 local rk;

 if Length(ls) = 0 then return ls; fi;
 rk := Set([rank(rc), _max_rank + 1]);
 if not ForAll(ls, r -> r.rk in rk) then return ls; fi;
 __spencil_count_virtual := __spencil_count_virtual + Length(ls);
 Perform(ls, function(v)
   v.pp := [];
   if IsBound(vec.pp) then v.pp := List(vec.pp); fi;
   Append(v.pp, List(Filtered(v.vec, u -> u[1] = edge), u -> edge));
   MakeImmutable(v.pp);
   v.vec := vec.vec;
  end);
 ls := __collect_next(rc.G, ls);
 if __print_edges then
  fprint(" \033[32m=== excluding edge = %0\033[m\n", edge);
 fi;
 return ls;
end;

_add_ss :=
function(rc, vec, level)
 local res, rcc, rk, last;

#  The edge is last to be added: turn off "safe" and "next" collection
 last := IsBound(vec.last) and (vec.last = true);
 rk   := false;
 res  := [];
 if vec.max > 0 then
  print_index("[ edge = %0 ] \c", __edge(level): level := next_(-2));
  rcc := __new_rc(rc, vec, level);
  if last then rcc.safe := false; fi;
  rk  := _safe(rcc);
  res := add_yy(rcc, vec.max);
 fi;
 _list_index := [0, 0];
 res := _collect_results(rc, __stab(rc, level), vec, level, res);
 if rk = true then
  vec.next := __collect_dummy(rcc, vec, __edge(level), vec.next);
 fi;
 return res;
end;

add_ss :=
function(rc, ls, level)
 local res;

 res := do_list(ls, function(vec)
## This MUST set vec.max; may also set vec.self and/or vec.last
   \\extra_edges(rc, vec, level);
   _print_edges(rc, vec, level);
   res := _add_ss(rc, vec, level: level := next_());
   UniteSet(rc.counts, vec.counts);
## Next level
   if Length(vec.next) > 0 then
    fprint("\033[36;1m >> Level %0 [ edge = %1 ]\033[m\n",
           level + 1, __edge(level + 1));
    Append(res, add_ss(rc, vec.next, level + 1: level := next_()));
   fi;
   return res;
  end);
 res := sort_list(res);
 return res;
end;

_print_set :=
function(S)
 fprint("## S = %0    (%1 fibers) \n", _str_set(S), lc(S));
end;

## Initialize and test the record
\\test_function := ReturnTrue;
## Number of steps for the first phase
\\max_steps     := rc -> \\max_valency;

err_Skipped     := Immutable("**Skipped\n");

## This is the main function to be called:
#   - runs all steps
#   - collects intermediate information in rc
add_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;

## Try if there can be at least one section
 rc := \\test_function(rc);
 if IsBound(rc.error) then return []; fi;

 Unbind(rc.next);
 res := [];
## Maximal number of steps at Level 1
 rc.steps := \\max_steps(rc);
## Level 1
 if rc.steps < 0 then
  err_(err_Skipped, rc);
 else
  res := add_xxx(rc, rc.steps);
 fi;
 res := _collect_results(rc, 1, res);
 res := sort_list(res);
 Unbind(rc._unpacked);
 Unbind(rc._action);
 _print_counts(rc);
 rc.phase := 2;
 if Length(rc.next) > 0 then
  _print_next(rc.next, format("(need %0 sections)", \\need_sections(rc)));
  Append(res, add_ss(rc, rc.next, 2));
  res := sort_list(res);
  _print_counts(rc);
 fi;
 rc.phase := 3;
 clear_pool(rc);
 return res;
end;

#####################################################################
## Test input
#####################################################################

### Test a naked pencil S
#test_pencil :=
#function(S)
# local rc, _err;
#
# if IsRecord(S) then return S; fi;
# print_bar();
# rc := create(S);
# _print_set(rc.S);
# _err := ERRORS;
# _err := ERRORS;
# ERRORS := [];
# is_K3_verbose(rc);
# rc.ERRORS := ERRORS;
# ERRORS := Union(_err, ERRORS);
# return rc;
#end;

## Test a pencil S with at least one section
test_section :=
function(S)
 local rc, rk, _err;

# if IsRecord(S) then return S; fi;
 print_bar();
 if IsRecord(S) and IsBound(S.phase) and (S.phase >= 0) then
  rc := S;
 else
  rc := create(S);
 fi;
 _print_set(rc.S);
 if IsBound(rc.phase) and (rc.phase >= 1) then
  if IsBound(rc.error) then err_(rc.error); fi;
  return rc;
 fi;
 _err := ERRORS;
 ERRORS := [];
 S := [];
 if rc_lines_mat(rc) then
  S := add_x1(rc, true);
  if Length(S) = 0 then
   err_(err_No_Sect, rc);
  else
   fprint(" >> Found %0 sections\n", Length(S));
#   fprint(" \033[36m>> Found %0 sections\033[m\n", Length(S));
  fi;
 fi;
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 if not IsBound(rc.error) then
  rk := rank(rc);
  S := Filtered(S, r -> rank(r) = rk);
 fi;
# e = 0 collects everything, not only maximal rank!
 S := _collect_results(rc, 0, S);
 if Length(S) > 0 then rc.FOUND := sort_list(S); fi;
 rc.phase := 1;
 return rc;
end;

\\test_function := test_section;

test_sections :=
function(list)
 Apply(list, \\test_function);
# return Filtered(list, r -> not IsBound(r.error));
end;

#####################################################################
## Initializing
#####################################################################

_create_pencils :=
function(arg)
 local res;
 fprint(">> Pencils for %0 cut at %1\n", _str_set(\\pencil + 40), \\cut);
 res := itemize(patterns(\\pencil), \\cut);
 Perform(res, function(ls)
   Apply(ls, S -> rec(S := S));
  end);
 return res;
end;

init_pencils := _create_pencils;

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "K3", "error", "next", "counts", "ERRORS", "samples" ];

\\save_data := ls -> List(ls, rc -> copy_fields(rc, \\spencil_saved));

#####################################################################
## Analizing results
#####################################################################

collect_bad_secs :=
function(rc)
 if IsList(rc) then return Union(List(rc, collect_bad_secs)); fi;
 return Union(List(rc.next, r -> r.secs));
end;

find_bad_secs :=
function(rc, secs)
 if IsList(rc) then return Flat(List(rc, r -> find_bad_secs(r, secs))); fi;
 return Filtered(rc.next, r -> secs in r.secs);
end;

depth :=
function(rc)
 if Length(rc.next) = 0 then return 0; fi;
 return Maximum(List(rc.next, depth)) + 1;
end;

#####################################################################
## New advanced extra edges handling
#####################################################################

_get_min_max :=
function(rc, vec, level)
 local eg, rg, mn, set, min, sec;
 min := \\need_sections(rc);
 set := \\order{[1..level - 1]};
 sec := vec.secs;
 if BYPASS then sec := Union(sec, [__vsecs(vec)]); fi;
 eg := \\order[level];
 mn := fail;
 rg := Union(List(sec, function(s)
   rg := \\get_range(s{set}, set, eg, min);
   if Length(rg) = 0 then return rg; fi;
   s := Minimum(rg) - s[eg];
   if s < mn then mn := s; fi;
   return rg;
  end));
 vec.min := mn;
 if Length(rg) = 0 then
## Cannot go any further
  vec.max := -1;
 else
  vec.max := Maximum(rg);
 fi;
 return rg;
end;

## This can be used as \\extra_edges
extra_edges_advanced :=
function(rc, vec, level)
 local rg;
 rg := _get_min_max(rc, vec, level);
 if vec.max < 0 then return; fi;
## Carry over to the next step as well
 if vec.min <= 0 then
  vec.self := 1;
  __spencil_count_self := __spencil_count_self + 1;
 fi;
## Last edge; override safe and turn off further collection
 if (level = Length(\\order)) or ((vec.min > 0) and _submax(vec)) then
  vec.last := true;
  __spencil_count_last := __spencil_count_last + 1;
  Unbind(vec.self);
 fi;
end;

## This can be used as \\select_next
select_next_advanced :=
function(rc, dest, level)
 local set, min, r;
 if level >= Length(\\order) then return ReturnFalse; fi;   ## Nothing to add
 min := \\need_sections(rc);
 set := \\order{[1..level]};
 r := Length(\\ssecs);
 return function(rc, ss)
## Fast check first!
   if r*ss[1] < min then return false; fi;          ## Can keep going
   return \\has_range(ss{set}, set, min);
  end;
end;

## Set all "advanced" hooks
set_next_advanced :=
function(arg)
 \\select_next  := select_next_advanced;
 \\extra_edges  := extra_edges_advanced;
 if IsBound(arg[1]) and IsFunction(arg[1]) then
  set_orbit_routines(arg[1]);
 fi;
end;

#####################################################################
## Testing combinatorial sections
#####################################################################

## Combinatorial combinations of sections that do not change the type
combinatorial_sections :=
function(S)
 local rc, sec, res, orb, _2, test, test_c;

 test := function(v)
  rc.vec := v;
  v := rc_mat(rc);
  return _rc_kind(v{[2..Length(v)]}{[2..Length(v)]}) = S;
 end;

 test_c := function(v, intr)
  v := List(v, u -> [u]);
  if intr then Perform(v, function(u) Add(u, \\th_intr + 1); end); fi;
  return test(v);
 end;

 _2 := \\2;
 \\2 := 0;
 rc := create([S + 40]);
 fprint(">> Created %0: \c", _str_set(rc.S));
 res := rec(S := rc.S);
 if not rc_lines(rc) then
  res.error := rc.error;
  return res;
 fi;
 if _rc_kind(rc) <> S then Error("!!Kind mismatch\n"); fi;

 sec := [2..Length(rc.mat)];
 orb := OrbitsDomain(rc.G, sec);
 orb := Filtered(orb, o -> test_c([o[1]], false));
 sec := Union(orb);
 res.1   := List(orb, Minimum);
 res.sec := sec;
 fprint(" - single sections:    %0, all = %1\n", res.1, sec);

 orb := Combinations([2..Length(rc.mat)], 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 orb := Filtered(orb, o -> test([o[1]]));
 res.double := List(orb, Minimum);
 fprint(" - double sections:    %0\n", res.double);

 orb := UnorderedTuples(sec, 2);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.2 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint pairs:     %0\n", res.2);
 res.x := List(Filtered(orb, o -> test_c(o[1], true)), Minimum);
 fprint(" - intersecting pairs: %0\n", res.x);

 orb := UnorderedTuples(sec, 3);
 orb := OrbitsDomain(rc.G, orb, _on_sorted_sing);
 res.3 := List(Filtered(orb, o -> test_c(o[1], false)), Minimum);
 fprint(" - disjoint triples:   %0\n", res.3);

 \\2 := _2;
 return res;
end;

#####################################################################
## Recreating saved samples
#####################################################################

recreate_samples :=
function(rc)
 local res, rr;

 if IsList(rc) then return do_list(Flat(rc), recreate_samples); fi;

 if not IsBound(rc.samples) then return []; fi;
 res := rc.samples;
 if Length(res) = 0 then return res; fi;
 return do_dotted(res, function(s)
   rr := rc_copy(rc);
   rr.vec := s.vec;
   rc_lines(rr);
   return rr;
  end);
end;


==> anc/code/hh/spencil_old.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Adding sections to a pencil
#####################################################################

extra_edges_default :=
function(rc, vec, level)
 if level > Length(\\edges) then
  Error(format("**Cannot find an extra edge at level %0\n", level));
  return [];
 fi;
 return List(\\edges[level]);
end;

## This can return either a plain list or a record
#  rec(edges := [3, 5], max := [,,val,,val]);
#  Negative value means that the edge is last:
#   turn off "progressive" and "next" collection
\\extra_edges  := extra_edges_default;

#### Used to detect bad records
## MUST be overridden
\\need_sections := rc -> 0;

#####################################################################
## New record format
#####################################################################

create :=
function(S)
 local res, pp, ss;

# list := SortedList(list);
 res := rec(mat := [[\\hh.h]], vec := [], G := [],
            sets := [], part := [], S := S);
 pp := 1;
 Perform(S, function(n)
   res.mat := DirectSumMat(res.mat, \\A[n].mat);
   Add(res.sets, [1..Length(\\A[n].mat)] + pp);
   pp := pp + Length(\\A[n].mat);
  end);
 Perform(Reversed(Set(S)), function(s)
   pp := Positions(S, s);
   ss := res.sets{pp};
   Append(res.G, shift(GeneratorsOfGroup(stab(\\A[s])), ss[1][1] - 1));
   Append(res.G, _sym(ss));
   ss := Union(ss);
   if (s = S[1]) and (\\2 > 1) then SubtractSet(ss, (res.sets[1])); fi;
   Add(res.part, ss);
   Perform(pp, function(i)
     ss := res.sets[i]{\\A[s].single};
     if not IsBound(\\A[s].kappa) then ss := Concatenation([0], ss); fi;
     res.sets[i] := ss;
    end);
  end);

 put(res.mat, 1, [2..Length(res.mat)]);
 res.part := Filtered(res.part, p -> Length(p) > 1);
 SortParallel(List(res.part, Length), res.part);
 if Length(res.part) <= 1 then Unbind(res.part); fi;
 _set_progressive(res);
 res.G := GR(res.G);
 if (\\2 > 1) then res.G := Stabilizer(res.G, \\2); fi;
 return res;
end;

## The actual creation; can be overridden
\\create_sections :=
function(rc)
 local sec;
 sec := List(rc.sets);
 sec[1] := [\\2];
 sec := Cartesian(sec);
 sec := List(sec, v -> Filtered(v, i -> i > 0));
 return sec;
end;

## By default, copy the valid sections and sets from "rc",
#   changing the first edge to "edge"
_recreate_sections_default :=
function(rc, rcc, vec, edge)
 local sec;
 sec := List(get_sections(rc), function(v)
   v := List(v);
   v[1] := edge;
   return v;
  end);
 _store_sections(rcc, sec);
 rcc.pool := List(rc.pool);
end;

## Copying/creating sections for the new records; can be overridden
\\recreate_sections := _recreate_sections_default;

## In this version, rc.pp stores "dummy" sections
__new_rc :=
function(rc, vec, edge)
 local rcc;

 rcc := rc_copy(rc);
 rcc.vec := vec;
 if IsRecord(vec) then
  rcc.vec := vec.vec;
## copy dummy sections
  if IsBound(vec.pp) then rcc.pp := vec.pp; fi;
 fi;
 if IsBound(rc.progressive) then rcc.progressive := rc.progressive; fi;
 rcc.G := Stabilizer(stab(rc), edge);
 if rc_lines(rcc) then
  if _rank(vec) <> _rank(rcc) then Error("!!Rank mismatch\n"); fi;
  \\recreate_sections(rc, rcc, vec, edge);
 fi;
 return rcc;
end;

#####################################################################
## Validation
#####################################################################

## Checks if there is at least one section
\\no_sections   := false;
## Checks if there are extra (implicit) fibers
\\no_fibers     := true;

_rc_prepare_pencil :=
function(rc)
 local mat, max;

 mat := last_left();
 mat := mat{[Length(rc.mat)..Length(mat)]};
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 max := Length(rc.mat);
 if Length(rc.sets) > 1 then
  max := First(rc.sets[2], i -> i > 0) - 1;
 fi;
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_pencil :=
function(rc)
 _rc_prepare_pencil(rc);
 if BYPASS then return true; fi;

## Checks if the pencil has any sections
 if \\no_sections and (Length(rc.sections) > 0) then
  err_(err_Sections, rc);
  return false;
 fi;

## Checks if the pencil has extra (implicit) fibers
 if \\no_fibers and (Length(rc.fibers) > 0) then
  err_(err_Fiber, rc);
  return false;
 fi;

 if ForAny(\\validate_rec, v -> v.on and v.func(rc)) then return false; fi;

 return true;
end;

rc_validate := _rc_validate_pencil;

#####################################################################
## Collecting found information
#####################################################################

## Sections and dummy sections
__edges :=
function(rc)
 local res;
 res := Set(rc.vec, v -> v[1]);
## these are dummy sections
 if IsBound(rc.pp) then UniteSet(res, rc.pp); fi;
 return res;
end;

__vsecs :=
function(rc)
 local res;
 res := List(\\secs, n -> Number(rc.vec, s -> s[1] = n));
## these are dummy sections
 if IsBound(rc.pp) then
  res := res + List(\\secs, n -> Number(rc.pp, s -> s = n));
 fi;
 return res;
end;

__remove_edges :=
function(eg, rem)
 local p;
 Perform(rem, function(e)
   repeat
    p := Position(eg, e);
    if p = fail then break; fi;
    Remove(eg, p);
   until false;
  end);
end;

## These can be overridden
_need_sections_default  := rc -> \\lines_wanted - Length(rc.mat) + 1;
\\need_sections         := _need_sections_default;

_select_next_default :=
function(rc, dest, edge)
 local min, r;
 min := \\need_sections(rc);
 r := Length(\\ssecs);
 return function(rc, ss)
   ss := ss{\\ssecs};
   if r*ss[1] < min then return false; fi;          ## Can keep going
   if ss[1] < Maximum(ss) then return false; fi;    ## Just a wrong embedding
   if Length(Set(ss)) = 1 then return false; fi;    ## Keep running edge \\2
   return true;
  end;
end;

\\select_next := _select_next_default;

## edge < 2 turns selection off
_do_select_next :=
function(rc, dest, edge)
 local ss, select, _secs;

 if edge < 2 then return ReturnTrue; fi;        ## No check at all
 _secs := secs;                                 ## Check all sections
 if _progressive(rc) then _secs := __vsecs; fi; ## Explicit sections only
 select := \\select_next(rc, dest, edge);
 return function(rr, list)
   Perform(list, function(r)
     if rank(r) > _max_rank then return; fi;
     ss := _secs(r);
     if select(r, ss) then      ## Avoid using rr here as it is unpredictable
      AddSet(dest.next, rec(vec := r.vec, secs := ss, rk := rank(r), edge := edge));
     fi;
    end);
  end;
end;

_select_next :=
function(rc, dest, edge)
 local _pr, ss, select;

 _pr := _print_BYPASS;
 select := _do_select_next(rc, dest, edge);
 return function(rr, list)
   select(rr, list);
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(dest.counts, counts(list));
   list := Filtered(list, \\keep_record);
   return list;
  end;
end;

__sample := rc -> rec(vec := rc.vec, counts := counts(rc), rk := rank(rc));

__collect_samples :=
function(rc, ls)
 if not IsBound(rc.samples) then rc.samples := []; fi;
 UniteSet(rc.samples, Set(ls, __sample));
end;

__collect_next :=
function(G, ls)
 local l, rc, id;

 id := function(rc)
## these are dummy sections
  if IsBound(rc.pp) then return Concatenation(-rc.pp, rc.vec); fi;
  return rc.vec;
 end;

 ls := List(Set(ls, id), function(vec)
   l := Filtered(ls, r -> id(r) = vec);
   rc := l[1];
   l := List(l, r -> r.secs);
   l := Concatenation(List(l, function(s)
     if IsList(s[1]) then return s; fi;
     return [s];
    end));
   l := List(l, s -> Concatenation([0], s));
   l := Orbits(G, l, Permuted);
   l := Set(l, Maximum);
   Apply(l, s -> s{[2..Length(s)]});
   rc.secs := Reversed(l);
   return rc;
  end);
 SortBy(ls, _rank);
 return ls;
end;

_collect_progressive :=
function(rc, dest, e, ls)
 local skip;
## Collect next first, no embeddings required
 _do_select_next(rc, dest, e)(rc, ls);
 skip := IdFunc;
## Filter those with a rank increase; others have been collected earlier
 if e > 0 then skip := _skip_corank(dest); fi;
## e = 0 turns off the collection of bad records
 ls := do_saturate(ls, skip, _select_next(rc, dest, 0));
# ls := saturate_list(ls: select := _select_next(rc, dest, 0));
 return ls;
end;

_collect_plain :=
function(rc, dest, e, ls)
## Collect bad records using embeddings
 ls := saturate_list(ls: select := _select_next(rc, dest, e));
 return ls;
end;

## Collecting the results:
#  - rc     - the base record: storage and parameters
#  - G      - (optional) group to sort bad section lists
#  - dest   - (optional) the storage for "next" (if different from rc)
#  - edge   - the current edge (e = 0 turns off rank filter)
#  - list   - the list to be processed
_collect_results :=
function(arg)
 local rc, G, dest, e, ls;

 rc := Remove(arg, 1);
 G := rc.G;
 if IsBound(arg[1]) and IsGroup(arg[1]) then G := Remove(arg, 1); fi;
 dest := rc;
 if IsBound(arg[1]) and IsRecord(arg[1]) then dest := Remove(arg, 1); fi;
 e := \\2;
 if IsBound(arg[1]) and IsInt(arg[1]) then e := Remove(arg, 1); fi;
 if Length(arg) <> 1 then Error("!!Wrong arguments??\n"); fi;
 ls := arg[1];
 if not IsBound(dest.counts) then dest.counts := []; fi;
 if not IsBound(dest.next) then dest.next := []; fi;
 if Length(ls) = 0 then return ls; fi;

 if _progressive(rc) then
  ls := _collect_progressive(rc, dest, e, ls);
 else
  ls := _collect_plain(rc, dest, e, ls);
 fi;
 dest.next := __collect_next(G, dest.next);
 if IsBound(dest.FOUND) then Append(ls, dest.FOUND); fi;
 __collect_samples(rc, ls);
 return ls;
end;

#####################################################################
## Test sets of extra sections: intersections allowed!
#####################################################################

__print_edges := true;     ## debug info
__print_secs  := true;     ## debug info

## Do not keep sections if rank does not improve (progressive mode only)
## Just keep dummies in vec.pp
__collect_dummy :=
function(rc, vec, edge, ls)
 local rk;

 if Length(ls) = 0 then return ls; fi;
 rk := Set([rank(rc), _max_rank + 1]);
 if not ForAll(ls, r -> r.rk in rk) then return ls; fi;
 Perform(ls, function(v)
   v.pp := [];
   if IsBound(vec.pp) then v.pp := List(vec.pp); fi;
   Append(v.pp, List(Filtered(v.vec, u -> u[1] = edge), u -> edge));
   MakeImmutable(v.pp);
   v.vec := vec.vec;
  end);
 ls := __collect_next(rc.G, ls);
 if __print_edges then
  fprint(" \033[32m=== excluding edge = %0\033[0m\n", edge);
 fi;
 return ls;
end;

#  Negative value of "max" means that the edge is last to be added:
#   it turns off the "progressive" mode and "next" collection
_add_yy :=
function(rc, vec, edges, max)
 local e, rcc, rk, res, ls, step, last;

 e := edges[Length(edges)];
 rcc := __new_rc(rc, vec, e);
 res := [];
 step := 0;
 rk := _progressive(rc);
#  Negative value means that the edge is last to be added:
#   turn off "progressive" and "next" collection
 last := max < 0;
 if last then max := -max; rk := false; fi;
 repeat
  step := step + 1;
  if step > max then break; fi;
  rcc.steps := step;
  ls := add_yn(rcc, step: rank := _print_step_rank(rcc, step, rk));
  _list_index := [0, 0];
  Append(res, ls);
  if ForAll(ls, r -> r.sign[3] >= _max_rank) then break; fi;
 until false;
 res := _collect_results(rc, rcc.G, vec, e, res);
## Do not collect or process bad records
 if last then vec.next := []; fi;
## Do not keep sections if rank does not improve (progressive mode only)
## Just keep dummies in vec.pp
 if rk = true then vec.next := __collect_dummy(rcc, vec, e, vec.next); fi;
 return res;
end;

add_yy :=
function(rc, ls)
 local edges, res, next, eg, level, max, mx;

 res := do_list(ls, function(vec)
## Prepare the parameters
   eg := __edges(vec);
   level := Length(eg) + 1;
   edges := \\extra_edges(rc, vec, level - 1);
   max := [];
   if IsRecord(edges) then max := edges.max; edges := edges.edges; fi;
   __remove_edges(edges, eg);
   if __print_edges then
    fprint(" \033[32m--- edges = %0 (level = %1); max = %2\033[0m\n",
           edges, level - 1, max);
   fi;
   vec.edges := Immutable(edges);
   vec.max   := Immutable(max);
   if Length(edges) = 0 then return []; fi;
   if __print_secs then
    fprint(" \033[32m--- secs  = %0 (need %1 sections)\033[0m\n",
        JoinStringsWithSeparator(List(vec.secs, String), " "),
        \\need_sections(rc));
   fi;
## Processing
   res := [];
   next := [];
   vec.counts := [];
   Perform(edges, function(e)
     print_index("[ edge = %0 ]\c", e);
     vec.next := [];
     eg[level] := e;
     mx := \\max_valency;
     if IsBound(max[e]) then mx := max[e]; fi;
     Append(res, _add_yy(rc, vec, eg, mx: level := next_()));
     Append(next, vec.next);
    end);
   vec.next := next;
   UniteSet(rc.counts, vec.counts);
## Next level
   if Length(next) > 0 then
    fprint(" >> Level %0\n", level);
    Append(res, add_yy(rc, next: level := next_()));
   fi;
   return res;
  end);
 res := sort_list(res);
 return res;
end;

_print_set :=
function(S)
 fprint("## S = %0    (%1 fibers) \n", _str_set(S), lc(S));
end;

add_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;
 print_bar();
 _print_set(rc.S);
 if IsBound(rc.error) then
  err_(rc.error);
  return [];
 fi;
 Unbind(rc.next);
 res := add_xx(rc);
 res := _collect_results(rc, \\2, res);
 res := sort_list(res);
 Unbind(rc._unpacked);
 Unbind(rc._action);
 _print_counts(rc);
 if Length(rc.next) > 0 then
  fprint("## Processing %0 bad records (need %1 sections)\n",
            Length(rc.next), \\need_sections(rc));
  Append(res, add_yy(rc, rc.next));
  res := sort_list(res);
  _print_counts(rc);
 fi;
 Unbind(rc.pool);
 return res;
end;

#####################################################################
## Test input
#####################################################################

## Test a naked pencil S
test_pencil :=
function(S)
 local rc, _err;
 if IsRecord(S) then return S; fi;
 print_bar();
 rc := create(S);
 _print_set(rc.S);
 _err := ERRORS;
 _err := ERRORS;
 ERRORS := [];
 is_K3_verbose(rc);
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 return rc;
end;

## Test a pencil S with at least one section
test_section :=
function(S)
 local rc, rk, _err;

 if IsRecord(S) then return S; fi;
 print_bar();
 rc := create(S);
 _print_set(rc.S);
 _err := ERRORS;
 ERRORS := [];
 if rc_lines_mat(rc) then
  S := add_x1(rc, true);
  if Length(S) = 0 then
   err_(err_No_Sect, rc);
  else
   fprint(" >> Found %0 sections\n", Length(S));
#   fprint(" \033[36m>> Found %0 sections\033[0m\n", Length(S));
  fi;
 fi;
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 rk := rank(rc);
 S := Filtered(S, r -> rank(r) = rk);
# e = 0 collects everything, not only maximal rank!
 S := _collect_results(rc, 0, S);
 if Length(S) > 0 then rc.FOUND := sort_list(S); fi;
 return rc;
end;

\\test_function := test_section;

test_sections :=
function(list)
 Apply(list, \\test_function);
# return Filtered(list, r -> not IsBound(r.error));
end;

#####################################################################
## Initializing
#####################################################################

_create_pencils :=
function()
 fprint(">> Pencils for %0 cut at %1\n", _str_set(\\pencil + 40), \\cut);
 return itemize(patterns(\\pencil), \\cut);;
end;

init_pencils :=
function()
 local pp;
 pp := _create_pencils();
 Perform(pp, test_sections);
 fprint("## Pencils found: ");
 Print(List(pp, ls -> Number(ls, rc -> not IsBound(rc.error))), "\n");
 return pp;
end;

## Typical processing:
# pp := init_pencils();
# FOUND := add_sections(pp);
# save_sing(pp);

#####################################################################
## Saving results
#####################################################################

\\spencil_saved :=
[ "steps", "S", "K3", "error", "next", "counts", "ERRORS", "samples" ];

\\save_data := ls -> List(ls, rc -> copy_fields(rc, \\spencil_saved));

#####################################################################
## Analizing results
#####################################################################

collect_bad_secs :=
function(rc)
 if IsList(rc) then return Union(List(rc, collect_bad_secs)); fi;
 return Union(List(rc.next, r -> r.secs));
end;

find_bad_secs :=
function(rc, secs)
 if IsList(rc) then return Flat(List(rc, r -> find_bad_secs(r, secs))); fi;
 return Filtered(rc.next, r -> secs in r.secs);
end;


==> anc/code/hh/spent.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa4_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_4
#####################################################################

\\file        := "pent";

## Intersections of sections
\\create_sections := _sections_mat;     ## the matrix is set in "sa4_fiber.txt"
\\create_fibers   := _fibers_quad_free;

## Creating a pent record from [a, b, c; r]
pent :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 Perform([1..4], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[4] := Minimum(arg{[1, 3, 4]});

 rc := rec(mat := _prepend_h(At(4)), pp := 1,
           sets := List([1..5], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 10), 1));
 _set_safe(rc);
 Perform([1, 2], function(n)
   rc.vec := List([1..arg[n]], i -> [n + 1]);
   next_spec(rc);
  end);
 rc.vec := List([1..arg[3]], i -> [4]);
 Perform([1..arg[4]], function(i) rc.vec[i] := [4, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
 return rc;
end;

\\create := pent;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_smart();

## Parameters to process
_pent_params :=
function(arg)
 local orb, min;

 min := \\min_lines;
 if IsBound(arg[1]) then min := Maximum(1, arg[1]); fi;
 orb := get_orbits();
 orb := Concatenation(orb{[min..Length(orb)]});
 orb := Set(orb, o -> o{[1..3]});
 return List(Reversed(orb), spec_data_append);
end;

\\params := _pent_params;


==> anc/code/hh/squad.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa3_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_3
#####################################################################

\\file          := "quad";

## Always allow non-disjoint fibers
\\max_corank    := infinity;

## Intersections of sections
\\create_sections := _sections_mat;     ## the matrix is set in "sa3_fiber.txt"
\\create_fibers   := rc -> _fibers_max_quad(rc, [0..\\hh.biquad + 2]);

## Creating a quad record from [a, b; r]
quad :=
function(arg)
 local rc, vv, xy, n;

 arg := List(arg);
 if (Length(arg) = 1) and IsList(arg[1]) then arg := List(arg[1]); fi;
 if IsBound(arg[1]) and IsList(arg[1]) then
  xy := _adjust_xy_biquad(Remove(arg, 1));
 fi;
 Perform([1..3], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[3] := Minimum(arg{[1..3]});

 rc := rec(mat := _prepend_h(At(3)), pp := 1,
           sets := List([1..4], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 8), 1));
 _set_safe(rc);
 if IsBound(xy) then
  if xy[1] <> xy[2] then rc.G := Stabilizer(rc.G, [2, 4], OnSets); fi;
  rc.vec := List([1..xy[1]], i -> [2, 4]);
  vv := List([1..xy[2]], i -> [3, 5]);
  if IsBound(xy[3]) then
   if xy[3] = 1 then
    n := \\th_intr;
    Perform(rc.vec, function(u)
      Perform(vv, function(v)
        n := n + 1;
        Add(u, n);
        Add(v, n);
       end);
    end);
   elif xy[3] <> 0 then
    Error("!!Unsupported paramentr\n");
   fi;
  fi;
  Append(rc.vec, vv);
  _a3p_set_xy(rc, xy, false);
  _rc_finalize(rc);
 fi;
 rc.vec := List([1..arg[1]], i -> [2]);
 next_spec(rc);
 if IsBound(xy) then return rc; fi;     ## Skip other fibers
 rc.vec := List([1..arg[2]], i -> [3]);
 Perform([1..arg[3]], function(i) rc.vec[i] := [3, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
 return rc;
end;

\\create := quad;

## Parameters with a biquad
_biquad_params :=
function(xy)
 local max;
 xy := _adjust_xy_biquad(xy);
 _a3p_file(xy, "quad");
 max := xy{[1, 2]};
 max := (\\hh.single - 2) - Concatenation(max, max);
 _a3_sym := stab(\\P[3]);
 if xy[1] <> xy[2] then
## Symmetry is broken
  _a3_sym := Stabilizer(_a3_sym, [1, 3], OnSets);
 fi;
 _a3p_orbits(max);
 max := \\get_range([], [], 1, \\min_lines);
 return List(Reversed(max), function(n)
   n := Concatenation([xy], [n]);
   MakeImmutable(n);
   return rec(name := n, phase := 0, data := [n]);
  end);
end;

## Parameters to process
_quad_params :=
function(arg)
 local orb, res;

 orb := \\min_lines;
 \\file := "quad";
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 if IsList(orb) then return _biquad_params(orb); fi;
 res := List(UnorderedTuples([0..\\hh.single - 2], 2), Reversed);
 orb := Filtered(res, s -> 2*Sum(s) >= orb);
 return List(Reversed(Set(orb)), spec_data_append);
end;

\\params := _quad_params;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_smart();

#####################################################################
## Checking the pencils contained explicitly
#####################################################################

\\min_pencil := 16;

qquad :=
function(rc)
 local mat, qq, res, pp, q;
 mat := rc_mat(rc);
 qq  := [2..Length(mat)];
 mat := mat{qq}{qq};
 qq  := all_quads(mat);
 res := [];
 while Length(qq) > 0 do
  q := Remove(qq);
  pp := [1..Length(mat)];
  Perform(q, function(r)
    r := mat[r];
    pp := Filtered(pp, p -> r[p] = 0);
   end);
  qq := Filtered(qq, q -> not IsSubset(pp, q));
  if Length(pp) < (\\min_pencil - 4) then continue; fi;
  if Length(pp) = 0 then AddSet(res, [43]); continue; fi;
  pp := mat{pp}{pp};
  pp := List(connected_components(pp), l -> id_any(pp{l}{l}));
  AddSet(res, Concatenation([43], __canonical(pp)));
 od;
 return res;
end;

KNOWN_PENCILS := Immutable(Set([
#[43, 43, 1, 1, 1, 1, 1, 1, 1, 1],   ## ?? can be done...
#[43, 43, 43, 1, 1, 1, 1],
[43, 43, 43, 4],
[43, 43, 43, 43],
]));

is_known :=
function(rc)
 if not IsBound(rc.quads) then rc.quads := qquad(rc); fi;
 if ForAny(rc.quads, s -> lc(s) >= 17) then return true; fi;
 return Length(Intersection(KNOWN_PENCILS, rc.quads)) > 0;
end;

unknown := rc -> not is_known(rc);


==> anc/code/hh/sspec.txt <==
# -*- GAP -*-
Read("sbase.txt");

#####################################################################
## Sections at a single fiber
## Typical processing:
# Read("s****.txt");    # read the parameter file
# pp := init_spec();
# FOUND := do_fibers(pp);
# save_sing(pp);
#####################################################################

## This MUST be overridden!
\\create := ReturnFail;

create :=
function(S)
 S := \\create(S);
## For now, use safe mode only
 S.safe := true;
 return S;
end;

#####################################################################
## Validation
#####################################################################

## Checks if the section list coincides with the explicit one
\\no_sections   := true;

_rc_extra_sections :=
function(rc)
 local ss;
 ss := secs(rc) - List(rc.sets, Length);
 if rc.pp > 0 then ss := ss{[1..rc.pp - 1]}; fi;
 if IsZero(ss) then return false; fi;
 err_(err_Sections, rc);
 return true;
end;

_rc_prepare_spec :=
function(rc)
 local mat, max;

## The point where sections start
 max := First(rc.sets, s -> Length(s) > 0);
 if max = fail then max := Length(rc.mat); else max := max[1] - 1; fi;

 mat := last_left();
 mat := mat{[max..Length(mat)]};
## !!To do later!! to take into account explicit double sections etc.
 rc.sections := List(mat, r -> Positions(r, 1));
 rc.sections := List(rc.sections, s -> s{[2..Length(s)]});
 Sort(rc.sections);
 rc.fibers := [];
 rc.sections := Filtered(rc.sections, function(s)
   if (s = []) or (s[1] > max) then
    Add(rc.fibers, s);
    return false;
   fi;
   return true;
  end);
# take into account only intersections with fibers and [vec]
 max := Length(last_mat());
 rc.sections := List(rc.sections, s -> Filtered(s, i -> i <= max));
end;

_rc_validate_spec :=
function(rc)
 _rc_prepare_spec(rc);
 if BYPASS then return true; fi;
 if \\no_sections and _rc_extra_sections(rc) then return false; fi;
 if __invalid_list(rc, \\validate_rec) then return false; fi;
 return true;
end;

rc_validate := _rc_validate_spec;

#####################################################################
## Sections
#####################################################################

## This MUST be overridden if _sections_mat is used
\\create_fibers := rc -> [];

## All sections are pairwise disjoint
_sections_disjoint :=
function(rc)
 if rc.pp <= 0 then return \\create_fibers(rc); fi;
 return [[rc.pp + 1]];
end;

## Here, max(m, n) is the range for the number of intersections of
#   an m-section with sec_n
#  For compatibility with "spencil.txt" and \\secs, indices shift by 1
#  We assume that rc.pp > 0
_sections_trig_free :=
function(rc, max)
 local sets;

 sets := rc.sets{[1..rc.pp - 1]};
 Perform([1..Length(sets)], function(n)
   sets[n] := combinations(sets[n], max(rc.pp + 1, n + 1));
  end);
 sets := Concatenation([[[rc.pp + 1]]], sets);
 return List(Cartesian(sets), Concatenation);
end;

## Use _max_intr_mat introduced in "sbase.txt"; requires \\max_intr_bound
_sections_mat :=
function(rc)
 if rc.pp <= 0 then return \\create_fibers(rc); fi;
 return _sections_trig_free(rc, _max_intr_mat);
end;

## To be used as \\create_fibers
_fibers_max_quad :=
function(rc, max)
 rc := List(rc.sets, s -> combinations(s, max));
 return List(Cartesian(rc), Concatenation);
end;

_fibers_quad_free   := rc -> _fibers_max_quad(rc, [0..1]);
_fibers_biquad_free := rc -> _fibers_max_quad(rc, [0..2]);

#####################################################################
## Next step
#####################################################################

## Override this function
clean :=
function(rc)
 if IsList(rc) then Perform(rc, clean); return; fi;
 Unbind(rc.stab);
 clear_pool(rc);
# Unbind(rc._act);
end;

## We use rc.pp as the "insertion point"
next_spec :=
function(rc)
 local ss;

 if rc.pp <= 0 then return; fi;      ## To decide what to do here
 ss := [Length(rc.mat) + 1..Length(rc.mat) + Length(rc.vec)];
 _rc_finalize(rc);
 rc.sets := List(rc.sets);
 rc.sets[rc.pp] := ss;
 MakeImmutable(rc.sets);
 rc.pp := rc.pp + 1;
 if rc.pp > Length(\\secs) then
  rc.pp := 0;
 else
  rc.G := Stabilizer(rc.G, rc.pp + 1);
 fi;
end;

#####################################################################
## Data format: a list of
## rec(data := [<parameters for \\create]);
#####################################################################
spec_data := list -> rec(data := list);

## Typical data list (appending possible intersections)
spec_data_append :=
function(pat)
 local res;
 res := Reversed([0..pat[Length(pat)]]);
 res := spec_data(List(res, v -> Concatenation(pat, [v])));
 res.name := pat;
 res.phase := 0;
 return res;
end;

## MUST be overridden: returns the list od parameters to be processed
\\params        := ReturnFail;

init_spec :=
function(arg)
 return CallFuncList(\\params, arg);
end;

#####################################################################
## Test a parameter set S
#####################################################################
test_param :=
function(S)
 local rc, _err;
 if IsRecord(S) then return S; fi;
 rc := create(S);
 fprint("- S = %0 : \c", S);
 rc.S := S;
 _err := ERRORS;
 ERRORS := [];
 is_K3_verbose(rc);
 rc.ERRORS := ERRORS;
 ERRORS := Union(_err, ERRORS);
 return rc;
end;

test_params :=
function(rc)
 if IsList(rc) then Perform(rc, test_params); return; fi;
 print_bar();
 if IsBound(rc.name) then fprint("## S = %0\n", rc.name); fi;
 if IsBound(rc.phase) and (rc.phase >= 1) then return; fi;
 Apply(rc.data, test_param);
 rc.next := Filtered(rc.data, r -> not IsBound(r.error));
 rc.pats := [];
 Apply(rc.next, ShallowCopy);
 Perform(rc.data, function(r)
   clean(r);
   Unbind(r.G);
   Unbind(r.mat);
   Unbind(r.lines);
   Unbind(r.ex);
   if not IsBound(r.error) then AddSet(rc.pats, List(r.sets, Length)); fi;
  end);
 MakeImmutable(rc.data);
 rc.phase := 1;
 fprint("  \033[1m>> Found %0 valid parameter sets\033[m\n", Length(rc.next));
end;

#####################################################################
## Collecting results
#####################################################################

## This MUST be overridden
## Return true if the record needs further processing other than saturation
#   (small rank with a chance to get \\lines_wanted lines)
#   small rank is already assumed!
\\select_next  := ReturnTrue;

_select_next  := rc -> _non_max(rc) and \\select_next(rc);

min_fibers := ReturnTrue;

_skip_saturate :=
function(rc)
 local default, min;
## Nothing can be skipped in this mode
 if not _safe(rc) then return IdFunc; fi;
 default := _skip_corank(rc, false);
 if rc.pp > 0 then return default; fi;
 min := min_fibers(rc);
 return function(ls)
## Default: those that had rank increased
   ls := default(ls);
## Retain only those of maximal rank or with sufficiently many new fibers
   ls := Filtered(ls, r -> _is_max(r) or (Length(r.vec) >= min));
   return ls;
  end;
end;

_collect_safe :=
function(rc, res)
 local _pr, rcc;
## Collect records for next step
 rc.next := Filtered(res, _select_next);
 if _select_next(rc) then
  rcc := rc_copy(rc);
  rcc.sign := rc.sign;
  Add(rc.next, rcc);
 fi;
 Perform(rc.next, function(rr)
   next_spec(rr);
   if IsBound(rc.safe) then rr.safe := rc.safe; fi;
  end);
 _pr := _print_BYPASS;
 if not IsBound(rc.counts) then rc.counts := []; fi;
 if not IsBound(rc.ranks) then rc.ranks := []; fi;
 if not IsBound(rc.pats) then rc.pats := []; fi;
# res := saturate_list(res: select :=
 res := do_saturate(res, _skip_saturate(rc), function(rr, list)
   _print_BYPASS := _print_embeddings;
   list := no_bypass(list: level := next_());
   _print_BYPASS := _pr;
   UniteSet(rc.counts, counts(list));
   UniteSet(rc.pats, List(list, secs));
   Perform(list, function(r)
     if Sum(secs(r)) >= \\min_lines then AddSet(rc.ranks, rank(r)); fi;
    end);
   list := Filtered(list, \\keep_record);
   return list;
  end);
 return res;
end;

## For now handle only safe mode
_collect_results := _collect_safe;

_collect_next :=
function(rc, ls)
 if not IsBound(rc.counts) then rc.counts := []; fi;
 if not IsBound(rc.ranks) then rc.ranks := []; fi;
 if not IsBound(rc.pats) then rc.pats := []; fi;
 Perform(ls, function(rr)
   UniteSet(rc.counts, rr.counts);
   UniteSet(rc.ranks, rr.ranks);
   UniteSet(rc.pats, rr.pats);
   clean(rr);
  end);
 rc.next := Concatenation(List(ls, rr -> rr.next));
 SortBy(rc.next, rank);
end;

#####################################################################
## Minimal disjoint fiber count
#####################################################################

## These can be overridden
_need_fibers_default  := rc -> \\lines_wanted - Sum(rc.sets, Length);
\\need_fibers         := _need_fibers_default;

_min_fibers :=
function()
 local ls;

 if IsBound(\\hh_data.nodes) then return \\hh_data.nodes; fi;
 ls := itemize(patterns(\\pencil), 1: silent);
 ls := List(ls, l -> List(l, S -> Sum(S, s -> \\A[s].nodes)));
 ls := ls - \\E[\\pencil[1]].nodes;
 ls := List([1..24], n -> Union(ls{[n..24]}));
 ls := List(ls, function(l)
   if Length(l) = 0 then return infinity; fi;
   return Minimum(l);
  end);
 \\hh_data.nodes := ls;
 return ls;
end;

## The absolute minimal number of disjoint fibers that rc must get
##  to achieve \\lines_wanted
min_fibers :=
function(rc)
 local min, ls;
 min := \\need_fibers(rc);
 if min <= 0 then return 0; fi;
 ls  := _min_fibers();
 if not IsBound(ls[min]) then return infinity; fi;
 return ls[min];
end;

## Can be used as part of \\select_next (for rc.pp = 0):
#   the record already has enough pairwise disjoint fibers!
select_next_disjoint := rc -> Length(rc.vec) >= min_fibers(rc);

## This one returns true/false (decision taken) or the
#   list of fiber sizes
#  Usage:
#   set := select_next_default(rc);
#   if IsBool(set) then return set; fi;
#   check set further ...
select_next_default :=
function(rc)
 local set;
## Fibers are being added; do the default check
 if rc.pp <= 0 then return select_next_disjoint(rc); fi;
## Count explicit sections
 set := List(rc.sets{[1..rc.pp - 1]}, Length);
 set[rc.pp] := Length(rc.vec);
## All edges have been tried?
 if Length(set) >= Length(\\secs) then return Sum(set) >= \\min_lines; fi;
## Cannot decide; needs further processing!
 return set;
end;

add_ff :=
function(rc)
 rc.safe := false;
 \\make_intersections := intersections_fiber;
# if not rc_lines_mat(rc) then Error("!!Invalid record\n"); fi;
## Records may become invalid after pp changes!
 if not rc_lines_mat(rc) then return []; fi;
 return add_yy(rc);
end;

## Adding a number of fibers
## It is assumed that \\create_sections will do the right thing!
add_fibers :=
function(rc)
 local res, d;
 if (rc.pp <> 0) or (Length(rc.vec) > 0) then
  Error(format("!!Unexpected parameters: pp = %0, vec = %1\n", rc.pp, Length(rc.vec)));
 fi;
 clean(rc);     ## just in case
 rc.min := min_fibers(rc);
 _print("[ min = %0 ] \c", rc.min);
 d := _max_rank + 1 - rank(rc);
## Close to maximal rank: override safe and allow intersections
 if (d > 1) and (d <= \\max_corank) then
  rc.min := infinity;
  res := add_ff(rc);
 else
## Also override the safe mode submaximal rank
  if _submax(rc) then rc.safe := false; fi;
## Add disjoint fibers only!
  res := add_xx(rc);
 fi;
 res := _collect_results(rc, res);
 res := sort_list(res);
 return res;
end;

## temporary
do_sections := ReturnTrue;

do_fibers :=
function(rc)
 local res, tmp, r;

 if IsList(rc) then return flat_sorted(rc, do_fibers); fi;

 if IsBound(rc.phase) and (rc.phase >= 3) then return []; fi;

 res := do_sections(rc);
 rc.undefined := [];
 if Length(rc.next) = 0 then rc.phase := 3; return res; fi;
 _print_next(rc.next, "(extra fibers)");
 Append(res, do_list(rc.next, function(rr)
   Unbind(rr.next);
   print_index("\c");
   return add_fibers(rr: level := next_());
  end));
 tmp := rc.next;
 _collect_next(rc, rc.next);
 rc.undefined := rc.next;
 rc.next := List(tmp, function(rr)
   r := rec(rk := rank(rr), next := rr.next, min := rr.min,
            secs := List(rr.sets, Length));
   if IsBound(rr.safe) then r.safe := rr.safe; fi;
   if IsBound(rr.steps) then r.steps := rr.steps; fi;
   return r;
  end);
 _print_counts(rc);
 res := sort_list(res);
 rc.phase := 3;
 return res;
end;

#####################################################################
## Adding sections
#####################################################################

## This MUST be overridden
## The maximal number of sections that can be added at position rc.pp
\\max_sections := rr -> \\max_valency;

_add_sections :=
function(rc, max, level)
 local res, ls;
 if max < 0 then return []; fi;
 res := add_xx(rc, max: level := next_());
 max := rc.pp >= Length(\\secs);
 res := _collect_results(rc, res);
 if max or (Length(rc.next) = 0) then return res; fi;
 fprint("\033[36;1m>> Level = %0, set = %1\033[m\n",
        level + 1, List(rc.sets{[1..rc.pp - 1]}, Length));
 Append(res, do_list(rc.next, function(rr)
   max := \\max_sections(rr);
   print_index("[max = %0] \c", max);
   ls := _add_sections(rr, max, level + 1);
   return ls;
  end): level := next_());
 _collect_next(rc, rc.next);
 return res;
end;

add_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, add_sections); fi;

 print_bar('=');
 Unbind(rc.next);
 res := \\max_sections(rc);
 fprint("## S = %0 (maximum = %1)\n", rc.S, res);
 res := _add_sections(rc, res, 1);
 return res;
end;

do_sections :=
function(rc)
 local res;

 if IsList(rc) then return flat_sorted(rc, do_sections); fi;

 test_params(rc);
 if IsBound(rc.phase) and (rc.phase >= 2) then return []; fi;
 res := add_sections(rc.next);
 _collect_next(rc, rc.next);
 rc.next := sort_explicit(rc.next, [\\secs], true);
 _print_counts(rc);
 rc.phase := 2;
 return res;
end;

#####################################################################
## Smarter section processing
#####################################################################

max_sections_orbits :=
function(rc)
 local set;
 if rc.pp <= 0 then return 0; fi;
 set := [1..rc.pp - 1];
 set := \\get_range(List(rc.sets{set}, Length), set, rc.pp, \\min_lines);
 if Length(set) = 0 then return -1; fi;
 return Maximum(set);
end;

select_next_orbits :=
function(rc)
 local set;
 set := select_next_default(rc);
 if IsBool(set) then return set; fi;
 return \\has_range(set, [1..Length(set)], \\min_lines);
end;

## Set all "advanced" hooks
set_next_smart :=
function(arg)
 \\select_next  := select_next_orbits;
 \\max_sections := max_sections_orbits;
 if IsBound(arg[1]) and IsFunction(arg[1]) then set_orbit_routines(arg[1]); fi;
end;


==> anc/code/hh/strig.txt <==
# -*- GAP -*-
Read("sspec.txt");
Read("sa2_fiber.txt");

#####################################################################
## Sections at a single fiber of type ~A_2
#####################################################################

\\file          := "trig";

## Always allow non-disjoint fibers
\\max_corank    := infinity;

\\create_fibers  :=                     ## everything is allowed
function(rc)
 rc := List(rc.sets);
 Apply(rc, function(s)
   if Length(s) = 0 then return []; fi;
   return combinations(s, \\max_trig[Length(s)]);
  end);
 rc := List(Cartesian(rc), Concatenation);
 return Filtered(rc, s -> Length(s) <= \\hh.single);
end;

## Creating a quad record from [a, b; r]
trig :=
function(arg)
 local rc;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 Perform([1..3], function(n) if not IsBound(arg[n]) then arg[n] := 0; fi; end);
 arg[3] := Minimum(arg{[1..3]});
# if \\hh.h >= 8 then arg[3] := 0; fi;

 rc := rec(mat := _prepend_h(At(2)), pp := 1,
           sets := List([1..3], i -> []),
           G := shift(DihedralGroup(IsPermGroup, 8), 1));
 _set_safe(rc);
 rc.vec := List([1..arg[1]], i -> [2]);
 next_spec(rc);
 rc.vec := List([1..arg[2]], i -> [3]);
 Perform([1..arg[3]], function(i) rc.vec[i] := [3, rc.sets[1][i]]; end);
 Sort(rc.vec);
 next_spec(rc);
## special parameter: a tringle at the third edge
 if IsBound(arg[4]) and (arg[4] = true) then
  rc.vec := [[4, \\th_intr + 1], [4, \\th_intr + 1]];
  next_spec(rc);
 fi;
 return rc;
end;

\\create := trig;

## Parameters to process
_trig_params :=
function(arg)
 local orb, res;

 orb := \\min_lines;
 if IsBound(arg[1]) then orb := Maximum(1, arg[1]); fi;
 res := List(UnorderedTuples([0..\\hh.single - 1], 2), Reversed);
 orb := Filtered(res, s -> Sum(s{[1, 2, 2]}) >= orb);
 return List(Reversed(Set(orb)), spec_data_append);
end;

\\params := _trig_params;

## \\get_orbits has been set in "sa4_fiber.txt"
set_next_smart();

## Maximal number of parallel sections
Add(\\set_hh_list, rec(name := "trig", func := function()
## Intersections of sections
 \\create_sections := _sections_disjoint;    ## sections pairwise disjoint
## the matrix is set in "sa3_fiber.txt"
 if \\hh.h <= 6 then \\create_sections := _sections_mat; fi;
end));

\\set_hh();

#####################################################################
## Various preliminary tests
#####################################################################

## Computations for \\max_trig
test_trigs :=
function()
 local rc;
 return List([1..\\hh.single - 1], function(n)
   fprint(">> n = %0 \c", n);
   rc := trig(n);
   if not is_K3_verbose(rc) then return []; fi;
   return Filtered([0..n], function(m)
     rc.vec := rc.sets{[1]}{[1..m]};
     return is_K3_verbose(rc);
    end);
#   for max in [0..n] do
#    rc.vec := rc.sets{[1]}{[1..max]};
#    if not is_K3_verbose(rc: level := next_()) then return max - 1; fi;
#   od;
#   return n;
  end);
end;


==> anc/code/hh/svalidate.txt <==
# -*- GAP -*-

#####################################################################
## Validation routines
#####################################################################

err_fmt :=
function(rc, fmt, val)
 if not IsBound(fmt.pool[val]) then
  fmt.pool[val] := Immutable(format(fmt.error, val));
  fmt.count[val] := 0;
 fi;
 fmt.count[val] := fmt.count[val] + 1;
 err_(fmt.pool[val], rc);
end;

last_adjacencies :=
function()
 if not IsBound(\\last.adjacencies) then
  \\last.adjacencies := List(last_config(), r -> Positions(r, 1));
  MakeImmutable(\\last.adjacencies);
 fi;
 return \\last.adjacencies;
end;

## Intersection without extra checks
_intr :=
function(set1, set2)
 set1 := ShallowCopy(set1);
 IntersectSet(set1, set2);
 return set1;
end;

_intr2 := c -> _intr(c[1], c[2]);

#####################################################################
## Trig/quad/biquad errors
#####################################################################

\\err_Trig      := rec(error := Immutable("**Has a biquadrangle [%0]\n"),
                       pool  := [Immutable(err_Triangle),
                                Immutable(err_Quad)],
                       count := [0, 0]);
\\err_Triquad   := rec(error := Immutable("**Has a triquadrangle [%0]\n"),
                       pool  := [],
                       count := []);

## Checks if the configuration has a triangle/quadrangle
#   Should be faster than _line_girth
#   For performance, takes both "mat" and "lines"
_line_trig :=
function(mat, lines, quad)
 local p, pp, q, qm, r, s;
 for p in [1..Length(lines)] do
  pp := lines[p];
  for q in [1..Length(pp) - 1] do
   if pp[q] <= p then continue; fi;
   qm := mat[pp[q]];
   for r in [q + 1..Length(pp)] do
    r := pp[r];
    if qm[r] = 1 then return [p, pp[q], r]; fi;     ## Triangle found!
    if quad then
     s := First(lines[r], u -> (u > p) and (qm[u] = 1));
     if s <> fail then return [p, pp[q], s, r]; fi; ## Quadrangle found
    fi;
   od;
  od;
 od;
 return false;
end;

## List all triangles/quadrangles
#   For performance, takes both "mat" and "lines"
_all_trigs :=
function(mat, lines, quad)
 local p, pp, q, qm, r, s, res;
 res := [];
 for p in [1..Length(lines)] do
  pp := lines[p];
  for q in [1..Length(pp) - 1] do
   if pp[q] <= p then continue; fi;
   qm := mat[pp[q]];
   for r in [q + 1..Length(pp)] do
    r := pp[r];
    if qm[r] = 1 then Add(res, [p, pp[q], r]); fi;  ## Triangle found!
    if quad then
     s := Filtered(lines[r], u -> (u > p) and (qm[u] = 1));
     Append(res, List(s, v -> [p, pp[q], v, r]));   ## Quadrangles found
    fi;
   od;
  od;
 od;
 return res;
end;

## List all triangles/quadrangles
rc_trigs :=
function(rc, quad)
 rc := config(rc);
 return _all_trigs(rc, line_list(rc), quad);
end;

## Check the \\last configuration
_last_trig := quad -> _line_trig(last_config(), last_adjacencies(), quad);

## Check \\last and signal error if found
_trig_rc :=
function(rc, quad)
 quad := _last_trig(quad);
 if quad = false then return false; fi;
 err_fmt(rc, \\err_Trig, Length(quad) - 2);
## Extended error information: the violating subconfiguration
 rc._error := quad;
 return true;
end;

__triquad_error     := 0;   ## Used to return part of information

## Checks if the configuration has a biquadrangle of length >= max
#   Also detects triangles and, if max = 2, quadrangles
#   For performance, takes both "mat" and "lines"
#  - tq > 0:    also check for triples as in h^2 = 6:   <  max  >
#                                                       <  max  >
#                                                       < >= tq >
_line_biquad :=
function(mat, lines, max, tq)
 local p, pp, pm, q, ss, l, r, s2, \3;

 \3 := function(range)
  for r in range do
   if pm[r] = 1 then continue; fi;
   s2 := _intr(ss, lines[r]);
   if Length(s2) < tq then continue; fi;
   __triquad_error := Length(s2);
   s2 := Concatenation([p, q, r], s2);
   return true;
  od;
  return false;
 end;

 __triquad_error := 0;
 for p in [1..Length(lines) - 1] do
  pp := lines[p];
  pm := mat[p];
  for q in [p + 1..Length(lines)] do
   ss := _intr(pp, lines[q]);
   l := Length(ss);
   if pm[q] = 1 then
    if l > 0 then return [p, q, ss[1]]; fi;
    continue;
   fi;
   if l > max then return Concatenation([p, q], ss); fi;
   if (tq <= 0) or (l < max) then continue; fi;
   if \3([q + 1..Length(lines)]) then return s2; fi;
   if tq >= max then continue; fi;
   if \3([1..p - 1]) or \3([p + 1..q - 1]) then return s2; fi;
  od;
 od;
 return false;
end;

## Check \\last and signal error if found
_biquad_rc :=
function(rc, max)
 local tq;
 tq := 0;
 if IsBound(rc.spec) and IsBound(rc.spec.bq) then
  tq := rc.spec.bq.xy;
 fi;
 max := _line_biquad(last_config(), last_adjacencies(), max, tq);
# max := _last_biquad(max);
 if max = false then return false; fi;
 if __triquad_error = 0 then
  err_fmt(rc, \\err_Trig, Length(max) - 2);
 else
  err_fmt(rc, \\err_Triquad, __triquad_error);
 fi;
## Extended error information: the violating subconfiguration
 rc._error := max;
 return true;
end;

#####################################################################
## Small girth error
#####################################################################
\\err_Girth     := rec(error := Immutable("**Girth too small: AA[%0]\n"),
                       pool  := [], count := []);

## Checks if the adjacency list "lines" has girth <= min, i.e., an AA[< min]
_line_girth :=
function(lines, min)
 local p, res, step;

 step := function(st, q, q2)
  local r;
  for r in lines[q] do
   if (r < p) or (r = q2) then continue; fi;
   if r = p then res := [r]; return true; fi;
   if st > min then return false; fi;
   if step(st + 1, r, q) then Add(res, r); return true; fi;
  od;
  return false;
 end;

 if min < 2 then return false; fi;
## We assume that p is the smallest line of the cycle
 for p in [1..Length(lines) - 1] do
  if step(2, p, 0) then return res; fi;
 od;
 return false;
end;

## List all cycles of length <= min, i.e., an AA[< min]
_all_cycles :=
function(lines, min)
 local p, res, step;

 step := function(st, q, q2, cycle)
  local r;
  cycle := Concatenation(cycle, [q]);
  for r in lines[q] do
   if (r < p) or (r = q2) then continue; fi;
   if r = p then Add(res, Concatenation(cycle, [r])); fi;
   if st > min then return; fi;
   step(st + 1, r, q, cycle);
  od;
 end;

 if min < 2 then return []; fi;
 res := [];
## We assume that p is the smallest line of the cycle
 for p in [1..Length(lines) - 1] do step(2, p, 0, []); od;
 return Set(res, Set);
end;

## List all cycles of length <= min, i.e., an AA[< min]
rc_cycles :=
function(rc, min)
 return _all_cycles(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_girth := min -> _line_girth(last_adjacencies(), min);

## Check \\last and signal error if found
_girth_rc :=
function(rc, min)
 min := _last_girth(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_Girth, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Small DD error
#####################################################################
\\err_DD        := rec(error := Immutable("**Has DD[%0]\n"),
                       pool  := [], count := []);

## Checks if the adjacency list "lines" has a DD[< min]
_line_DD :=
function(lines, min)
 local pp, p, l, s, res, step;

 step := function(st, q, q2)
  local r;
  for r in lines[q] do
   if r = q2 then continue; fi;
   if Length(lines[r]) = 3 then         ## first 3-valent vertex
    res := List(lines[r]);
    RemoveSet(res, q);
    Add(res, r);
    return true;
   fi;
   if st >= min then continue; fi;      ## no need to go further
   if step(st + 1, r, q) then Add(res, r); return true; fi;
  od;
  return false;
 end;

 if min <= 4 then return false; fi;
 pp := [];
 for p in [1..Length(lines)] do
  l := Length(lines[p]);
## Found DD[4]
  if l > 3 then return Concatenation(lines[p]{[1..4]}, [p]); fi;
  if l = 3 then Add(pp, p); fi;
 od;
## At most one vertex of valency >= 3: cannot have DD[>4]
 if (Length(pp) <= 1) or (min <= 5) then return false; fi;
 for p in pp do
  if step(6, p, 0) then
   Add(res, p);
   Perform(lines[p], function(q)
     if Position(res, q) = fail then Add(res, q); fi;
    end);
   return res;
  fi;
 od;
 return false;
end;

## List all subgraphs DD[< min]
_all_DDs :=
function(lines, min)
 local p, pp, res, step;

 step := function(st, q, q2, D)
  local r;
  D := Union(D, [q]);
  for r in lines[q] do
   if r = q2 then continue; fi;
   if Length(lines[r]) = 3 then     ## found a 3-valent vertex
    AddSet(res, Union(lines[r], D, [r]));
   fi;
   if st >= min then continue; fi;  ## no need to go further
   step(st + 1, r, q, D);
  od;
 end;

 if min <= 4 then return []; fi;
 res := [];
 pp := PositionsProperty(lines, l -> Length(l) > 2);
 Perform(pp, function(p)
   if Length(lines[p]) <= 3 then return; fi;
## Do all DD[4]
   UniteSet(res, List(Combinations(lines[p], 4), c -> Union(c, [p])));
  end);
## At most one vertex of valency >= 3: cannot have DD[>4]
## If DD[4] is found, ignore the rest
 if (Length(pp) <= 1) or (min <= 5) or (Length(res) > 0) then return res; fi;
 for p in pp do step(6, p, 0, Union(lines[p], [p])); od;
 return res;
end;

## List all subgraphs DD[< min]
rc_DDs :=
function(rc, min)
 return _all_DDs(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_DD := min -> _line_DD(last_adjacencies(), min);

## Check \\last and signal error if found
_DD_rc :=
function(rc, min)
 min := _last_DD(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_DD, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Small EE error
#####################################################################
\\err_EE        := rec(error := Immutable("**Has EE[%0]\n"),
                       pool  := [], count := []);

__max_EE        := Immutable([,,,,,, 2, 3, 5]);
__shape_EE      := Immutable([,,,,,,
[[2, 2, 2]],
Orbit(SymmetricGroup(3), [3, 3, 1], Permuted),
Orbit(SymmetricGroup(3), [5, 2, 1], Permuted)]);
__shapes_EE     := Immutable([,,,,,,
__shape_EE[7],
Concatenation(__shape_EE{[8, 7]}),
Concatenation(__shape_EE{[9, 8, 7]})]);

__EE_path :=
function(lines, max, q, q2)
 local res, qq;
 res := [];
 repeat
  qq := lines[q];
  Add(res, q);
  if Length(qq) <= 1 then return res; fi;
  max := max - 1;
  if max = 0 then return res; fi;
  if Length(qq) >= 3 then Error("!!Unexpected graph\n"); fi;
## At this time, there are exactly two elements, one of which is q2
  qq := First(qq, u -> u <> q2);
  q2 := q;
  q  := qq;
 until false;
end;

__EE_shape :=
function(paths, shape)
 local i;
 for i in [1..3] do
  if Length(paths[i]) < shape[i] then return false; fi;
 od;
 return Concatenation(List([1..3], i -> paths[i]{[1..shape[i]]}));
end;

## Checks if the adjacency list "lines" has a EE[< min]
## Should have been tested for smaller DD or AA
_line_EE :=
function(lines, min)
 local pp, p, res, max, shape;

 if min <= 6 then return false; fi;
 if min > 9 then min := 9; fi;
 max    := __max_EE[min];
 shape  := __shapes_EE[min];
 for p in [1..Length(lines)] do
  pp := lines[p];
  if Length(pp) <> 3 then continue; fi;
  pp := List(pp, q -> __EE_path(lines, max, q, p));
  if ForAny(shape, function(s)
    res := __EE_shape(pp, s);
    return IsList(res);
   end) then
   Add(res, p);
   return res;
  fi;
 od;
 return false;
end;

## List all subgraphs EE[< min]
## Should have been tested for smaller DD or AA
_all_EEs :=
function(lines, min)
 local pp, p, res, max, shape;

 if min <= 6 then return []; fi;
 if min > 9 then min := 9; fi;
 res    := [];
 max    := __max_EE[min];
 shape  := __shapes_EE[min];
 for p in [1..Length(lines)] do
  pp := lines[p];
  if Length(pp) <> 3 then continue; fi;
  pp := List(pp, q -> __EE_path(lines, max, q, p));
  Append(res, List(shape, function(s)
    s := __EE_shape(pp, s);
    if IsList(s) then Add(s, p); fi;
    return s;
   end));
 od;
 res := Filtered(res, IsList);
 return Set(res, Set);
end;

## List all subgraphs EE[< min]
## Should have been tested for smaller DD or AA
rc_EEs :=
function(rc, min)
 return _all_EEs(line_list(config(rc)), min);
end;

## Check the \\last configuration
_last_EE := min -> _line_EE(last_adjacencies(), min);

## Check \\last and signal error if found
_EE_rc :=
function(rc, min)
 min := _last_EE(min);
 if min = false then return false; fi;
 err_fmt(rc, \\err_EE, Length(min) - 1);
## Extended error information: the violating subconfiguration
 rc._error := min;
 return true;
end;

#####################################################################
## Validation of records/matrices
#####################################################################

## The master validation routine
\\validate_rec    := [];
## Validate the original explicit configuration before further processing
__validate_mat    := 0;     ## for debugging
__validate_set    := 0;     ## for debugging
Append(__debug_vars, ["__validate_mat", "__validate_set"]);
\\validate_mat    := [
];
## Pre-Validate a set of sections to be added (explicit lines only!)
## Lets us catch errors early, before processing any further
\\validate_set    := [
];

__invalid_list :=
function(rc, list)
 local res;
 return ForAny(list, function(v)
   res := v.on and v.func(rc);
   if res then v.count := v.count + 1; fi;
   return res;
  end);
end;

## These functions/variables are to be used in \\validate_rec
## They rely upon last_config() only and can be used in \\validate_mat

## Checks if the congfiguration has a triangle (faster than rc_girth)
rc_trig     := rec(on := true, name := "trig", count := 0,
                   func := rc -> _trig_rc(rc, false));
## Checks if the congfiguration has a quadrangle or triangle (faster than rc_girth)
rc_quad     := rec(on := true, name := "quad", count := 0,
                   func := rc -> _trig_rc(rc, true));
## Checks if the congfiguration has a biquadtangle or triangle
rc_biquad   := rec(on := true, name := "biquad", count := 0,
                   max  := 2,   ## this is a parameter
                   func := rc -> _biquad_rc(rc, rc_biquad.max));
## Checks if the congfiguration has girth <= min, i.e., AA[< min]
rc_girth    := rec(on := true, name := "girth", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _girth_rc(rc, rc_girth.min));
## Checks if the congfiguration has a DD[< min]
rc_DD       := rec(on := true, name := "DD", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _DD_rc(rc, rc_DD.min));
## Checks if the congfiguration has a EE[< min]
rc_EE       := rec(on := true, name := "EE", count := 0,
                   min  := 0,   ## this is a parameter
                   func := rc -> _EE_rc(rc, rc_EE.min));

## Check the rc_mat(rc) first before passing to get_lines
## Uses \\validate_mat instead of \\validate_rec
rc_lines_mat :=
function(rc)
 \\last := rec(mat := rc_mat(rc));
 if Length(\\validate_mat) > 0 then
  \\last.lines := OneMutable(\\last.mat){[2..Length(\\last.mat)]};
  \\last.ex := [];
  if __invalid_list(rc, \\validate_mat) then
   rc.matrix := true;
   __validate_mat := __validate_mat + 1;
   return false;
  fi;
 fi;
 return get_lines(\\last.mat, rc);
end;

#####################################################################
## Validation of sets
## Quick and dirty pre-check of a set of sections
#####################################################################

## Checks if the congfiguration is quadrangle free
_quad_set :=
function(set)
 local c;
 for c in IteratorOfCombinations(set, 2) do
  if Length(_intr2(c)) > 1 then return true; fi;
 od;
 return false;
end;

## Checks if the congfiguration is biquadrangle free
_biquad_set :=
function(set, max)
 local pp, c, n, check;

 check := function(n, pp, max)
  pp := _intr(pp, set[n]);
  if Length(pp) < 2 then return false; fi;
  if max <= 0 then return true; fi;
  max := max - 1;
  return ForAny([n + 1..Length(set)], p -> check(p, pp, max));
 end;

 for c in IteratorOfCombinations([1..Length(set)], 2) do
  pp := _intr(set[c[1]], set[c[2]]);
  if Length(pp) > max then return true; fi;
  if (max < 2) or (Length(pp) < 2) or (Length(set) <= max) then continue; fi;
  if ForAny([c[2] + 1..Length(set)], n -> check(n, pp, max - 2)) then
   return true;
  fi;
 od;
 return false;
end;

## These functions/variables are to be used in \\validate_set
## Checks if the congfiguration is quadrangle free
set_quad    := rec(on := true, name := "quad", count := 0,
                   func := _quad_set);
## Checks if the congfiguration is biquadrangle free
set_biquad  := rec(on := true, name := "biquad", count := 0,
                   max  := 3,   ## this is a parameter
                   func := set -> _biquad_set(set, set_biquad.max));

## To be used as "rep" in "validate_sets"
_rep_single   := s -> [s];
_orb_single   := s -> [s[1]];
_rep_multiple := IdFunc;
_orb_multiple := s -> s[1];

validate_sets :=
function(rc, list, rep)
 local pool, vec;

 if not ForAny(\\validate_set, v -> v.on) then return list; fi;
 pool := rc._pool;
 vec := rc.vec;
 __validate_set := __validate_set + Length(list);
 list := Filtered(list, function(set)
   set := pool{rep(set)};
   Append(set, vec);
   return not __invalid_list(set, \\validate_set);
  end);
 __validate_set := __validate_set - Length(list);
 return list;
end;

#####################################################################
## Debug stuff
#####################################################################

## These are copies for saving
\\validate_rec_ := [];
\\validate_mat_ := [];
\\validate_set_ := [];

Append(__debug_vars, [
"\\validate_rec_",# := [];
"\\validate_mat_",# := [];
"\\validate_set_",# := [];
"\\err_Trig",
"\\err_Triquad",
"\\err_Girth",
"\\err_DD",
]);

## Listing parameters used when saving
_parameter_list := ls -> List(ls, function(r)
 r := ShallowCopy(r);
 Unbind(r.func);
 return r;
end);

_collect_debug :=
function()
 \\validate_rec_ := _parameter_list(\\validate_rec);
 \\validate_mat_ := _parameter_list(\\validate_mat);
 \\validate_set_ := _parameter_list(\\validate_set);
end;

print_debug :=
function()
 _collect_debug();
 _print_debug();
end;

#####################################################################
## h-dependent values
#####################################################################

## MUST be overridden!
#### The goal (used to detect bad records)
\\hh_wanted     := [0];
#### Keep at least that many sections at a single fiber in "sspec.txt"
\\hh_secs       := [0];
#### Keep records with at least that many lines
\\hh_kept       := [0];
#### Keep records with at least that many exceptional divisors
\\hh_sing       := [6, 6, 4];
#### Cut pencil lists at this point
\\hh_cut        := [];

## Scratch storage for h-dependent data
\\hh_data       := rec();
\\set_hh_list   := [];

\\set_hh :=
function(arg)
 \\hh_data      := rec();
 \\lines_wanted := _select_h(\\hh_wanted);
 \\min_lines    := _select_h(\\hh_secs);
 \\lines_kept   := _select_h(\\hh_kept);
 \\sing_kept    := _select_h(\\hh_sing);
 if Length(\\hh_cut) > 0 then
  \\cut         := _select_h(\\hh_cut);
 fi;
## Turn these off for triquadrics: would be detected in get_lines
 rc_trig.on     := not \\hh.trig;
 rc_biquad.on   := not \\hh.trig;
## For odd degrees, the nodal index is at most 12
 \\Kummer_cut   := \\Kummer;
 if (\\hh.h mod 4) = 2 then \\Kummer_cut := 12; fi;
 if \\hh.h = 6 then \\Kummer_cut  := 12; fi;

 Perform(\\set_hh_list, function(rc) rc.func(); end);
end;

#####################################################################
## The type of a configulation
#####################################################################

_rc_kind :=
function(rc)
 local mat, gr, g, mu, ln, try;

 try := n -> include_config(\\E[n].mat, mat) <> fail;

 mat := config(rc);
 gr := inertia_index(mat);
 if gr[1] = 0 then
## Elliptic configuration
  if gr[2] = 0 then return 0; fi;
## Parabolic configuration
  gr := Filtered(id_pencil(mat), p -> p > 40) - 40; ## Full elliptic fibers
  mu := Minimum(List(gr, p -> \\E[p].rk));           ## Minimal Milnor number
  gr := Filtered(gr, p -> \\E[p].rk = mu);
  return Minimum(gr);                               ## Minimal among those
 fi;

## Find the true girth first
 gr := graph(mat);
 g  := Girth(gr);
 ln := line_list(mat);
 if (g >= 0) and (g <= 4) then return g - 1; fi;    ## AA[g-1]

 for mu in [5..20] do
  if g = mu then return g - 1; fi;                  ## AA[g-1]
  if IsList(_line_DD(ln, mu)) then                  ## DD[g-1]
   return mu + 15;
  fi;
  if (mu <= 9) and IsList(_line_EE(ln, mu)) then    ## EE[g-1]
   return mu + 29;
  fi;
 od;

 return fail;
end;

rc_kind :=
function(rc)
 if IsRecord(rc) then
  if not IsBound(rc.kind) then rc.kind := _rc_kind(rc); fi;
  return rc.kind;
 fi;
 return _rc_kind(rc);
end;

kind := rc_kind;

#####################################################################
## Pencil structure
#####################################################################

_pencil_list :=
function(mat, list)
 local res, pp, s;
 res := [];
 list := List(list);
 while Length(list) > 0 do
  s := Remove(list);
  pp := [1..Length(mat)];
  Perform(s, function(r)
    r := mat[r];
    pp := Filtered(pp, p -> r[p] = 0);
   end);
  list := Filtered(list, s -> not IsSubset(pp, s));
  UniteSet(pp, s);
  AddSet(res, pp);
 od;
 return res;
end;

_type_list :=
function(mat, list)
 list := _pencil_list(mat, list);
 return Collected(List(list, l -> id_pencil(mat{l}{l})));
end;

_pencils :=
function(rc)
 local mat, kd, ln;

 mat := config(rc);
 ln := line_list(mat);
 kd := kind(rc);
 if kd = 0 then
  return id_pencil(mat);
 elif kd < 20 then
  ln := _all_cycles(ln, kd + 1);
 elif kd < 36 then
  ln := _all_DDs(ln, kd - 15);
 else
  ln := _all_EEs(ln, kd - 29);
 fi;
 return _type_list(mat, ln);
end;

#####################################################################
## just testing
#####################################################################


==> anc/code/hh/test_sing.txt <==
gii :=
function(set)
 local res, iterate;

 iterate := function(par, level)
  local i, pp, rr;
  par := List(par);
  for i in [0..20] do
   par[level] := i;
   if level = 10 then
    pp := List([[1,2],[3,4],[5,6],[7,8],[9,10]], s -> par{s});
    rr := validate(set, pp);
    if rr then
     Add(res, pp);
    else
     return i > 0;
    fi;
   else
    if not iterate(par, level + 1) then return i > 0; fi;
   fi;
  od;
 end;
 res := [];
 iterate(List([1..10], i -> 0), 1);
 return res;
end;


==> anc/code/hh/trig.txt <==
# -*- GAP -*-
Read("special.txt");

set_hh(6);
## Recommended for h^2 = 6
_min_lines := 20;

_counts := [1..3];
_count_defect := [2, 2, 2];

trig := function(m, n, r)
 local rc, s, mat;

 rc := List([1..n], i -> []);
 Perform([1..r], function(i) rc[i] := [i + 3]; end);
 s := [[4..m + 3], [m + 4..m + n + 3], []];
 mat := _2matrix(m + 3);
 put(mat, [1, 2], [1, 3]);
 put(mat, 1, s[1]);
## correcting for h
 s := s + 1;
 rc := rc + 1;
 mat := _prepend_h(mat);
##
 rc := rec(mat := mat, params := [m],
           pp := 2, vec := SortedList(rc), sets := s);

 rc.G := SymmetricGroup(rc.sets[1]);
 next_special(rc);
 rc.get_max := function(i)
  return n;
  end;

 return rc;
end;

do_trig := function(arg)
 local m, n, r, res;

 m := arg[1];
 n := arg[2];
 if n > m then n := m; fi;
 if Length(arg) = 2 then
  res := do_list(Reversed([0..n]), r -> do_trig(m, n, r));
   fprint("################################\n");
  _print_counts(res);
  _print_ranks(res);
  return res;
 fi;
 r := arg[3];
 if r > n then r := n; fi;
 res := Flat(step_special(trig(m, n, r), n));
 res := Filtered(res, r -> Sum(r.count) >= _min_lines);
 Perform(res, next_special);
 Perform(res, function(rc) rc.pp := 0; end);
 return res;
end;

all_trig := function()
 local m, n, res;
 res := [];
 for m in Reversed([Int((_min_lines + 2)/3)..\\hh.single]) do
  if m = 8 then continue; fi;
  for n in Reversed([0..m]) do
   if (m = 9) and (n > 7) then continue; fi;
   if (m + 2*n) < _min_lines then break; fi;
   fprint("################################\n");
   fprint("## Params: %0\n", [m, n]);
   res := Union(res, do_trig(m, n));
  od;
 od;
 if _validate_only then return res; fi;
 fprint("####################################\n");
 _print_counts(res);
 _print_ranks(res);
 return res;
end;

add_sections := do_trig;

make_fibers_trig := function(rc)
 local res;

 if Length(rc.vec) > 1 then Error("Cannot add three fibers\n"); fi;
 if has_pool(rc, 1) then
  res := get_pool(rc, 1);
 else
  res := List(rc.sets, s -> combinations(s, [0..3]));
  res := List(Cartesian(res), Concatenation);
 fi;
## Have to try intersecting fibers
 if Length(rc.vec) = 1 then
  res := List(Cartesian(res, [[], [Length(rc.mat) + 1]]), Concatenation);
#  Print(res, "\n");
 fi;
 return res;
end;

trig_fibers := function(rc)
 make_sets := make_fibers_trig;
 return _add_fibers(rc);
end;

add_fibers := trig_fibers;

